Learning Adaptive Deliberation Control for Reliable Recognition with Multi-Agent Language Models

Multi-agent deliberation can improve recognition by criticizing and revising candidate answers, but fixed controls cannot respond to changes in disagreement or reasoning quality. We present an adaptive multi-agent controller (ADMA) that learns continuous policies for proposal, challenge, arbitration, and coordination while keeping the task model frozen. Shared trace features describe quality, agreement, and progress, while role-specific features support decentralized control during inference. One controller trained on legal and financial reasoning is transferred without policy updates to four textual and multimodal benchmarks and two successive task-model versions. With Qwen3.5 held fixed, ADMA-Full improves accuracy by 6.2-14.2 percentage points over Direct and by 2.8-3.0 points over ADMA-Fixed. Paired bootstrap ranges for the Full-Fixed comparison are positive on three tasks. Outcome decompositions show that recoveries exceed introduced errors, while process assessment records fewer false-consensus events and more supported correct outcomes. Transfer to Qwen3.6 remains task dependent, which bounds the generality of the learned policy. Median token and latency ratios are 14.3-18.7 and 7.8-16.5 relative to Direct. These results show that adaptive deliberation can improve fixed-model recognition when its task-dependent gains justify the additional computation.

==> anc/README.md <==
# ADMA supplementary material

Companion to *Learning Adaptive Deliberation Control for Reliable Recognition with Multi-Agent Language Models*.

## Files and intended use

`Supplementary_Material.pdf` is the reader-facing supplementary document. `Supplementary_Material.tex`, `tables/`, and `build_tables.py` are editable, independently buildable sources. `data/` contains derived numerical records. `provenance.json` records SHA-256 checksums of bundled CSVs and their source records, with project-relative source paths. Original benchmark text, images, prediction text, and private service configuration are not distributed here.

This supplement analyzes the reported evaluation. The separately supplied supplementary PDF uses A4, 25 mm margins and 10-point Times text for readable numerical tables.

## Reconstruction

From this directory, `uv run --no-project python build_tables.py` verifies all bundled CSV checksums and numerical identities, then regenerates the LaTeX tables. It uses only the Python standard library. Compile `Supplementary_Material.tex` twice with XeLaTeX. Times New Roman is used when installed; TeX Gyre Termes is the portable fallback. The included table sources also permit compilation without running Python.

To refresh from the original evaluation workspace, use `uv run python build_tables.py --source /absolute/path/to/textual_recognition_pr_submission`. This reads the manuscript data and native archived evaluations. It never runs inference or redraws figures. Refreshing regenerates the bundled data and provenance snapshot, so keep the previous deliverable when deliberately changing experimental versions.

## Data dictionary

Common fields use `backbone=weak` for Qwen3.5-35B-A3B and `backbone=strong` for Qwen3.6-35B-A3B. These are archival identifiers for earlier/later versions, not a claim of uniform relative strength. `domain` identifies LawQA (`lawqa`), FinQA (`finqa`), MMBench (`mmbench`), or MMStar (`mmstar`). Protocols are `direct`, `fixed`, and `full`. Repeat identifiers `0` and `1` are displayed as Repeat 1 and Repeat 2 in the PDF. Numerical `nan` and empty assessment fields mean unavailable and are displayed as a dash, never as zero. `audit_complete` uses the archived Boolean values `True` and `False`, or an empty field when unavailable. All `pp` fields are percentage-point differences; fields ending in `pct` are percentages. Counts refer to base questions or question-repeat observations as specified below.

| File | Contents and units | Supplement use |
| --- | --- | --- |
| `run_metrics.csv` | 40 runs. `n=250`; `accuracy`, `fcr`, `esr` are fractions. `task_model` and `judge_model` are archived model identifiers. `tokens`, `wall_latency_s`, and `llm_calls` are per-base-question arithmetic means. The legacy `rounds` field sums permutation round counts before averaging and must not be used as CircularEval deliberation depth. | Repeat-level results |
| `question_results.csv` | 10,000 rows uniquely keyed by backbone, domain, method, replicate and base_id. `accuracy`, `false_consensus`, `supported_correct` are event indicators. `audit_complete` preserves the assessment-completion flag; `complete` is 1 only when every required prediction completes. `tokens`, `calls`, `latency_seconds` sum over permutations; `rounds_max` is deliberation depth and `rounds_sum` is aggregate rounds. Unavailable audits must not be interpreted as negative assessments even when stored event flags are zero. | Numerical verification and matched sensitivity |
| `paired_bootstrap_intervals.csv` | 12 within-version contrasts. `n_questions` counts clusters; `mean_pp`, `low_pp`, `high_pp` give effect and percentile bounds. `bootstrap_draws` and `bootstrap_seed` preserve reproducibility settings. | Within-version paired effects |
| `paired_differences.csv` | Repeat differences, their mean and sample SD. Accuracy and ESR differences are Full minus baseline; FCR reduction is baseline minus Full. Resource ratios here compare run means, unlike the per-question percentiles in `cost_distributions.csv`. | Repeat-specific accuracy contrasts |
| `cross_version_accuracy.csv` | Four numeric cross-version comparisons. `delta_pp` is Qwen3.5 Full minus Qwen3.6 Direct. `compensation_ci_*` bounds that contrast; `version_gain_ci_*` bounds Qwen3.6 Direct minus Qwen3.5 Direct. Unused compound Boolean claim flags and unmatched answered-only summaries are deliberately not exported. | Cross-version ranges |
| `strong_task_failure_incidence.csv` | Incomplete Qwen3.6 base-question counts and percentages per repeat; denominator 250. | Failure counts |
| `cross_endpoint_transitions.csv` | Qwen3.5 Full relative to Qwen3.6 Direct. `wins` and `losses` count recoveries and regressions; together with `both_correct` and `both_wrong`, they sum to 500. | Cross-version outcome decomposition |
| `repeat_consistency.csv` | Six mutually exclusive patterns over 250 questions. `stable_win/loss` occur twice; `single_win/loss` combine a signed difference and a tie; `reversal` has opposite differences; `unchanged` is tied in both repeats. | Repeat consistency |
| `protocol_paths.csv` | Eight binary correctness patterns in the order Direct, Fixed, Full within Qwen3.5; `count` sums to 500 per task. | Joint protocol outcomes |
| `within_endpoint_subgroups.csv` | Qwen3.5 Full minus Direct. `n` counts base questions. `corrected`, `regressed`, `unchanged` sum to `2n`. `r0_pp`, `r1_pp`, `mean_pp` are signed accuracy differences. FinQA operation, source and steps are separate exhaustive partitions. Visual categories partition each visual task. | FinQA and visual subgroup tables |
| `reliability_states.csv` | Qwen3.5 Direct-to-Full event pairs. In `nAB`, A indicates Direct and B Full. `metric=evidence_supported_recognition` denotes supported correctness; `false_consensus` denotes false consensus. Four states sum to 500. | Reliability event decomposition |
| `outcome_round_allocation.csv` | Qwen3.5 Full depth, grouped by correctness relative to Direct. `n` counts complete traces; `round_2` and `round_3plus` sum to `n`. | Round allocation |
| `cost_distributions.csv` | Dimensionless within-version Full/Direct ratios from matched complete observations. `n` is the retained pair count; `p10,p25,p50,p75,p90` are empirical percentiles of ratios. | Resource distributions |
| `incremental_costs.csv` | Qwen3.5 Full minus the indicated baseline over all 500 observations. `net_correct` is the net count gain; `added_tokens`, `added_seconds` are full-panel increments; `tokens_per_net_correct`, `seconds_per_net_correct` divide increments by net gain. | Incremental expenditure |

The supplied uncertainty ranges are per-contrast question-cluster bootstrap ranges conditional on the evaluated panels, not independent training-run uncertainty or simultaneous multiple-comparison intervals. MMBench and MMStar are not pooled as independent samples. Small task strata are descriptive. FCR and ESR are conditional model-assessed diagnostics, not human-adjudicated reliability estimates.

## Submission captions and manuscript callout

Suggested caption for the supplementary PDF: “Supplementary Material. Detailed evaluation settings, repeat-level performance, paired outcome analyses, task-stratified results, and resource accounting for adaptive multi-agent deliberation.”

Suggested caption for the numerical data archive: “Supplementary Data. Derived question-level and aggregate evaluation records, a data dictionary, and reproducible numerical table sources supporting the supplementary analyses.”

Both supplementary files are cited in the manuscript's Data availability statement. Implementation, controller weights, and training and evaluation instructions are available at https://github.com/Alex-liuyuan/ADMA-Self-Learning-Deliberation-Control/tree/d21f85c24c90c352ef78a23b934acdcdc18bde1d .


==> anc/build_tables.py <==
"""Generate supplementary tables from archived results; no inference or plotting.

uv run python build_tables.py --source /absolute/path/to/manuscript_directory
uv run python build_tables.py  # validate and rebuild from bundled data only
"""
import argparse
import csv
import hashlib
import json
import math
import shutil
from collections import Counter, defaultdict
from pathlib import Path

ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
TASKS = {"lawqa": "LawQA", "finqa": "FinQA", "mmbench": "MMBench", "mmstar": "MMStar"}
MODELS = {"weak": "Qwen3.5-35B-A3B", "strong": "Qwen3.6-35B-A3B"}
METHODS = {"direct": "Direct", "fixed": "ADMA-Fixed", "full": "ADMA-Full"}
INPUTS = {
    "raw_strength": ["run_metrics", "paired_bootstrap_intervals", "paired_differences",
                     "cross_version_accuracy", "strong_task_failure_incidence"],
    "publication": ["cross_endpoint_transitions", "repeat_consistency", "protocol_paths",
                    "within_endpoint_subgroups", "reliability_states",
                    "outcome_round_allocation", "cost_distributions", "incremental_costs"],
}


def read(path):
    with path.open(newline="") as f:
        return list(csv.DictReader(f))


def rows(name):
    return read(DATA / (name + ".csv"))


def write_csv(path, records):
    with path.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(records[0]))
        writer.writeheader()
        writer.writerows(records)


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def import_data(source):
    DATA.mkdir(exist_ok=True)
    sources = {}
    project = source.parent.parent

    def record(path):
        sources[str(path.relative_to(project))] = digest(path)

    record(source / "paper.tex")
    record(source / "manuscript_body.tex")
    for folder, names in INPUTS.items():
        for name in names:
            path = source / "data" / folder / (name + ".csv")
            record(path)
            if name == "cross_version_accuracy":
                # Retain numeric contrasts, not legacy compound claim flags or
                # unmatched answered-only summaries. Matched sensitivity is
                # recomputed below from the archived question records.
                fields = ["domain", "weak_task_model", "strong_task_model", "delta_pp",
                          "version_gain_ci_low_pp", "version_gain_ci_high_pp",
                          "compensation_ci_low_pp", "compensation_ci_high_pp", "bootstrap_draws"]
                write_csv(DATA / path.name, [{k: r[k] for k in fields} for r in read(path)])
            else:
                shutil.copyfile(path, DATA / path.name)

    detail = []
    for summary in rows("run_metrics"):
        b, d, m, rep = (summary[k] for k in ("backbone", "domain", "method", "replicate"))
        folder = "g7_eval" if b == "weak" else "g7_qwen35_qwen36_gemini31_judge"
        suffix = "_r1" if rep == "1" else ""
        run = project / "output" / folder / m / b / (d + "_250" + suffix)
        metric_path, prediction_path = run / "primary_metrics.json", run / "predictions.csv"
        record(metric_path)
        record(prediction_path)
        predictions = defaultdict(list)
        for row in read(prediction_path):
            predictions[row["base_id"]].append(row)
        events = json.loads(metric_path.read_text())["question_events"]
        assert len(events) == len(predictions) == 250
        for event in events:
            q = str(event["base_id"])
            group = predictions[q]
            detail.append(dict(
                backbone=b, domain=d, method=m, replicate=rep, base_id=q,
                accuracy=int(event["accuracy"]),
                false_consensus=event.get("false_consensus"),
                supported_correct=event.get("evidence_supported_recognition"),
                audit_complete=event.get("audit_complete"),
                complete=int(not any(r["error"] for r in group)),
                tokens=sum(float(r["total_tokens"]) for r in group),
                latency_seconds=sum(float(r["wall_latency_ms"]) for r in group) / 1000,
                calls=sum(float(r["llm_calls"]) for r in group),
                rounds_max=max(int(r["total_rounds"]) for r in group),
                rounds_sum=sum(int(r["total_rounds"]) for r in group),
            ))
    write_csv(DATA / "question_results.csv", detail)
    manifest = {
        "description": "Derived numeric records; no questions, images, prompts, credentials or service addresses.",
        "models": MODELS,
        "source_sha256": sources,
        "bundled_sha256": {p.name: digest(p) for p in sorted(DATA.glob("*.csv"))},
    }
    (ROOT / "provenance.json").write_text(json.dumps(manifest, indent=2) + "\n")


def number(value, digits=1, signed=False):
    value = float(value)
    if not math.isfinite(value):
        return "--"
    if abs(value) < 1e-10:
        value = 0.0
        signed = False
    return (f"{value:+.{digits}f}" if signed else f"{value:.{digits}f}")


def label(value):
    return value.replace("_", " ").replace("&", r"\&")


def table(name, caption, headers, body, align=None, note=""):
    align = align or "l" + "r" * (len(headers) - 1)
    content = [r"\begin{table}[H]", r"\centering", r"\caption{" + caption + "}",
               r"\label{tab:" + name + "}", r"\begin{tabular}{@{}" + align + "@{}}",
               r"\toprule", " & ".join(headers) + r" \\", r"\midrule"]
    for row in body:
        assert len(row) == len(headers), (name, row)
        content.append(" & ".join(map(str, row)) + r" \\")
    content += [r"\bottomrule", r"\end{tabular}"]
    if note:
        content += [r"\par\smallskip\begin{minipage}{\textwidth}\footnotesize " + note + r"\end{minipage}"]
    content += [r"\end{table}", ""]
    (ROOT / "tables" / (name + ".tex")).write_text("\n".join(content))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source", type=Path)
    args = parser.parse_args()
    if args.source:
        import_data(args.source.resolve())
    manifest = json.loads((ROOT / "provenance.json").read_text())
    for name, sha in manifest["bundled_sha256"].items():
        assert digest(DATA / name) == sha, name
    (ROOT / "tables").mkdir(exist_ok=True)
    detail = rows("question_results")
    assert len(detail) == 10000
    lookup = {(r["backbone"], r["domain"], r["method"], r["replicate"], r["base_id"]): r for r in detail}
    assert len(lookup) == len(detail)
    ids = {d: sorted({r["base_id"] for r in detail if r["domain"] == d}) for d in TASKS}
    assert all(len(q) == 250 for q in ids.values())

    def get(b, d, m, rep, q):
        return lookup[(b, d, m, str(rep), q)]

    def bit(row, key="accuracy"):
        return int(float(row[key]))

    def paired(d, b="weak", baseline="direct", reference_b=None):
        return [(get(reference_b or b, d, baseline, rep, q), get(b, d, "full", rep, q))
                for rep in (0, 1) for q in ids[d]]

    summaries = rows("run_metrics")
    for b in MODELS:
        body = []
        for d in TASKS:
            for m in METHODS:
                selected = sorted([r for r in summaries if (r["backbone"], r["domain"], r["method"]) == (b, d, m)], key=lambda r: r["replicate"])
                for r in selected:
                    qs = [get(b, d, m, r["replicate"], q) for q in ids[d]]
                    correct = sum(bit(q) for q in qs)
                    assert math.isclose(correct / 250, float(r["accuracy"]))
                    for key, event_key, denominator in (("fcr", "false_consensus", 250-correct), ("esr", "supported_correct", correct)):
                        if math.isfinite(float(r[key])):
                            count = sum(bit(q, event_key) for q in qs)
                            assert math.isclose(count / denominator, float(r[key]))
                    body.append([TASKS[d], METHODS[m], int(r["replicate"])+1, correct,
                                 number(100*float(r["accuracy"])), number(100*float(r["fcr"])), number(100*float(r["esr"]))])
        table("runs_"+b, "Repeat-level performance with " + MODELS[b] + ".",
              ["Task", "Protocol", "Repeat", "Correct", r"Accuracy (\%)", r"FCR (\%)", r"ESR (\%)"], body,
              "llrrrrr", "Each row contains 250 base questions. FCR is conditional on incorrect predictions; ESR is conditional on correct predictions. -- denotes an unavailable assessment.")

    body = []
    for r in rows("strong_task_failure_incidence"):
        counts = [sum(1-bit(get("strong", r["domain"], r["method"], rep, q), "complete") for q in ids[r["domain"]]) for rep in (0, 1)]
        assert counts == [int(r["failed_questions_r0"]), int(r["failed_questions_r1"])]
        body.append([TASKS[r["domain"]], METHODS[r["method"]], *counts])
    table("failures", "Incomplete predictions with Qwen3.6-35B-A3B.", ["Task", "Protocol", "Repeat 1", "Repeat 2"], body, "llrr",
          "Counts use 250 questions per repeat. A failed required CircularEval permutation makes its base question incomplete. No incomplete predictions occur in the archived Qwen3.5 runs.")
    assert all(bit(r, "complete") for r in detail if r["backbone"] == "weak")

    body = []
    differences = {(r["backbone"], r["domain"], r["baseline"]): r for r in rows("paired_differences")}
    for b, baseline in (("weak", "direct"), ("weak", "fixed"), ("strong", "direct")):
        for d in TASKS:
            r = next(r for r in rows("paired_bootstrap_intervals") if (r["backbone"], r["domain"], r["baseline"]) == (b, d, baseline))
            pairs = paired(d, b, baseline)
            effect = sum(bit(f)-bit(a) for a, f in pairs)/5
            assert math.isclose(effect, float(r["mean_pp"]), abs_tol=1e-9)
            diff = differences[(b, d, baseline)]
            body.append(["Qwen3.5" if b == "weak" else "Qwen3.6", TASKS[d], "Direct" if baseline == "direct" else "Fixed",
                         number(diff["accuracy_diff_pp_r0"], signed=True), number(diff["accuracy_diff_pp_r1"], signed=True),
                         number(effect, signed=True), "["+number(r["low_pp"])+", "+number(r["high_pp"])+"]"])
    table("paired", "Within-version accuracy differences for ADMA-Full minus the indicated baseline.",
          ["Version", "Task", "Baseline", "Repeat 1", "Repeat 2", "Mean", r"95\% range"], body, "lllrrrr")
    body, sensitivity = [], []
    for r in rows("cross_version_accuracy"):
        d = r["domain"]
        pairs = paired(d, reference_b="strong")
        effects = [sum(bit(f)-bit(a) for a, f in pairs[i*250:(i+1)*250])/2.5 for i in (0, 1)]
        assert math.isclose(sum(effects)/2, float(r["delta_pp"]), abs_tol=1e-9)
        body.append([TASKS[d], *[number(e, signed=True) for e in effects], number(r["delta_pp"], signed=True),
                     "["+number(r["compensation_ci_low_pp"])+", "+number(r["compensation_ci_high_pp"])+"]"])
        complete = [(a, f) for a, f in pairs if bit(a, "complete") and bit(f, "complete")]
        sensitivity.append([TASKS[d], len(complete), number(100*sum(bit(a) for a, f in complete)/len(complete)),
                            number(100*sum(bit(f) for a, f in complete)/len(complete)),
                            number(100*sum(bit(f)-bit(a) for a, f in complete)/len(complete), signed=True)])
    table("cross", "Cross-version accuracy differences for Qwen3.5 ADMA-Full minus Qwen3.6 Direct.",
          ["Task", "Repeat 1", "Repeat 2", "Mean", r"95\% range"], body)
    table("sensitivity", "Cross-version comparison restricted to matched complete predictions.",
          ["Task", "Paired observations", r"Qwen3.6 Direct (\%)", r"Qwen3.5 Full (\%)", r"Margin (pp)"], sensitivity,
          note="Both methods are evaluated on exactly the same retained observations. This sensitivity analysis does not replace the fixed-denominator primary analysis.")

    body = []
    for r in rows("cross_endpoint_transitions"):
        pairs = paired(r["domain"], reference_b="strong")
        counts = Counter((bit(a), bit(f)) for a, f in pairs)
        for key, ab in (("wins", (0,1)), ("losses", (1,0)), ("both_correct", (1,1)), ("both_wrong", (0,0))):
            assert counts[ab] == int(r[key])
        body.append([TASKS[r["domain"]], r["both_correct"], r["wins"], r["losses"], r["both_wrong"], int(r["wins"])-int(r["losses"])])
    table("transitions", "Paired correctness for Qwen3.5 ADMA-Full relative to Qwen3.6 Direct.",
          ["Task", "Both correct", "Recovered", "Lost", "Both incorrect", "Net gain"], body,
          note="Each task has 500 paired question--repeat observations. Recovered denotes a Direct error corrected by Full; lost denotes a Direct success missed by Full.")
    body = []
    for r in rows("repeat_consistency"):
        cats = Counter()
        for q in ids[r["domain"]]:
            ds = [bit(get("weak", r["domain"], "full", rep, q))-bit(get("strong", r["domain"], "direct", rep, q)) for rep in (0, 1)]
            key = "stable_win" if ds == [1,1] else "stable_loss" if ds == [-1,-1] else "reversal" if sorted(ds) == [-1,1] else "single_win" if sum(ds)>0 else "single_loss" if sum(ds)<0 else "unchanged"
            cats[key] += 1
        keys = ["stable_win", "single_win", "reversal", "single_loss", "stable_loss", "unchanged"]
        assert all(cats[k] == int(r[k]) for k in keys)
        body.append([TASKS[r["domain"]]]+[r[k] for k in keys])
    table("consistency", "Repeat consistency of the cross-version paired difference.",
          ["Task", "Win twice", "Win once", "Reversal", "Lose once", "Lose twice", "No change"], body,
          note="Counts sum to 250 base questions. Win/lose once means a signed difference in one repeat and a tie in the other. Reversal means opposite signed differences across repeats. No change means a tie in each repeat, whether both methods are correct or both are incorrect.")
    body = []
    paths = rows("protocol_paths")
    for pattern in [f"{p:03b}" for p in range(8)]:
        counts = []
        for d in TASKS:
            n = sum("".join(str(bit(get("weak", d, m, rep, q))) for m in METHODS) == pattern for rep in (0,1) for q in ids[d])
            assert n == int(next(r["count"] for r in paths if r["domain"] == d and r["pattern"] == pattern))
            counts.append(n)
        body.append(["Correct" if c == "1" else "Incorrect" for c in pattern]+counts)
    table("paths", "Joint correctness across the three Qwen3.5 protocols.",
          ["Direct", "Fixed", "Full", *TASKS.values()], body, "lllrrrr",
          "Each task column sums to 500. Rows describe separate protocol evaluations of matched questions, not sequential rounds of one deliberation.")

    for group in ("finqa", "vision"):
        body = []
        selected = [r for r in rows("within_endpoint_subgroups") if (r["domain"] == "finqa") == (group == "finqa")]
        for r in selected:
            n, gain, loss, unchanged = (int(r[k]) for k in ("n", "corrected", "regressed", "unchanged"))
            assert gain+loss+unchanged == 2*n
            assert math.isclose(50*(gain-loss)/n, float(r["mean_pp"]), abs_tol=1e-9)
            name = label(r["stratum"]).replace("finegrained perception", "Fine-grained perception").replace(" (cross-instance)", " (cross)").replace(" (instance-level)", " (instance)")
            body.append([r["stratum_type"].capitalize() if group == "finqa" else TASKS[r["domain"]], name, n, gain, loss, unchanged, number(r["mean_pp"], signed=True)])
        table("subgroups_"+group, "Qwen3.5 ADMA-Full versus Direct by " + ("FinQA stratum." if group == "finqa" else "visual benchmark category."),
              ["Partition" if group == "finqa" else "Task", "Group", "$n$", "Gained", "Lost", "Tied", r"Gain (pp)"], body,
              r"lp{5.1cm}rrrrr", "$n$ counts base questions. Gained, lost, and tied count the $2n$ paired observations across repeats. Tied combines both-correct and both-incorrect outcomes.")
    for d, kind in (("finqa", "operation"), ("finqa", "source"), ("finqa", "steps"), ("mmbench", "category"), ("mmstar", "category")):
        selected = [r for r in rows("within_endpoint_subgroups") if (r["domain"], r["stratum_type"]) == (d, kind)]
        assert sum(int(r["n"]) for r in selected) == 250
        assert sum(int(r["corrected"])-int(r["regressed"]) for r in selected) == sum(bit(f)-bit(a) for a,f in paired(d))

    body = []
    for r in rows("reliability_states"):
        metric = "false_consensus" if r["metric"] == "false_consensus" else "supported_correct"
        counts = Counter((bit(a,metric),bit(f,metric)) for a,f in paired(r["domain"]))
        assert all(counts[(a,b)] == int(r[f"n{a}{b}"]) for a in (0,1) for b in (0,1))
        body.append([TASKS[r["domain"]], "False consensus" if metric == "false_consensus" else "Supported correct",
                     r["n00"], r["n10"], r["n01"], r["n11"], int(r["n01"])-int(r["n10"])])
    table("reliability", "Paired process-assessment events under Qwen3.5.",
          ["Task", "Event", "Neither", "Direct only", "Full only", "Both", "Net"], body, "llrrrrr",
          "Each row sums to 500 across the four event states. Net is Full minus Direct event count; a negative net favors Full for false consensus and a positive net favors Full for supported correctness.")
    body = []
    outcome_names = {"both_correct":"Both correct", "corrected":"Recovered", "regressed":"Lost", "both_wrong":"Both incorrect"}
    for d in TASKS:
        for outcome in outcome_names:
            r = next(r for r in rows("outcome_round_allocation") if (r["domain"],r["outcome"]) == (d,outcome))
            selected = []
            for a,f in paired(d):
                kind = "corrected" if bit(f)>bit(a) else "regressed" if bit(f)<bit(a) else "both_correct" if bit(a) else "both_wrong"
                if kind == outcome and bit(f,"complete"):
                    selected.append(int(f["rounds_max"]))
            assert len(selected) == int(r["n"])
            assert sum(v==2 for v in selected) == int(r["round_2"])
            assert sum(v>=3 for v in selected) == int(r["round_3plus"])
            body.append([TASKS[d], outcome_names[outcome], r["n"], r["round_2"], r["round_3plus"], number(100*int(r["round_3plus"])/int(r["n"]))])
    table("rounds", "ADMA-Full depth within Qwen3.5 correctness groups defined against Direct.",
          ["Task", "Outcome", "$N$", "Two rounds", r"$\geq 3$ rounds", r"$\geq 3$ (\%)"], body, "llrrrr",
          "$N$ counts complete question--repeat traces in each group. CircularEval depth is the maximum over its permutations. Percentages use the group-specific denominator.")

    body = []
    for b in MODELS:
        for d in TASKS:
            for metric in ("tokens", "latency"):
                r = next(r for r in rows("cost_distributions") if (r["backbone"],r["domain"],r["metric"]) == (b,d,metric))
                key = "tokens" if metric == "tokens" else "latency_seconds"
                values = sorted(float(f[key])/float(a[key]) for a,f in paired(d,b) if bit(a,"complete") and bit(f,"complete"))
                assert len(values) == int(r["n"])
                for p in (10,25,50,75,90):
                    assert math.isclose(float(r[f"p{p}"]), values[round((len(values)-1)*p/100)])
                body.append(["Qwen3.5" if b=="weak" else "Qwen3.6", TASKS[d], "Tokens" if metric=="tokens" else "Latency", r["n"]]+[number(r[f"p{p}"]) for p in (10,25,50,75,90)])
    table("resources", "Within-version ADMA-Full-to-Direct resource ratios.",
          ["Version", "Task", "Resource", "$N$", "$P_{10}$", "$P_{25}$", "$P_{50}$", "$P_{75}$", "$P_{90}$"], body, "lllrrrrrr",
          "Ratios are dimensionless. $N$ counts paired complete observations across both repeats. Each percentile is computed over per-observation ratios, not from a ratio of aggregate means.")
    body = []
    for r in rows("incremental_costs"):
        pairs = paired(r["domain"], baseline=r["baseline"])
        net = sum(bit(f)-bit(a) for a,f in pairs)
        token_increment = sum(float(f["tokens"])-float(a["tokens"]) for a,f in pairs)
        seconds_increment = sum(float(f["latency_seconds"])-float(a["latency_seconds"]) for a,f in pairs)
        assert net == int(r["net_correct"]) > 0
        assert math.isclose(token_increment, float(r["added_tokens"]))
        assert math.isclose(seconds_increment, float(r["added_seconds"]))
        assert math.isclose(token_increment/net, float(r["tokens_per_net_correct"]))
        assert math.isclose(seconds_increment/net, float(r["seconds_per_net_correct"]))
        body.append([TASKS[r["domain"]], "Direct" if r["baseline"]=="direct" else "Fixed", net,
                     number(token_increment/1e6,3), number(seconds_increment/1e3,2),
                     number(token_increment/net/1e3,1), number(seconds_increment/net,1)])
    table("incremental", "Qwen3.5 resource increments per net additional correct outcome.",
          ["Task", "Baseline", r"$\Delta C$", r"$\Delta T$ (M)", r"$\Delta L$ (ks)", r"Tokens/$\Delta C$ (k)", r"Seconds/$\Delta C$"], body, "llrrrrr",
          r"All 500 observations per task enter each total. $\Delta C$ is the net correct-count increment, $\Delta T$ the token increment, and $\Delta L$ the summed latency increment. M, k, and ks denote millions, thousands, and thousands of seconds.")
    print(f"PASS: {len(detail):,} archived question--protocol--repeat records; source-copy hashes; repeat metrics; paired counts; disjoint strata; reliability; depth; resource quantiles and total costs. Generated {len(list((ROOT/'tables').glob('*.tex')))} tables.")


if __name__ == "__main__":
    main()


==> anc/data/cost_distributions.csv <==
backbone,domain,metric,n,p10,p25,p50,p75,p90
strong,lawqa,tokens,498,16.187394957983194,17.089320388349513,18.251063829787235,19.50186799501868,20.728235294117646
strong,lawqa,latency,498,11.454549513685633,13.89155534900544,16.54598094051946,19.982653846856078,23.218520989321796
weak,lawqa,tokens,500,16.80329457364341,17.70556745182013,18.65529411764706,19.637767220902614,20.458115183246072
weak,lawqa,latency,500,9.7463364961212,12.45215052766116,15.41073024416634,18.2657916369033,20.935319655571146
strong,finqa,tokens,500,11.323148148148148,12.74106652006597,14.258503401360544,16.337360594795538,18.748155953635404
strong,finqa,latency,500,5.018984460930487,9.383487140486986,13.623147121407655,17.728302365888368,22.974495455015358
weak,finqa,tokens,500,12.026806526806526,13.38987187309335,14.956649522409993,17.027804410354747,19.57111111111111
weak,finqa,latency,500,6.193890572547803,8.587238291116195,12.07514561243876,15.08466992509762,18.752214921466035
strong,mmbench,tokens,491,14.12225063938619,14.922845087402049,16.03639728562616,18.020259319286872,19.866320571057756
strong,mmbench,latency,491,5.8565895899823905,7.644652484024497,9.846429389761022,12.145634896074233,15.511444619519425
weak,mmbench,tokens,500,14.242369838420109,14.941350710900474,15.829521829521829,17.535292010032247,20.028776978417266
weak,mmbench,latency,500,4.5208479100822165,5.949896390914084,8.027471636347096,11.499052282303836,14.301877640241104
strong,mmstar,tokens,491,12.584126984126984,14.474874371859297,16.0625,18.445993031358885,26.48051948051948
strong,mmstar,latency,491,5.157479727257663,7.8489250080012205,11.506190641969022,16.338094774037238,22.322992212750478
weak,mmstar,tokens,500,13.334821428571429,14.728365384615385,15.870090634441087,18.26689189189189,28.682926829268293
weak,mmstar,latency,500,2.96335140647521,5.0483103177795545,7.848464933871974,12.58641618494261,17.89065723918857


==> anc/data/cross_endpoint_transitions.csv <==
domain,n_question_repeats,wins,losses,both_correct,both_wrong,wins_pct,losses_pct,net_pp
lawqa,500,22,42,344,92,4.4,8.4,-4.0
finqa,500,92,25,262,121,18.4,5.0,13.4
mmbench,500,50,50,320,80,10.0,10.0,0.0
mmstar,500,91,70,177,162,18.2,14.0,4.2


==> anc/data/cross_version_accuracy.csv <==
domain,weak_task_model,strong_task_model,delta_pp,version_gain_ci_low_pp,version_gain_ci_high_pp,compensation_ci_low_pp,compensation_ci_high_pp,bootstrap_draws
lawqa,qwen3.5-35b-a3b,qwen3.6-35b-a3b,-4.000000000000014,13.200000000000001,23.200000000000003,-8.0,-0.2,10000
finqa,qwen3.5-35b-a3b,qwen3.6-35b-a3b,13.400000000000006,-3.5999999999999996,4.3999999999999995,8.200000000000001,18.6,10000
mmbench,qwen3.5-35b-a3b,qwen3.6-35b-a3b,0.0,3.4000000000000004,13.4,-4.6,5.0,10000
mmstar,qwen3.5-35b-a3b,qwen3.6-35b-a3b,4.20000000000001,-3.4000000000000004,7.199999999999999,-1.6,10.0,10000


==> anc/data/incremental_costs.csv <==
domain,baseline,n,net_correct,added_tokens,added_seconds,tokens_per_net_correct,seconds_per_net_correct
lawqa,direct,500,71,8059309.0,13149.219051799737,113511.39436619719,185.20026833520757
lawqa,fixed,500,15,3476169.0,5214.332804890815,231744.6,347.622186992721
finqa,direct,500,69,9616408.0,11427.219404598232,139368.23188405798,165.61187542895988
finqa,fixed,500,15,4370986.0,5120.881919146283,291399.06666666665,341.3921279430855
mmbench,direct,500,42,10975605.0,36715.471261030296,261323.92857142858,874.177887167388
mmbench,fixed,500,15,3061553.0,12337.314098177128,204103.53333333333,822.487606545142
mmstar,direct,500,31,3810030.0,14989.371377223055,122904.19354838709,483.5281089426792
mmstar,fixed,500,14,500953.0,3932.911832131329,35782.357142857145,280.92227372366636


==> anc/data/outcome_round_allocation.csv <==
domain,outcome,n,round_2,round_3plus
lawqa,both_correct,291,290,1
lawqa,both_wrong,130,130,0
lawqa,corrected,75,74,1
lawqa,regressed,4,4,0
finqa,both_wrong,120,115,5
finqa,both_correct,259,258,1
finqa,corrected,95,94,1
finqa,regressed,26,25,1
mmbench,both_correct,303,287,16
mmbench,both_wrong,105,62,43
mmbench,regressed,25,17,8
mmbench,corrected,67,62,5
mmstar,both_wrong,195,137,58
mmstar,both_correct,200,188,12
mmstar,corrected,68,54,14
mmstar,regressed,37,22,15


==> anc/data/paired_bootstrap_intervals.csv <==
backbone,domain,method,baseline,comparison,n_questions,mean_pp,low_pp,high_pp,bootstrap_draws,bootstrap_seed
strong,lawqa,full,direct,Qwen3.6: ADMA-Full - Direct,250,-2.4,-6.0,1.4000000000000001,10000,20260807
strong,finqa,full,direct,Qwen3.6: ADMA-Full - Direct,250,14.399999999999999,9.2,19.6,10000,20260808
strong,mmbench,full,direct,Qwen3.6: ADMA-Full - Direct,250,2.1999999999999997,-1.6,6.0,10000,20260809
strong,mmstar,full,direct,Qwen3.6: ADMA-Full - Direct,250,9.4,4.3999999999999995,14.399999999999999,10000,20260810
weak,lawqa,full,direct,Qwen3.5: ADMA-Full - Direct,250,14.2,10.0,18.6,10000,20260811
weak,finqa,full,direct,Qwen3.5: ADMA-Full - Direct,250,13.8,8.4,19.2,10000,20260812
weak,mmbench,full,direct,Qwen3.5: ADMA-Full - Direct,250,8.4,3.5999999999999996,13.4,10000,20260813
weak,mmstar,full,direct,Qwen3.5: ADMA-Full - Direct,250,6.2,1.2,11.200000000000001,10000,20260814
weak,lawqa,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,250,3.0,0.4,5.800000000000001,10000,20260815
weak,finqa,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,250,3.0,0.2,6.0,10000,20260816
weak,mmbench,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,250,3.0,0.8,5.4,10000,20260817
weak,mmstar,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,250,2.8000000000000003,-1.4000000000000001,7.000000000000001,10000,20260818


==> anc/data/paired_differences.csv <==
backbone,domain,method,baseline,comparison,accuracy_diff_pp_r0,accuracy_diff_pp_r1,accuracy_diff_pp_mean,accuracy_diff_pp_sd,fcr_reduction_pp_r0,fcr_reduction_pp_r1,fcr_reduction_pp_mean,fcr_reduction_pp_sd,esr_change_pp_r0,esr_change_pp_r1,esr_change_pp_mean,esr_change_pp_sd,token_ratio_r0,token_ratio_r1,token_ratio_mean,token_ratio_sd,latency_ratio_r0,latency_ratio_r1,latency_ratio_mean,latency_ratio_sd,call_ratio_r0,call_ratio_r1,call_ratio_mean,call_ratio_sd,round_ratio_r0,round_ratio_r1,round_ratio_mean,round_ratio_sd
strong,lawqa,full,direct,Qwen3.6: ADMA-Full - Direct,-2.0000000000000018,-2.8000000000000025,-2.400000000000002,0.5656854249492386,nan,nan,nan,nan,nan,nan,nan,nan,18.23314374269765,18.559515566731047,18.39632965471435,0.2307797299622383,15.698408374594031,14.818926809479274,15.258667592036652,0.6218873786212028,7.0436507936507935,7.123015873015873,7.083333333333333,0.056119585808455955,2.032128514056225,2.0642570281124497,2.048192771084337,0.022718290158603906
strong,finqa,full,direct,Qwen3.6: ADMA-Full - Direct,14.000000000000002,14.800000000000002,14.400000000000002,0.5656854249492386,3.9994425863991045,28.351172273190627,16.175307429794866,17.21927319515205,1.214712782865357,3.131723643318185,2.173218213091771,1.355531379034453,13.987767527381981,14.102242409185669,14.045004968283825,0.08094596519891585,10.038346139252589,10.688711737513081,10.363528938382835,0.4598779247804402,7.12,7.024,7.072,0.06788225099390863,2.04,2.008,2.024,0.02262741699796954
strong,mmbench,full,direct,Qwen3.6: ADMA-Full - Direct,3.200000000000003,1.200000000000001,2.200000000000002,1.4142135623730963,32.937009865924615,49.047619047619044,40.99231445677183,11.391921001422386,-0.3633450633708124,0.075992119335766,-0.1436764720175232,0.3106583011192148,16.39254716017199,16.311893932062326,16.35222054611716,0.05703044452092914,9.603603677225696,8.243781393750973,8.923692535488335,0.9615395578535518,7.057911065149948,7.00618556701031,7.032048316080129,0.036575450494790336,2.11038961038961,2.1096634093376765,2.1100265098636433,0.0005135016883270176
strong,mmstar,full,direct,Qwen3.6: ADMA-Full - Direct,7.9999999999999964,10.799999999999999,9.399999999999999,1.979898987322335,36.952786187709684,39.090909090909086,38.021847639309385,1.5118812038625655,-5.670880807450185,-0.01753360607831267,-2.844207206764249,3.9975201424920415,16.04796084574439,16.456687165244993,16.252324005494692,0.2890131521682949,11.68150231529918,9.588170001283364,10.634836158291272,1.480209474517511,7.77734375,7.771317829457364,7.7743307897286815,0.004260969278589282,2.331983805668016,2.3360323886639676,2.3340080971659916,0.0028627804906339012
weak,lawqa,full,direct,Qwen3.5: ADMA-Full - Direct,14.800000000000002,13.600000000000001,14.200000000000003,0.8485281374238578,22.661064425770306,16.6969696969697,19.679017061370004,4.217251826373852,16.991284577491474,17.166666666666668,17.07897562207907,0.12401386455444366,18.642582174822177,18.573896570989593,18.608239372905885,0.04856805623991305,14.125512378915035,14.28508890859386,14.205300643754448,0.11283764625411333,6.976190476190476,6.996031746031745,6.986111111111111,0.01402989645211336,2.008,2.016,2.012,0.005656854249492385
weak,finqa,full,direct,Qwen3.5: ADMA-Full - Direct,14.399999999999991,13.200000000000001,13.799999999999997,0.8485281374238502,49.06633906633907,47.06349206349206,48.064915564915566,1.41622669739227,19.52922077922078,18.31848120883379,18.923850994027283,0.8561221604715262,14.837805860868672,14.592075408314615,14.714940634591644,0.1737576693450125,9.964121844459294,10.10895061384259,10.036536229150942,0.1024094049418307,7.124,7.068,7.096,0.039597979746446695,2.044,2.024,2.034,0.014142135623730963
weak,mmbench,full,direct,Qwen3.5: ADMA-Full - Direct,8.799999999999997,7.9999999999999964,8.399999999999997,0.5656854249492386,33.33333333333333,34.59821428571429,33.96577380952381,0.8944058988222776,17.57246376811594,19.75644513538023,18.664454451748085,1.5443080347776454,16.35303938573842,16.64079084052211,16.496915113130264,0.2034710049738426,7.120800688198449,8.25068323449939,7.685741961348919,0.7989476104337179,7.249733191035219,7.371398078975453,7.310565635005336,0.08603006729484103,2.0843116328708646,2.127001067235859,2.105656350053362,0.030185988524505575
weak,mmstar,full,direct,Qwen3.5: ADMA-Full - Direct,6.0,6.400000000000006,6.200000000000003,0.282842712474623,44.354530393781054,41.767881241565455,43.061205817673255,1.8290371560820846,13.675213675213671,14.117647058823524,13.896430367018597,0.3128476457738359,16.808462625815352,17.79457884149172,17.301520733653536,0.6972894631427761,6.941365082615471,7.587840609142599,7.264602845879035,0.45712722867847616,8.215139442231076,8.585657370517927,8.400398406374501,0.2619957396428235,2.408,2.528,2.468,0.08485281374238578
weak,lawqa,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,3.600000000000003,2.400000000000002,3.0000000000000027,0.8485281374238578,10.886172650878523,8.585858585858585,9.736015618368555,1.626567674234391,7.260369688115354,7.4438202247191,7.352094956417227,0.12971911844481976,1.6866253538161486,1.6925913227206808,1.6896083382684148,0.004218577068742769,1.562789599700643,1.6050670602576877,1.5839283299791653,0.029894679051233202,1.6903846153846154,1.6951923076923074,1.6927884615384614,0.0033995518326274633,1.9087452471482889,1.9163498098859315,1.91254752851711,0.005377237879745655
weak,finqa,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,2.7999999999999914,3.1999999999999917,2.9999999999999916,0.2828427124746193,14.431097764431094,17.777777777777782,16.104437771104436,2.3664601318989287,4.279854760623991,3.734302709847992,4.007078735235991,0.3857635545939364,1.7236882992709455,1.7466918295832616,1.7351900644271034,0.01626595227506906,1.659630753491461,1.6938189495996754,1.6767248515455682,0.024174705304653963,1.6754468485418628,1.6941514860977949,1.6847991673198288,0.01322617605543616,1.8856088560885609,1.9166666666666665,1.9011377613776137,0.021961188468585784
weak,mmbench,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,2.400000000000002,3.600000000000003,3.0000000000000027,0.8485281374238578,0.7575757575757569,6.956335616438358,3.8569556870070576,4.3831851311487116,5.587445041524175,5.795516675779111,5.6914808586516425,0.14712886355423238,1.3270693868231314,1.3837480086220475,1.3554086977225894,0.04007783782232128,1.281443096031994,1.5693067777265681,1.425374936879281,0.20355036138355917,1.44747496271042,1.5011953923060204,1.47433517750822,0.03798608005530355,1.577544426494346,1.65257048092869,1.6150574537115179,0.05305143185619581
weak,mmstar,full,fixed,Qwen3.5: ADMA-Full - ADMA-Fixed,2.0000000000000018,3.600000000000003,2.8000000000000025,1.1313708498984771,13.276836158192085,15.532734274711169,14.404785216451627,1.5951608558566048,9.186351706036744,9.275127373784153,9.230739539910449,0.06277387666855708,1.114547613549036,1.1682383139539476,1.1413929637514917,0.03796505834296833,1.1577390788711888,1.4575916886861566,1.3076653837786727,0.2120278137566477,1.2347305389221557,1.2819750148720999,1.2583527768971279,0.033406889317810294,1.308695652173913,1.3591397849462366,1.3339177185600748,0.03566938835438451


==> anc/data/protocol_paths.csv <==
domain,pattern,count
lawqa,000,120
lawqa,001,24
lawqa,010,10
lawqa,011,51
lawqa,100,4
lawqa,101,1
lawqa,110,0
lawqa,111,290
finqa,000,111
finqa,001,21
finqa,010,9
finqa,011,74
finqa,100,21
finqa,101,8
finqa,110,5
finqa,111,251
mmbench,000,101
mmbench,001,14
mmbench,010,4
mmbench,011,53
mmbench,100,20
mmbench,101,10
mmbench,110,5
mmbench,111,293
mmstar,000,167
mmstar,001,39
mmstar,010,28
mmstar,011,29
mmstar,100,23
mmstar,101,17
mmstar,110,14
mmstar,111,183


==> anc/data/question_results.csv <==
backbone,domain,method,replicate,base_id,accuracy,false_consensus,supported_correct,audit_complete,complete,tokens,latency_seconds,calls,rounds_max,rounds_sum
strong,lawqa,direct,0,lawQA/test/51847,1,,,,1,925.0,2.5152133291121572,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49817,0,,,,1,904.0,1.6637727920897305,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51552,0,,,,1,1058.0,1.5568570320028812,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50033,1,,,,1,1049.0,1.9416028568521142,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48740,1,,,,1,1100.0,3.0211416599340737,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48621,1,,,,1,946.0,1.6235938710160553,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48332,1,,,,1,934.0,1.9295260291546583,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51170,1,,,,1,863.0,1.9449166040867567,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50395,1,,,,1,680.0,1.4211888490244746,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49469,1,,,,1,1052.0,2.0906968300696462,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50708,1,,,,1,1031.0,1.3226748569868505,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50195,1,,,,1,962.0,2.7347970220725983,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50023,1,,,,1,1116.0,2.0876402349676937,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50435,0,,,,1,908.0,1.6736550210043788,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50885,1,,,,1,1359.0,2.5452345081139356,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50845,1,,,,1,953.0,2.10945812985301,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51964,1,,,,1,879.0,1.8511401368305087,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50593,0,,,,1,948.0,1.4797996240667999,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51802,1,,,,1,945.0,2.045509863179177,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50022,1,,,,1,915.0,3.105568055063486,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49348,1,,,,1,957.0,1.9157098999712616,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50125,1,,,,1,1171.0,2.4485123339109123,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52350,0,,,,1,863.0,2.1208257600665092,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48995,0,,,,1,949.0,2.6896491809748113,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49548,1,,,,1,980.0,1.999980916036293,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51360,1,,,,1,890.0,1.6324628901202232,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50773,1,,,,1,865.0,1.6779290209524333,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51155,1,,,,1,874.0,2.0937387538142502,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50209,1,,,,1,949.0,1.7458561330568045,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51025,0,,,,1,857.0,2.0305445839185268,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52845,1,,,,1,1195.0,3.8259875818621367,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48114,1,,,,1,874.0,1.6311689571011811,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49921,0,,,,1,1162.0,2.1662264741025865,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50645,1,,,,1,1021.0,1.931601069169119,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49329,1,,,,1,1005.0,2.975290064001456,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48489,1,,,,1,1054.0,2.4779189531691372,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50005,1,,,,1,790.0,1.99847600213252,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51031,0,,,,1,996.0,2.561661690939218,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52116,1,,,,1,1125.0,2.9470380819402635,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51193,0,,,,1,828.0,2.475267882924527,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48666,1,,,,1,943.0,2.6167620739433914,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51861,1,,,,1,1021.0,2.5291604849044234,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50803,1,,,,1,941.0,2.180346339941025,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51544,1,,,,1,1225.0,1.780681270873174,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49320,0,,,,1,1116.0,2.7480787402018905,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51897,1,,,,1,1023.0,2.274858620017767,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51704,0,,,,1,876.0,2.258694932796061,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49339,1,,,,1,1244.0,2.552100175060332,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52583,1,,,,1,1162.0,2.193896405864507,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49714,1,,,,1,1105.0,2.585077363997698,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52693,0,,,,1,1033.0,2.419270558981225,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50048,0,,,,1,984.0,1.919592175167054,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51478,1,,,,1,957.0,1.435142416972667,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49890,1,,,,1,823.0,1.5133053259924054,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50684,1,,,,1,886.0,1.8205412840470672,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49876,1,,,,1,998.0,1.933887226972729,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51516,0,,,,1,999.0,2.002073286799714,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52241,1,,,,1,824.0,2.1379617990460247,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50080,1,,,,1,971.0,1.8991025970317423,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52594,1,,,,1,1041.0,1.7886197520419955,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49814,1,,,,1,1113.0,1.814574289135635,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51688,1,,,,1,1002.0,1.8287044658791274,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50553,1,,,,1,898.0,2.1780357600655407,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49579,1,,,,1,1402.0,5.694282681914046,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48207,1,,,,1,1024.0,1.937639258801937,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50860,0,,,,1,1348.0,3.146445791935548,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50419,0,,,,1,833.0,1.8614311469718814,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51023,0,,,,1,1776.0,7.62811506097205,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49443,0,,,,1,1348.0,3.0225017620250583,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51094,1,,,,1,862.0,2.4166353719774634,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48653,1,,,,1,832.0,1.4088483939412981,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47936,1,,,,1,1216.0,1.7647953720297664,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49885,0,,,,1,911.0,1.481894969008863,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50401,0,,,,1,993.0,2.0526667018420994,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49482,1,,,,1,837.0,1.5763563530053943,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49542,1,,,,1,1044.0,2.2762648928910494,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50886,1,,,,1,1059.0,1.9454338978976011,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52360,1,,,,1,1065.0,1.7343537639826536,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51231,1,,,,1,964.0,1.9926673420704901,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51984,1,,,,1,822.0,1.758710233028978,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48217,0,,,,1,1085.0,2.0507537729572505,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48129,1,,,,1,943.0,2.5151855319272727,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52125,1,,,,1,826.0,1.0453628099057823,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52086,1,,,,1,1017.0,1.7619652980938554,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52306,0,,,,1,929.0,1.8296501450240612,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51775,1,,,,1,1045.0,3.3850636158604175,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50065,1,,,,1,1023.0,1.954139952082187,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48752,1,,,,1,1113.0,3.3399351488333195,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52215,1,,,,1,893.0,1.7434729870874435,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48903,0,,,,1,1699.0,4.180066097993404,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52846,1,,,,1,782.0,1.8710702590178698,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50878,1,,,,1,866.0,2.6113912048749626,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50733,1,,,,1,1031.0,3.1323439800180495,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52388,1,,,,1,984.0,2.1206553981173784,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48800,1,,,,1,1029.0,1.5739751439541578,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51934,1,,,,1,929.0,1.8848499821033329,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49894,1,,,,1,866.0,1.7245674962177873,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50531,1,,,,1,815.0,1.2891585240140557,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51484,1,,,,1,1092.0,1.7798215330112725,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47836,1,,,,1,957.0,1.5602380211930722,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50113,1,,,,1,891.0,1.566723828902468,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52516,1,,,,1,885.0,1.6939090751111507,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49955,1,,,,1,1037.0,1.32190066203475,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51082,1,,,,1,1059.0,3.5508320599328727,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49859,1,,,,1,983.0,2.0201548689510673,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48947,1,,,,1,959.0,2.17766061401926,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49358,1,,,,1,813.0,1.7337493379600346,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49313,1,,,,1,838.0,1.5286897469777614,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48467,1,,,,1,920.0,2.3452440570108593,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51616,1,,,,1,879.0,1.566930616972968,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49788,1,,,,1,928.0,1.6031405108515173,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52324,1,,,,1,914.0,2.283205122919753,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52666,1,,,,1,855.0,1.511595348129049,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49989,1,,,,1,1071.0,1.4394890500698239,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51064,1,,,,1,925.0,1.7027663190383464,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48312,0,,,,1,1448.0,3.2104977329727262,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50757,1,,,,1,1251.0,2.58296992094256,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49315,1,,,,1,1165.0,2.5186156339477748,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51445,1,,,,1,903.0,1.5215459340251982,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50132,1,,,,1,1094.0,1.9638693870510906,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49037,1,,,,1,852.0,1.772950204089284,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48142,1,,,,1,849.0,1.4556304891593754,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50715,0,,,,1,1076.0,2.094985815929249,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51081,1,,,,1,993.0,2.1751834431197494,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51576,1,,,,1,921.0,1.7512404308654368,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52601,1,,,,1,979.0,1.2976194098591805,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50502,1,,,,1,896.0,1.5729233829770237,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50928,1,,,,1,965.0,1.9990145319607109,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49673,1,,,,1,857.0,1.7818098131101578,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48975,0,,,,1,1466.0,3.671716718003154,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49928,1,,,,1,848.0,1.5739858800079674,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51751,1,,,,1,1076.0,2.28997684083879,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51058,0,,,,1,943.0,2.4660507338121533,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50096,1,,,,1,896.0,2.3261067331768572,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51288,1,,,,1,918.0,1.7621547211892903,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49108,1,,,,1,905.0,1.5560036511160433,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48815,1,,,,1,1021.0,2.919460920849815,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51271,1,,,,1,910.0,1.5719950101338327,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50783,0,,,,1,1217.0,1.8398629350122064,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52397,1,,,,1,989.0,2.3746177090797573,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52474,1,,,,1,1029.0,2.337764395866543,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50997,0,,,,1,916.0,1.3649092549458146,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48795,1,,,,1,869.0,1.5228164799045771,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52321,1,,,,1,1096.0,1.786794836167246,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49625,1,,,,1,851.0,1.4806531639769673,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51378,0,,,,1,944.0,1.8097478977870196,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51418,1,,,,1,931.0,2.026094490196556,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52490,0,,,,1,937.0,2.5983369168825448,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50940,1,,,,1,987.0,1.643343472853303,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48415,1,,,,1,1007.0,1.9734100489877164,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49993,1,,,,1,980.0,1.5322760769631714,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49960,0,,,,1,953.0,1.6877006490249187,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51889,1,,,,1,878.0,1.787220497848466,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48358,1,,,,1,964.0,1.978169176960364,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50605,1,,,,1,906.0,2.2357880771160126,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51543,1,,,,1,888.0,2.2630105919670314,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50670,1,,,,1,966.0,1.8299718440975994,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50151,0,,,,1,1071.0,1.9022729431744665,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52806,1,,,,1,1038.0,1.7337290029972792,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47988,1,,,,1,975.0,2.1277237189933658,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52242,1,,,,1,1004.0,2.030478378990665,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48620,1,,,,1,965.0,1.302188980160281,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51747,0,,,,1,959.0,1.8602264921646565,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49083,1,,,,1,892.0,1.8584853359498084,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51622,1,,,,1,876.0,1.866470003966242,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52147,0,,,,0,0.0,8.479838900035247,3.0,0,0
strong,lawqa,direct,0,lawQA/test/52230,1,,,,1,1815.0,7.275695241987705,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48999,1,,,,1,1342.0,1.7976160519756377,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49437,0,,,,1,771.0,1.5886167660355568,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51265,1,,,,1,832.0,2.06906516617164,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47931,0,,,,1,981.0,1.6324890197720379,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52575,1,,,,1,951.0,1.3969460960943252,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49211,1,,,,1,890.0,1.3889567400328815,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52877,1,,,,1,782.0,1.317780622979626,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50796,1,,,,1,783.0,1.3386958600021899,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48193,1,,,,1,1201.0,2.181784511078149,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50173,1,,,,1,913.0,1.9231628379784524,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49873,1,,,,1,1028.0,1.6687103100121021,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47878,1,,,,1,756.0,1.941059332108125,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50968,1,,,,1,932.0,2.1786331648472697,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48371,0,,,,1,891.0,1.7593874658923596,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48637,0,,,,1,907.0,2.529852252919227,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51266,1,,,,1,1071.0,2.010443529114127,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50898,0,,,,1,1071.0,2.757108138874173,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47994,1,,,,1,1137.0,2.2775764260441065,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49343,1,,,,1,1046.0,2.3128814410883933,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49052,1,,,,1,929.0,12.62013211613521,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48550,1,,,,1,1029.0,2.606371385976672,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50587,0,,,,1,1105.0,4.994447353063151,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51799,1,,,,1,909.0,2.654391244985163,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51304,0,,,,1,945.0,2.3193622960243374,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48530,1,,,,1,908.0,1.9928706109058112,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52578,1,,,,1,787.0,7.26823469880037,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51009,1,,,,1,903.0,2.009991851868108,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49805,0,,,,1,940.0,2.001616640947759,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49293,1,,,,1,974.0,1.412620180984959,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51937,1,,,,1,1109.0,2.4635472130030394,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48041,1,,,,1,1046.0,2.1668683448806405,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51441,0,,,,1,642.0,1.504484489094466,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48640,1,,,,1,1013.0,1.67851622402668,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48736,1,,,,1,1097.0,1.5602484259288758,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50584,1,,,,1,1004.0,2.546832191059366,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49208,0,,,,1,1100.0,1.8179560359567404,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49234,1,,,,1,731.0,1.6585796880535781,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50891,1,,,,1,993.0,2.3305870860349387,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49762,1,,,,1,991.0,2.1501336619257927,1.0,1,1
strong,lawqa,direct,0,lawQA/test/47922,1,,,,1,868.0,1.6654023230075836,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49573,1,,,,1,966.0,2.115198329091072,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49096,1,,,,1,997.0,2.2988607750739902,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48451,1,,,,1,942.0,2.0156105828937143,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49312,1,,,,1,1053.0,2.3625015639699996,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51181,1,,,,1,1046.0,1.8143423160072416,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51489,0,,,,1,896.0,1.8928978929761797,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49166,1,,,,1,933.0,1.798700851155445,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51969,1,,,,1,934.0,1.6786294819321483,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52391,1,,,,1,1012.0,2.0532869461458176,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52315,1,,,,1,866.0,2.287421790882945,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49344,1,,,,1,1005.0,2.2002443838864565,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52151,0,,,,1,780.0,1.2720856650266796,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48962,1,,,,1,1802.0,8.150983905186877,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50910,0,,,,1,1129.0,2.2254877858795226,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51424,0,,,,1,1165.0,2.1879711719229817,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48130,1,,,,1,1028.0,2.1923214190173894,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48042,0,,,,1,886.0,2.051961937919259,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52626,1,,,,1,882.0,1.7682853108271956,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51354,1,,,,1,909.0,1.762824108125642,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51606,1,,,,1,989.0,1.8155190469697118,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48606,1,,,,1,912.0,1.8139116209931672,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51770,1,,,,1,856.0,2.395162739092484,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49368,0,,,,1,940.0,2.5441940419841558,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51807,1,,,,1,933.0,1.5921070980839431,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52815,1,,,,1,1047.0,2.5977302931714803,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48033,1,,,,1,803.0,1.6555910902097821,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48733,0,,,,1,1120.0,1.7611390438396484,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48428,0,,,,1,980.0,2.172928940039128,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49547,1,,,,1,983.0,2.003928071819246,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50852,1,,,,1,1083.0,2.9561731999274343,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52340,0,,,,1,1000.0,2.1751584091689438,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49559,1,,,,1,836.0,2.0094564920291305,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52253,1,,,,1,1201.0,2.0264951488934457,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49777,1,,,,1,869.0,1.5727888999972492,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50518,1,,,,1,844.0,1.6076278160326183,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50099,0,,,,1,959.0,2.2557909260503948,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49902,1,,,,1,1002.0,2.0244448129087687,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51844,1,,,,1,1053.0,1.8934201279189438,1.0,1,1
strong,lawqa,direct,0,lawQA/test/52856,1,,,,1,1190.0,1.7190015900414437,1.0,1,1
strong,lawqa,direct,0,lawQA/test/50763,1,,,,1,1039.0,1.4703476810827851,1.0,1,1
strong,lawqa,direct,0,lawQA/test/51019,1,,,,1,878.0,1.7323129461146891,1.0,1,1
strong,lawqa,direct,0,lawQA/test/49040,1,,,,1,892.0,1.4851745560299605,1.0,1,1
strong,lawqa,direct,0,lawQA/test/48096,1,,,,1,1079.0,2.494382797041908,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51847,1,,,,1,955.0,1.9915899799671024,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49817,0,,,,1,874.0,1.4496082949917763,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51552,0,,,,1,1057.0,1.275890660006553,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50033,1,,,,1,1061.0,1.8604491990990937,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48740,0,,,,1,1094.0,2.543497456004843,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48621,1,,,,1,948.0,1.9129427471198142,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48332,1,,,,1,935.0,1.9538418061565608,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51170,1,,,,1,884.0,1.8637936310842633,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50395,1,,,,1,690.0,1.7107376649510115,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49469,1,,,,1,1103.0,2.1265082659665495,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50708,1,,,,1,1073.0,1.7773815609980375,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50195,1,,,,1,897.0,1.8710782481357455,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50023,1,,,,1,1138.0,2.078488603932783,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50435,0,,,,1,950.0,1.9837719518691301,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50885,1,,,,1,1386.0,3.136268496979028,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50845,1,,,,1,969.0,1.9995348548982292,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51964,1,,,,1,876.0,1.2981746119912714,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50593,0,,,,1,964.0,1.979693115921691,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51802,1,,,,1,942.0,2.1773164039477706,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50022,1,,,,1,825.0,2.035998316016048,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49348,1,,,,1,968.0,1.7924529879819602,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50125,1,,,,1,1184.0,1.858050144976005,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52350,0,,,,1,854.0,2.0366543501149863,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48995,0,,,,1,963.0,2.459287310950458,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49548,1,,,,1,974.0,1.9702159301377833,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51360,1,,,,1,876.0,1.3066185580100864,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50773,0,,,,1,904.0,1.7099597759079188,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51155,1,,,,1,852.0,1.7892746769357473,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50209,0,,,,1,1480.0,5.871385077945888,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51025,0,,,,1,818.0,2.096455476945266,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52845,1,,,,1,1179.0,3.3411235061939806,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48114,1,,,,1,897.0,1.908742852974683,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49921,0,,,,1,1151.0,1.7661564049776644,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50645,1,,,,1,1057.0,2.6634221498388797,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49329,1,,,,1,1064.0,2.9492548028938472,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48489,1,,,,1,1054.0,2.4310379149392247,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50005,1,,,,1,882.0,2.274282068014145,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51031,1,,,,1,879.0,1.4238602449186146,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52116,1,,,,1,1061.0,1.9696627499070019,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51193,0,,,,1,791.0,1.6356033629272133,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48666,1,,,,1,995.0,2.6102335199248046,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51861,1,,,,1,1007.0,1.9283134960569441,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50803,1,,,,1,915.0,1.7534918908495456,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51544,1,,,,1,1182.0,1.4113604959566146,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49320,0,,,,1,1128.0,3.137129337992519,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51897,1,,,,1,1030.0,2.01375763094984,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51704,0,,,,1,836.0,1.9013113100081682,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49339,1,,,,1,1195.0,2.160630773054436,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52583,1,,,,1,1160.0,1.8058612300083041,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49714,1,,,,1,1056.0,2.51909565506503,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52693,0,,,,1,932.0,1.7175515950657427,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50048,1,,,,1,955.0,1.5557989929802716,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51478,1,,,,1,954.0,1.4482510290108621,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49890,1,,,,1,840.0,1.5634126220829785,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50684,1,,,,1,922.0,2.4061015248298645,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49876,1,,,,1,1015.0,2.096044390928,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51516,0,,,,1,1079.0,2.680541202891618,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52241,1,,,,1,843.0,2.1864610160700977,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50080,0,,,,1,983.0,2.1340332818217576,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52594,1,,,,1,1003.0,1.3129119898658246,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49814,1,,,,1,1148.0,2.6084358210209757,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51688,1,,,,1,948.0,1.5999905581120402,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50553,1,,,,1,956.0,2.7356413959059864,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49579,0,,,,1,1074.0,2.572176689049229,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48207,1,,,,1,1043.0,1.995605689007789,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50860,1,,,,1,1298.0,2.658249758882448,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50419,0,,,,1,824.0,1.8503748788498342,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51023,0,,,,1,948.0,2.0746576469391584,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49443,0,,,,1,1256.0,2.5354418610222638,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51094,1,,,,1,850.0,2.454566363012418,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48653,1,,,,1,834.0,1.538721748860553,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47936,1,,,,1,1201.0,1.888991734944284,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49885,1,,,,1,929.0,1.452381077921018,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50401,0,,,,1,970.0,2.371940016048029,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49482,1,,,,1,850.0,2.0226498709525913,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49542,1,,,,1,1024.0,1.6263460849877447,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50886,1,,,,1,1051.0,1.7470347848720849,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52360,1,,,,1,1133.0,2.338371871970594,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51231,1,,,,1,949.0,1.5184373429510742,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51984,1,,,,1,827.0,1.561340071959421,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48217,0,,,,1,1894.0,8.734459653962404,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48129,1,,,,1,978.0,2.447027187095955,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52125,1,,,,1,823.0,1.082707235822454,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52086,1,,,,1,1065.0,1.8973371048923582,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52306,0,,,,1,951.0,2.2358511260244995,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51775,1,,,,1,1008.0,4.625603125896305,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50065,1,,,,1,1040.0,2.0970096988603473,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48752,1,,,,1,1061.0,2.187007531989366,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52215,1,,,,1,892.0,2.3418965730816126,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48903,1,,,,1,1499.0,2.0619238580111414,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52846,1,,,,1,796.0,1.7502791080623865,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50878,1,,,,1,798.0,1.7793892938643694,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50733,1,,,,1,1015.0,2.718039294006303,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52388,1,,,,1,957.0,1.6934486129321158,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48800,1,,,,1,1047.0,1.6719723020214587,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51934,1,,,,1,951.0,2.4553419549483806,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49894,1,,,,1,843.0,1.5315877108369023,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50531,1,,,,1,839.0,1.6792844540905207,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51484,1,,,,1,1080.0,2.0233076519798487,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47836,1,,,,1,964.0,1.7714621131308377,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50113,1,,,,1,883.0,1.7376310259569436,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52516,1,,,,1,874.0,1.4311374148819596,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49955,1,,,,1,1061.0,1.4674668239895254,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51082,1,,,,1,1019.0,2.15892033604905,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49859,1,,,,1,1017.0,1.9783130181021988,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48947,1,,,,1,972.0,1.8033753940835595,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49358,1,,,,1,780.0,1.3494968868326396,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49313,1,,,,1,842.0,1.5728289268445224,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48467,1,,,,1,933.0,1.5800087661482394,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51616,1,,,,1,878.0,1.7028144071809947,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49788,1,,,,1,923.0,1.4334986479952931,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52324,1,,,,1,928.0,1.701278185006231,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52666,1,,,,1,861.0,1.447438180912286,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49989,1,,,,1,1157.0,2.1490366449579597,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51064,1,,,,1,968.0,1.6735952680464834,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48312,0,,,,1,1257.0,2.0661302441731095,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50757,1,,,,1,1249.0,2.537712342105806,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49315,0,,,,1,1250.0,3.021942049032077,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51445,1,,,,1,919.0,1.628588146995753,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50132,1,,,,1,1056.0,1.885604897979647,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49037,1,,,,1,878.0,1.7967617218382657,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48142,1,,,,1,829.0,1.7913308250717819,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50715,0,,,,1,1108.0,2.9950485669542104,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51081,1,,,,1,964.0,1.9555260541383177,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51576,1,,,,1,901.0,1.8167571141384542,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52601,1,,,,1,1029.0,1.8456594781018794,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50502,1,,,,1,894.0,1.712395440088585,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50928,0,,,,1,978.0,1.8748801061883569,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49673,1,,,,1,846.0,1.7939043031074107,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48975,0,,,,1,2189.0,8.294100312981755,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49928,1,,,,1,877.0,2.4983572971541435,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51751,1,,,,1,1115.0,32.18250721110962,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51058,0,,,,1,945.0,2.008669049013406,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50096,1,,,,1,886.0,2.16548959701322,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51288,1,,,,1,898.0,1.4740443208720535,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49108,1,,,,1,885.0,1.3015547711402178,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48815,1,,,,1,1013.0,1.9514868238475174,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51271,1,,,,1,976.0,1.8312470770906657,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50783,0,,,,1,1295.0,2.0867440248839557,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52397,1,,,,1,979.0,2.30656570289284,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52474,1,,,,1,1030.0,2.546280770096928,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50997,0,,,,1,929.0,1.5037864160258323,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48795,1,,,,1,904.0,1.8134425070602447,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52321,1,,,,1,1126.0,2.085433566942811,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49625,1,,,,1,879.0,1.8699157270602882,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51378,0,,,,1,956.0,1.5523551569785923,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51418,1,,,,1,920.0,1.983154856832698,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52490,0,,,,1,938.0,2.406775529962033,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50940,1,,,,1,987.0,1.4574751239269972,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48415,1,,,,1,995.0,1.728177459910512,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49993,1,,,,1,947.0,1.8035605989862233,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49960,0,,,,1,977.0,2.193749297875911,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51889,1,,,,1,848.0,1.4003965449519455,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48358,1,,,,1,961.0,1.7610538459848613,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50605,1,,,,1,902.0,2.131068828050047,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51543,1,,,,1,816.0,1.1856892071664333,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50670,1,,,,1,978.0,1.6981711450498551,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50151,1,,,,1,1090.0,14.97116561490111,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52806,1,,,,1,1040.0,1.3904987399000674,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47988,1,,,,1,955.0,2.132392122177407,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52242,1,,,,1,976.0,2.178089899942279,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48620,1,,,,1,947.0,1.184766952181235,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51747,0,,,,1,949.0,1.35417774412781,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49083,1,,,,1,888.0,2.1425937640015036,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51622,1,,,,1,952.0,2.063515317160636,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52147,0,,,,0,0.0,7.618698653997853,3.0,0,0
strong,lawqa,direct,1,lawQA/test/52230,1,,,,1,1069.0,2.9476187392137945,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48999,1,,,,1,1323.0,1.6270087589509785,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49437,0,,,,1,773.0,1.5176000860519707,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51265,1,,,,1,854.0,1.7835088011343032,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47931,0,,,,1,1067.0,2.1561864039395005,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52575,1,,,,1,963.0,1.8917905380949378,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49211,1,,,,1,893.0,1.4798908880911767,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52877,1,,,,1,788.0,1.168540125945583,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50796,1,,,,1,772.0,1.3655433501116931,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48193,1,,,,1,1149.0,1.7745887769851834,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50173,1,,,,1,969.0,2.4913083519786596,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49873,1,,,,1,1051.0,1.6218041989486665,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47878,1,,,,1,718.0,1.2506159842014313,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50968,1,,,,1,901.0,2.107841107994318,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48371,0,,,,1,941.0,2.0695191570557654,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48637,0,,,,1,835.0,1.8567760160658509,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51266,1,,,,1,1073.0,2.046243336983025,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50898,0,,,,1,1306.0,4.186224402859807,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47994,1,,,,1,1134.0,2.0365825209300965,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49343,1,,,,1,1045.0,2.076454633846879,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49052,0,,,,1,1026.0,2.5317902509123087,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48550,1,,,,1,1050.0,2.428725230973214,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50587,0,,,,1,1001.0,2.0331737739033997,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51799,1,,,,1,833.0,1.6944463241379708,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51304,0,,,,1,969.0,2.599825798999518,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48530,1,,,,1,891.0,1.6295204220805317,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52578,1,,,,1,766.0,1.327335431938991,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51009,1,,,,1,869.0,1.9644275128375739,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49805,0,,,,1,967.0,2.231614165008068,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49293,1,,,,1,990.0,1.7825823430903256,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51937,1,,,,1,1062.0,2.5214173740241677,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48041,1,,,,1,1035.0,1.98062559007667,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51441,0,,,,1,665.0,1.9329797520767897,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48640,1,,,,1,973.0,1.6031112039927393,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48736,1,,,,1,1112.0,1.7481850141193718,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50584,1,,,,1,1004.0,2.0070328610017896,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49208,0,,,,1,1949.0,9.766612651059404,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49234,1,,,,1,742.0,1.5309495988767594,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50891,1,,,,1,971.0,1.9642069321125746,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49762,1,,,,1,953.0,1.9202689589001238,1.0,1,1
strong,lawqa,direct,1,lawQA/test/47922,1,,,,1,962.0,2.2045391199644655,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49573,1,,,,1,909.0,1.645792419090867,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49096,1,,,,1,931.0,1.9249069399666041,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48451,1,,,,1,970.0,1.9922009850852191,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49312,0,,,,1,977.0,1.5371475040446967,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51181,1,,,,1,1010.0,1.977293283911422,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51489,0,,,,1,902.0,2.1878452540840954,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49166,1,,,,1,971.0,2.56574427196756,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51969,1,,,,1,913.0,1.7274167670402676,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52391,1,,,,1,983.0,1.5058247579727322,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52315,1,,,,1,858.0,2.1722465159837157,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49344,1,,,,1,987.0,2.0872251680120826,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52151,0,,,,1,767.0,1.5882202191278338,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48962,1,,,,1,1315.0,4.7029032649006695,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50910,1,,,,1,1116.0,2.4431827010121197,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51424,0,,,,1,1135.0,2.111831051064655,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48130,1,,,,1,961.0,1.6659870848525316,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48042,1,,,,1,842.0,1.5080414251424372,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52626,1,,,,1,900.0,1.8449793620966375,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51354,1,,,,1,920.0,2.0472318229731172,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51606,1,,,,1,1001.0,1.7590087209828198,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48606,1,,,,1,909.0,1.9714612120296806,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51770,1,,,,1,876.0,2.406071611912921,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49368,1,,,,1,964.0,2.2518736280035228,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51807,1,,,,1,975.0,1.696659903973341,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52815,1,,,,1,1034.0,1.7024622298777103,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48033,1,,,,1,806.0,1.8658983919303864,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48733,0,,,,1,1163.0,2.3599872349295765,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48428,0,,,,1,1070.0,2.78796338615939,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49547,1,,,,1,1008.0,2.2657714299857616,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50852,1,,,,1,1029.0,1.7463825459126383,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52340,0,,,,1,1076.0,2.194874244974926,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49559,1,,,,1,873.0,1.853156517026946,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52253,1,,,,1,1167.0,2.097148281056434,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49777,1,,,,1,870.0,1.4946621339768171,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50518,0,,,,1,897.0,2.071792450034991,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50099,0,,,,1,926.0,1.5871547521091998,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49902,1,,,,1,950.0,2.0636434338521212,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51844,1,,,,1,1029.0,1.9179474220145494,1.0,1,1
strong,lawqa,direct,1,lawQA/test/52856,1,,,,1,1296.0,2.624883256154135,1.0,1,1
strong,lawqa,direct,1,lawQA/test/50763,0,,,,1,1110.0,2.1338842699769884,1.0,1,1
strong,lawqa,direct,1,lawQA/test/51019,1,,,,1,872.0,1.6322939591482282,1.0,1,1
strong,lawqa,direct,1,lawQA/test/49040,1,,,,1,896.0,1.490017032949254,1.0,1,1
strong,lawqa,direct,1,lawQA/test/48096,1,,,,1,1036.0,1.995645732153207,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLL/2010/page_35.pdf-4,0,0,0,True,1,2292.0,9.549013648182154,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,1643.0,1.6776368981227279,1.0,1,1
strong,finqa,direct,0,FinQA/test/UPS/2010/page_52.pdf-4,0,1,0,True,1,1818.0,4.311009393073618,1.0,1,1
strong,finqa,direct,0,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,1551.0,2.0875882748514414,1.0,1,1
strong,finqa,direct,0,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,1163.0,1.5867079379968345,1.0,1,1
strong,finqa,direct,0,FinQA/test/ECL/2017/page_69.pdf-2,0,1,0,True,1,1619.0,2.477988434024155,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETFC/2011/page_144.pdf-1,0,1,0,True,1,1894.0,4.192500087898225,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,1565.0,1.5090090290177613,1.0,1,1
strong,finqa,direct,0,FinQA/test/NCLH/2018/page_64.pdf-4,0,0,0,True,1,2626.0,8.024590824963525,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,1210.0,1.5177744368556887,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,1248.0,1.2825699369423091,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,1277.0,1.53261115308851,1.0,1,1
strong,finqa,direct,0,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,1130.0,1.8910026841331273,1.0,1,1
strong,finqa,direct,0,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,1314.0,2.2009300151839852,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,1815.0,1.4553207219578326,1.0,1,1
strong,finqa,direct,0,FinQA/test/AAL/2010/page_72.pdf-3,0,0,0,True,1,1945.0,7.993825010024011,1.0,1,1
strong,finqa,direct,0,FinQA/test/NCLH/2018/page_64.pdf-2,0,0,0,True,1,2628.0,9.692837154027075,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,1178.0,1.701978906057775,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,823.0,1.6543492388445884,1.0,1,1
strong,finqa,direct,0,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,1101.0,1.5806906749494374,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2017/page_64.pdf-1,1,0,1,True,1,1399.0,3.5284981760196388,1.0,1,1
strong,finqa,direct,0,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,1819.0,5.449346337001771,1.0,1,1
strong,finqa,direct,0,FinQA/test/AAL/2013/page_18.pdf-4,0,1,0,True,1,1567.0,1.3463652320206165,1.0,1,1
strong,finqa,direct,0,FinQA/test/AWK/2017/page_148.pdf-4,0,0,0,True,1,1485.0,3.761324429186061,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETFC/2012/page_43.pdf-1,1,0,1,True,1,1145.0,2.203306801849976,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,1437.0,2.2364770928397775,1.0,1,1
strong,finqa,direct,0,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,1106.0,1.7950604148209095,1.0,1,1
strong,finqa,direct,0,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,955.0,1.5540688640903682,1.0,1,1
strong,finqa,direct,0,FinQA/test/SLG/2011/page_91.pdf-1,1,0,1,True,1,2679.0,2.7048359108157456,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,1055.0,1.507379470160231,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2007/page_29.pdf-4,1,0,1,True,1,1079.0,1.585676321061328,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,1605.0,1.8311220698524266,1.0,1,1
strong,finqa,direct,0,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,1885.0,1.976512823952362,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2008/page_107.pdf-4,0,0,0,True,1,2678.0,2.1453403800260276,1.0,1,1
strong,finqa,direct,0,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,1396.0,1.8133439419325441,1.0,1,1
strong,finqa,direct,0,FinQA/test/HOLX/2008/page_143.pdf-2,0,1,0,True,1,1161.0,1.3165238769724965,1.0,1,1
strong,finqa,direct,0,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,1427.0,1.8012366339098662,1.0,1,1
strong,finqa,direct,0,FinQA/test/MMM/2013/page_75.pdf-2,0,0,0,True,1,2708.0,8.090009689098224,1.0,1,1
strong,finqa,direct,0,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,1235.0,1.5026697900611907,1.0,1,1
strong,finqa,direct,0,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,1480.0,1.4826909399125725,1.0,1,1
strong,finqa,direct,0,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,1724.0,3.0902843889780343,1.0,1,1
strong,finqa,direct,0,FinQA/test/CDW/2015/page_93.pdf-2,0,0,0,True,1,2263.0,9.976568355923519,1.0,1,1
strong,finqa,direct,0,FinQA/test/APD/2016/page_40.pdf-1,1,0,1,True,1,1274.0,1.302128748036921,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2013/page_149.pdf-3,1,0,1,True,1,1259.0,1.3699808460660279,1.0,1,1
strong,finqa,direct,0,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,918.0,1.5870460600126535,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,708.0,1.371578519931063,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2013/page_84.pdf-3,0,1,0,True,1,1359.0,2.650664573069662,1.0,1,1
strong,finqa,direct,0,FinQA/test/HIG/2011/page_53.pdf-3,0,0,0,True,1,2190.0,8.616678507067263,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETFC/2011/page_144.pdf-2,0,1,0,True,1,1596.0,1.4330643699504435,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,756.0,1.3692878771107644,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,1138.0,1.5011671700049192,1.0,1,1
strong,finqa,direct,0,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,1280.0,1.4501113169826567,1.0,1,1
strong,finqa,direct,0,FinQA/test/ADBE/1999/page_64.pdf-2,0,1,0,True,1,1462.0,5.04507921799086,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,1098.0,1.1722085759975016,1.0,1,1
strong,finqa,direct,0,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,1933.0,1.4184289048425853,1.0,1,1
strong,finqa,direct,0,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,857.0,1.102074865018949,1.0,1,1
strong,finqa,direct,0,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,1784.0,2.050412445096299,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,1719.0,1.4109785968903452,1.0,1,1
strong,finqa,direct,0,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,1730.0,1.6542770620435476,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2018/page_90.pdf-5,0,0,0,True,1,3679.0,9.174374027876183,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLK/2012/page_145.pdf-2,0,1,0,True,1,1744.0,3.754938033875078,1.0,1,1
strong,finqa,direct,0,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,2597.0,1.5502729949075729,1.0,1,1
strong,finqa,direct,0,FinQA/test/IP/2009/page_45.pdf-3,0,1,0,True,1,1863.0,1.5672302439343184,1.0,1,1
strong,finqa,direct,0,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,1199.0,1.9430865671020001,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2003/page_45.pdf-2,1,0,1,True,1,1706.0,4.7926216868218035,1.0,1,1
strong,finqa,direct,0,FinQA/test/BKR/2017/page_56.pdf-4,0,1,0,True,1,2184.0,7.965083166025579,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2016/page_52.pdf-4,0,1,0,True,1,1288.0,1.4766820950899273,1.0,1,1
strong,finqa,direct,0,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,1332.0,3.3188024458941072,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,1013.0,1.0822252549696714,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,1277.0,1.1035044630989432,1.0,1,1
strong,finqa,direct,0,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,1596.0,2.0113047719933093,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2008/page_122.pdf-2,0,1,0,True,1,1855.0,3.490122658200562,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,939.0,1.340135645121336,1.0,1,1
strong,finqa,direct,0,FinQA/test/GPN/2010/page_89.pdf-4,0,1,0,True,1,1810.0,4.707452574046329,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2018/page_90.pdf-6,0,1,0,True,1,2800.0,1.8449133280664682,1.0,1,1
strong,finqa,direct,0,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,1015.0,1.6513001900166273,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2010/page_273.pdf-1,0,0,0,True,1,1682.0,1.8627776531502604,1.0,1,1
strong,finqa,direct,0,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,1534.0,1.5087100928649306,1.0,1,1
strong,finqa,direct,0,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,1127.0,1.2231371221132576,1.0,1,1
strong,finqa,direct,0,FinQA/test/UPS/2012/page_32.pdf-4,1,0,1,True,1,1293.0,4.457501944154501,1.0,1,1
strong,finqa,direct,0,FinQA/test/HOLX/2006/page_71.pdf-1,0,1,0,True,1,1651.0,4.646598302992061,1.0,1,1
strong,finqa,direct,0,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,1273.0,1.2266366630792618,1.0,1,1
strong,finqa,direct,0,FinQA/test/DG/2009/page_77.pdf-1,0,0,0,True,1,1376.0,5.112676143879071,1.0,1,1
strong,finqa,direct,0,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,1482.0,1.5215096690226346,1.0,1,1
strong,finqa,direct,0,FinQA/test/IPG/2006/page_77.pdf-3,0,0,0,True,1,1757.0,2.9114564140327275,1.0,1,1
strong,finqa,direct,0,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,1612.0,1.5304693549405783,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,1440.0,2.6229856270365417,1.0,1,1
strong,finqa,direct,0,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,1516.0,1.3580146539025009,1.0,1,1
strong,finqa,direct,0,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,1422.0,1.198142813052982,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,1322.0,1.7696067187935114,1.0,1,1
strong,finqa,direct,0,FinQA/test/PPG/2006/page_42.pdf-2,1,0,0,True,1,2396.0,6.667300171917304,1.0,1,1
strong,finqa,direct,0,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,1508.0,1.2571265939623117,1.0,1,1
strong,finqa,direct,0,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,1047.0,1.1146283629350364,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2004/page_239.pdf-4,0,0,0,True,1,1824.0,10.103270774008706,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,1091.0,2.7623130879364908,1.0,1,1
strong,finqa,direct,0,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,1826.0,1.2669640369713306,1.0,1,1
strong,finqa,direct,0,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,1458.0,1.415489176986739,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2004/page_212.pdf-4,0,1,0,True,1,1212.0,3.5307062070351094,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLK/2017/page_121.pdf-1,0,1,0,True,1,2280.0,2.9919990319758654,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2018/page_87.pdf-4,0,0,0,True,1,1990.0,6.692818331066519,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,1506.0,1.8158535540569574,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2009/page_175.pdf-4,0,1,0,True,1,850.0,1.308762526139617,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2005/page_80.pdf-2,0,1,0,True,1,1783.0,4.3128509449306875,1.0,1,1
strong,finqa,direct,0,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,2061.0,1.8262086489703506,1.0,1,1
strong,finqa,direct,0,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,1263.0,1.1127094239927828,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,1124.0,1.4961094069294631,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2013/page_83.pdf-2,0,1,0,True,1,1653.0,2.612808431033045,1.0,1,1
strong,finqa,direct,0,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,1024.0,1.5375857420731336,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLL/2006/page_67.pdf-2,0,0,0,True,1,1996.0,7.511359883937985,1.0,1,1
strong,finqa,direct,0,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,1497.0,1.5824514429550618,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2015/page_96.pdf-1,0,0,0,True,1,2067.0,8.315804490819573,1.0,1,1
strong,finqa,direct,0,FinQA/test/SLB/2012/page_56.pdf-2,0,1,0,True,1,952.0,2.8503976508509368,1.0,1,1
strong,finqa,direct,0,FinQA/test/STT/2009/page_127.pdf-4,0,0,0,True,1,1609.0,2.038619210012257,1.0,1,1
strong,finqa,direct,0,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,1072.0,2.6217326160985976,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,1531.0,3.0565643969457597,1.0,1,1
strong,finqa,direct,0,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,867.0,1.4492171830497682,1.0,1,1
strong,finqa,direct,0,FinQA/test/DRE/2007/page_56.pdf-2,0,1,0,True,1,1726.0,4.892646580003202,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,521.0,1.0528803339693695,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,900.0,1.5614052079617977,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2016/page_139.pdf-1,0,1,0,True,1,1122.0,1.392631283029914,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2007/page_175.pdf-1,0,1,0,True,1,825.0,3.7528502580244094,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2017/page_64.pdf-3,0,1,0,True,1,1458.0,2.9107397610787302,1.0,1,1
strong,finqa,direct,0,FinQA/test/LMT/2014/page_50.pdf-1,1,0,1,True,1,1571.0,1.6728247739374638,1.0,1,1
strong,finqa,direct,0,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,965.0,1.596101192990318,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,1399.0,1.4502559031825513,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,1671.0,1.7375228442251682,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,1312.0,1.585722325136885,1.0,1,1
strong,finqa,direct,0,FinQA/test/HIG/2011/page_53.pdf-1,1,0,0,True,1,2175.0,9.536267554853112,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2015/page_137.pdf-3,0,0,0,True,1,2441.0,10.689676322974265,1.0,1,1
strong,finqa,direct,0,FinQA/test/CDNS/2018/page_66.pdf-3,0,1,0,True,1,1664.0,7.793682517018169,1.0,1,1
strong,finqa,direct,0,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,1441.0,1.84656318789348,1.0,1,1
strong,finqa,direct,0,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,1104.0,1.8919297179672867,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,1610.0,1.3765102201141417,1.0,1,1
strong,finqa,direct,0,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,1197.0,1.441839675186202,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRK/2013/page_125.pdf-1,0,1,0,True,1,1783.0,2.5482903961092234,1.0,1,1
strong,finqa,direct,0,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,1312.0,1.3801120659336448,1.0,1,1
strong,finqa,direct,0,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,1395.0,1.283779984107241,1.0,1,1
strong,finqa,direct,0,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,1868.0,1.6970869689248502,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,1483.0,1.7125250780954957,1.0,1,1
strong,finqa,direct,0,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,1612.0,1.2899444808717817,1.0,1,1
strong,finqa,direct,0,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,1484.0,1.305771084036678,1.0,1,1
strong,finqa,direct,0,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,1530.0,1.516463679028675,1.0,1,1
strong,finqa,direct,0,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,1939.0,1.3347579590044916,1.0,1,1
strong,finqa,direct,0,FinQA/test/APD/2016/page_40.pdf-2,0,1,0,True,1,1346.0,1.5798777879681438,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,1332.0,1.4702272180002183,1.0,1,1
strong,finqa,direct,0,FinQA/test/LMT/2012/page_73.pdf-3,0,1,0,True,1,1441.0,2.8971702300477773,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,1320.0,2.0106872599571943,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2006/page_104.pdf-2,0,1,0,True,1,1305.0,1.3856254711281508,1.0,1,1
strong,finqa,direct,0,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,1673.0,1.1687367039266974,1.0,1,1
strong,finqa,direct,0,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,1642.0,3.290655812015757,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,1272.0,1.2293540129903704,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,1445.0,2.806796592893079,1.0,1,1
strong,finqa,direct,0,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,1148.0,1.5069567321334034,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,1525.0,1.3558997309301049,1.0,1,1
strong,finqa,direct,0,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,1447.0,1.6204636620823294,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLK/2014/page_120.pdf-4,0,1,0,True,1,1963.0,1.1424896421376616,1.0,1,1
strong,finqa,direct,0,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,1843.0,1.4687950459774584,1.0,1,1
strong,finqa,direct,0,FinQA/test/HOLX/2009/page_151.pdf-1,0,0,0,True,1,2157.0,9.666887320112437,1.0,1,1
strong,finqa,direct,0,FinQA/test/ECL/2016/page_52.pdf-4,1,0,1,True,1,1556.0,1.121644794009626,1.0,1,1
strong,finqa,direct,0,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,2275.0,7.7340085410978645,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,1440.0,2.134667035890743,1.0,1,1
strong,finqa,direct,0,FinQA/test/CDNS/2018/page_66.pdf-2,0,0,0,True,1,2056.0,7.924690329004079,1.0,1,1
strong,finqa,direct,0,FinQA/test/CDNS/2015/page_30.pdf-2,1,0,1,True,1,918.0,1.663543249014765,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,1299.0,1.5636335939634591,1.0,1,1
strong,finqa,direct,0,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,1226.0,1.530948783038184,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,1394.0,1.6888595500495285,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,693.0,1.603915004990995,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,2160.0,1.9696614851709455,1.0,1,1
strong,finqa,direct,0,FinQA/test/AWK/2014/page_121.pdf-1,0,0,0,True,1,1417.0,1.9280929469969124,1.0,1,1
strong,finqa,direct,0,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,1097.0,1.4435520968399942,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,1303.0,1.1642332300543785,1.0,1,1
strong,finqa,direct,0,FinQA/test/INTC/2013/page_31.pdf-2,0,0,0,True,1,788.0,1.5489214910194278,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,972.0,1.5423405279871076,1.0,1,1
strong,finqa,direct,0,FinQA/test/IPG/2006/page_77.pdf-4,0,0,0,True,1,2534.0,8.823797397082672,1.0,1,1
strong,finqa,direct,0,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,1736.0,1.6521109349559993,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2018/page_31.pdf-3,0,1,0,True,1,1463.0,1.5076855821534991,1.0,1,1
strong,finqa,direct,0,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,861.0,1.445441602030769,1.0,1,1
strong,finqa,direct,0,FinQA/test/STT/2014/page_54.pdf-2,0,1,0,True,1,897.0,5.316348575055599,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,2070.0,4.196017337962985,1.0,1,1
strong,finqa,direct,0,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,1785.0,1.9759578530211002,1.0,1,1
strong,finqa,direct,0,FinQA/test/GPN/2013/page_92.pdf-2,1,0,1,True,1,949.0,1.431372466031462,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,723.0,1.6578529381658882,1.0,1,1
strong,finqa,direct,0,FinQA/test/IP/2006/page_31.pdf-1,1,0,1,True,1,1678.0,1.2184534899424762,1.0,1,1
strong,finqa,direct,0,FinQA/test/DISCA/2011/page_49.pdf-3,1,0,0,True,1,1727.0,9.624278141884133,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMAT/2013/page_37.pdf-1,0,1,0,True,1,1565.0,7.273101958911866,1.0,1,1
strong,finqa,direct,0,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,1682.0,1.5759356189519167,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,1577.0,1.294105544919148,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2009/page_175.pdf-5,0,1,0,True,1,1499.0,5.656228999141604,1.0,1,1
strong,finqa,direct,0,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,1315.0,3.1663370409514755,1.0,1,1
strong,finqa,direct,0,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,1089.0,1.8488219240680337,1.0,1,1
strong,finqa,direct,0,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,877.0,1.0804961088579148,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,1515.0,5.591733323177323,1.0,1,1
strong,finqa,direct,0,FinQA/test/BDX/2018/page_106.pdf-2,0,1,0,True,1,1195.0,1.3903175119776279,1.0,1,1
strong,finqa,direct,0,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,1534.0,3.4239144059829414,1.0,1,1
strong,finqa,direct,0,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,1292.0,1.5842002329882234,1.0,1,1
strong,finqa,direct,0,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,1251.0,1.2954446191433817,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,1408.0,1.408912428189069,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2016/page_374.pdf-1,1,0,1,True,1,860.0,1.265548984054476,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,503.0,1.0049421358853579,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,1347.0,1.301837407052517,1.0,1,1
strong,finqa,direct,0,FinQA/test/STT/2007/page_111.pdf-1,1,0,1,True,1,1267.0,1.5617305180057883,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2012/page_68.pdf-4,1,0,1,True,1,1625.0,1.498766084201634,1.0,1,1
strong,finqa,direct,0,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,1809.0,1.3551939190365374,1.0,1,1
strong,finqa,direct,0,FinQA/test/FIS/2016/page_9.pdf-4,1,0,1,True,1,1090.0,1.594527313951403,1.0,1,1
strong,finqa,direct,0,FinQA/test/GPN/2008/page_78.pdf-1,0,0,0,True,1,1808.0,11.693744485964999,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2009/page_42.pdf-3,1,0,1,True,1,1420.0,1.8982830659952015,1.0,1,1
strong,finqa,direct,0,FinQA/test/AAPL/2006/page_131.pdf-2,1,0,0,True,1,1950.0,7.8887176848948,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2008/page_117.pdf-1,0,1,0,True,1,1693.0,1.313208930194378,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2012/page_65.pdf-3,0,0,0,True,1,2440.0,7.515374785056338,1.0,1,1
strong,finqa,direct,0,FinQA/test/PNC/2014/page_111.pdf-2,1,0,1,True,1,1347.0,1.209865165874362,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,1368.0,2.989156492985785,1.0,1,1
strong,finqa,direct,0,FinQA/test/UNP/2011/page_33.pdf-3,1,0,1,True,1,1543.0,1.312123351963237,1.0,1,1
strong,finqa,direct,0,FinQA/test/CMCSA/2015/page_112.pdf-4,0,1,0,True,1,2004.0,6.672378237126395,1.0,1,1
strong,finqa,direct,0,FinQA/test/RL/2008/page_23.pdf-2,1,0,1,True,1,1156.0,1.2977679879404604,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2017/page_96.pdf-1,1,0,1,True,1,1627.0,1.345433505019173,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2016/page_150.pdf-2,1,0,1,True,1,1398.0,1.4439228419214487,1.0,1,1
strong,finqa,direct,0,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,1,True,1,1206.0,1.4375770178157836,1.0,1,1
strong,finqa,direct,0,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,2253.0,5.263818386942148,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2016/page_135.pdf-1,1,0,1,True,1,962.0,1.4395775320008397,1.0,1,1
strong,finqa,direct,0,FinQA/test/AON/2007/page_188.pdf-4,1,0,1,True,1,743.0,1.1705874800682068,1.0,1,1
strong,finqa,direct,0,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,1022.0,2.0075819860212505,1.0,1,1
strong,finqa,direct,0,FinQA/test/ZBH/2009/page_58.pdf-3,0,1,0,True,1,1961.0,2.4780321731232107,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2009/page_140.pdf-2,0,1,0,True,1,1164.0,3.3956088959239423,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2013/page_126.pdf-1,0,1,0,True,1,1239.0,4.468667168868706,1.0,1,1
strong,finqa,direct,0,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,1305.0,3.7431039398070425,1.0,1,1
strong,finqa,direct,0,FinQA/test/MRO/2004/page_46.pdf-2,0,0,0,True,1,2254.0,9.289610730018467,1.0,1,1
strong,finqa,direct,0,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,1485.0,4.815641471883282,1.0,1,1
strong,finqa,direct,0,FinQA/test/C/2009/page_243.pdf-1,0,1,0,True,1,1023.0,2.229075141949579,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,1519.0,1.7367828350979835,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLL/2010/page_37.pdf-1,1,0,1,True,1,1250.0,2.0662470490206033,1.0,1,1
strong,finqa,direct,0,FinQA/test/INTC/2015/page_41.pdf-4,1,0,1,True,1,1198.0,1.9824180519208312,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2014/page_165.pdf-1,1,0,1,True,1,1306.0,2.246125650126487,1.0,1,1
strong,finqa,direct,0,FinQA/test/ALXN/2016/page_153.pdf-2,0,0,0,True,1,2410.0,6.778786259004846,1.0,1,1
strong,finqa,direct,0,FinQA/test/AAL/2013/page_18.pdf-2,0,1,0,True,1,1620.0,1.352106548845768,1.0,1,1
strong,finqa,direct,0,FinQA/test/UPS/2007/page_49.pdf-3,1,0,1,True,1,1631.0,3.537654849002138,1.0,1,1
strong,finqa,direct,0,FinQA/test/MO/2016/page_19.pdf-1,1,0,1,True,1,1171.0,1.2580906730145216,1.0,1,1
strong,finqa,direct,0,FinQA/test/AMT/2003/page_102.pdf-2,1,0,1,True,1,1769.0,2.7039788719266653,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2017/page_179.pdf-2,1,0,1,True,1,1594.0,2.314498099964112,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2015/page_82.pdf-2,0,1,0,True,1,1849.0,2.0304084289819,1.0,1,1
strong,finqa,direct,0,FinQA/test/MSI/2014/page_76.pdf-3,1,0,1,True,1,1811.0,1.9163729529827833,1.0,1,1
strong,finqa,direct,0,FinQA/test/CDW/2017/page_38.pdf-1,1,0,1,True,1,1057.0,1.4882623408921063,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2015/page_188.pdf-3,1,0,1,True,1,1573.0,3.427116029895842,1.0,1,1
strong,finqa,direct,0,FinQA/test/K/2006/page_52.pdf-2,0,1,0,True,1,1932.0,3.361933629028499,1.0,1,1
strong,finqa,direct,0,FinQA/test/BLK/2015/page_124.pdf-3,0,1,0,True,1,2062.0,2.926148412982002,1.0,1,1
strong,finqa,direct,0,FinQA/test/GS/2017/page_179.pdf-1,1,0,1,True,1,1774.0,2.9221420600079,1.0,1,1
strong,finqa,direct,0,FinQA/test/MMM/2007/page_23.pdf-2,1,0,1,True,1,1432.0,1.5726441438309848,1.0,1,1
strong,finqa,direct,0,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,1,True,1,1936.0,1.7806533928960562,1.0,1,1
strong,finqa,direct,0,FinQA/test/JPM/2003/page_106.pdf-4,1,0,1,True,1,1883.0,1.4492155730258673,1.0,1,1
strong,finqa,direct,0,FinQA/test/RSG/2016/page_145.pdf-1,1,0,1,True,1,839.0,1.5008224500343204,1.0,1,1
strong,finqa,direct,0,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,1707.0,1.7104764750692993,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLL/2010/page_35.pdf-4,0,1,0,True,1,1396.0,1.3075051200576127,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,1598.0,1.3410115339793265,1.0,1,1
strong,finqa,direct,1,FinQA/test/UPS/2010/page_52.pdf-4,1,0,1,True,1,1468.0,1.613097493071109,1.0,1,1
strong,finqa,direct,1,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,1544.0,2.0969443349167705,1.0,1,1
strong,finqa,direct,1,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,1135.0,1.2879764980170876,1.0,1,1
strong,finqa,direct,1,FinQA/test/ECL/2017/page_69.pdf-2,0,1,0,True,1,1594.0,1.6941965150181204,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETFC/2011/page_144.pdf-1,0,1,0,True,1,1875.0,2.7102105778176337,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,1565.0,1.3777940839063376,1.0,1,1
strong,finqa,direct,1,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,2626.0,8.047451484017074,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,1210.0,1.475101568037644,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,1432.0,2.4192777660209686,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,1268.0,1.473417857894674,1.0,1,1
strong,finqa,direct,1,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,1135.0,1.762797333067283,1.0,1,1
strong,finqa,direct,1,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,1263.0,1.272099619032815,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,1806.0,1.363966902019456,1.0,1,1
strong,finqa,direct,1,FinQA/test/AAL/2010/page_72.pdf-3,0,1,0,True,1,1398.0,3.9604456659872085,1.0,1,1
strong,finqa,direct,1,FinQA/test/NCLH/2018/page_64.pdf-2,0,1,0,True,1,2019.0,3.928950316971168,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,1132.0,1.3809730799403042,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,789.0,1.213719153078273,1.0,1,1
strong,finqa,direct,1,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,1124.0,1.765991254011169,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2017/page_64.pdf-1,1,0,1,True,1,1389.0,3.2605715980753303,1.0,1,1
strong,finqa,direct,1,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,1332.0,1.5184936879668385,1.0,1,1
strong,finqa,direct,1,FinQA/test/AAL/2013/page_18.pdf-4,0,1,0,True,1,1631.0,1.6516428149770945,1.0,1,1
strong,finqa,direct,1,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,1523.0,1.6195697749499232,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,1046.0,1.5823114039376378,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,1432.0,1.6006512409076095,1.0,1,1
strong,finqa,direct,1,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,1141.0,1.7437357720918953,1.0,1,1
strong,finqa,direct,1,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,954.0,1.5777743000071496,1.0,1,1
strong,finqa,direct,1,FinQA/test/SLG/2011/page_91.pdf-1,0,1,0,True,1,2662.0,2.221319542033598,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,1032.0,1.2335716809611768,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2007/page_29.pdf-4,1,0,1,True,1,1117.0,1.8275420430582017,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,1572.0,1.3543126950971782,1.0,1,1
strong,finqa,direct,1,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,1881.0,1.6057628761045635,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2008/page_107.pdf-4,0,1,0,True,1,3389.0,9.547072207089514,1.0,1,1
strong,finqa,direct,1,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,1361.0,1.324485095916316,1.0,1,1
strong,finqa,direct,1,FinQA/test/HOLX/2008/page_143.pdf-2,1,0,1,True,1,1214.0,1.746571128955111,1.0,1,1
strong,finqa,direct,1,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,1418.0,1.2307863351888955,1.0,1,1
strong,finqa,direct,1,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,1855.0,2.0228867260739207,1.0,1,1
strong,finqa,direct,1,FinQA/test/C/2009/page_63.pdf-4,0,1,0,True,1,1513.0,3.3341897090431303,1.0,1,1
strong,finqa,direct,1,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,1479.0,1.644283537985757,1.0,1,1
strong,finqa,direct,1,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,1749.0,2.511661706957966,1.0,1,1
strong,finqa,direct,1,FinQA/test/CDW/2015/page_93.pdf-2,0,0,0,True,1,2263.0,7.059916201047599,1.0,1,1
strong,finqa,direct,1,FinQA/test/APD/2016/page_40.pdf-1,1,0,1,True,1,1269.0,1.0608983689453453,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2013/page_149.pdf-3,1,0,1,True,1,1282.0,1.8509074309840798,1.0,1,1
strong,finqa,direct,1,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,922.0,1.6493769800290465,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,766.0,1.656974630896002,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2013/page_84.pdf-3,0,1,0,True,1,1242.0,1.9495522829238325,1.0,1,1
strong,finqa,direct,1,FinQA/test/HIG/2011/page_53.pdf-3,0,1,0,True,1,1373.0,2.437315502902493,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETFC/2011/page_144.pdf-2,0,1,0,True,1,1601.0,1.6324869589880109,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2016/page_31.pdf-2,0,1,0,True,1,786.0,1.8124471011105925,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2016/page_49.pdf-2,0,0,0,True,1,1136.0,1.6218905358109623,1.0,1,1
strong,finqa,direct,1,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,1268.0,1.1312869770918041,1.0,1,1
strong,finqa,direct,1,FinQA/test/ADBE/1999/page_64.pdf-2,0,1,0,True,1,1500.0,4.078020154964179,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,1140.0,1.4080046499148011,1.0,1,1
strong,finqa,direct,1,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,1947.0,1.355709315976128,1.0,1,1
strong,finqa,direct,1,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,863.0,1.1193925621919334,1.0,1,1
strong,finqa,direct,1,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,1784.0,1.8507111619692296,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,1684.0,1.1343623839784414,1.0,1,1
strong,finqa,direct,1,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,2127.0,4.024866867111996,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2018/page_90.pdf-5,0,1,0,True,1,3135.0,3.7976714498363435,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,1545.0,1.601122376974672,1.0,1,1
strong,finqa,direct,1,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,2862.0,3.1659373010043055,1.0,1,1
strong,finqa,direct,1,FinQA/test/IP/2009/page_45.pdf-3,0,1,0,True,1,2106.0,3.185670367209241,1.0,1,1
strong,finqa,direct,1,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,1121.0,1.3348960299044847,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2003/page_45.pdf-2,1,0,1,True,1,1564.0,4.0938008648809046,1.0,1,1
strong,finqa,direct,1,FinQA/test/BKR/2017/page_56.pdf-4,0,1,0,True,1,1686.0,3.136227150913328,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2016/page_52.pdf-4,0,1,0,True,1,1304.0,1.3898737779818475,1.0,1,1
strong,finqa,direct,1,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,1484.0,3.9661697349511087,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,990.0,0.9195727680344135,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,1276.0,1.2336255100090057,1.0,1,1
strong,finqa,direct,1,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,1843.0,2.9739925609901547,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2008/page_122.pdf-2,0,1,0,True,1,2131.0,4.58903493010439,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2009/page_140.pdf-1,0,1,0,True,1,954.0,1.334834256907925,1.0,1,1
strong,finqa,direct,1,FinQA/test/GPN/2010/page_89.pdf-4,1,0,0,True,1,2136.0,10.342222889885306,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2018/page_90.pdf-6,0,1,0,True,1,2806.0,1.8420721117872745,1.0,1,1
strong,finqa,direct,1,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,958.0,1.0484026388730854,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2010/page_273.pdf-1,0,1,0,True,1,1702.0,1.4797875261865556,1.0,1,1
strong,finqa,direct,1,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,1529.0,1.3552192838396877,1.0,1,1
strong,finqa,direct,1,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,1143.0,1.5158753111027181,1.0,1,1
strong,finqa,direct,1,FinQA/test/UPS/2012/page_32.pdf-4,1,0,1,True,1,1076.0,3.764112301869318,1.0,1,1
strong,finqa,direct,1,FinQA/test/HOLX/2006/page_71.pdf-1,0,1,0,True,1,1264.0,1.4296355010010302,1.0,1,1
strong,finqa,direct,1,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,1307.0,1.134384558070451,1.0,1,1
strong,finqa,direct,1,FinQA/test/DG/2009/page_77.pdf-1,0,1,0,True,1,1393.0,5.574703077087179,1.0,1,1
strong,finqa,direct,1,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,1479.0,1.6355361070018262,1.0,1,1
strong,finqa,direct,1,FinQA/test/IPG/2006/page_77.pdf-3,0,0,0,True,1,1670.0,1.344470804091543,1.0,1,1
strong,finqa,direct,1,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,1604.0,1.0982908389996737,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,1339.0,1.2415846919175237,1.0,1,1
strong,finqa,direct,1,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,1521.0,1.4150372431613505,1.0,1,1
strong,finqa,direct,1,FinQA/test/CB/2010/page_83.pdf-1,0,1,0,True,1,1441.0,1.3122812150977552,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,1281.0,1.1785644111223519,1.0,1,1
strong,finqa,direct,1,FinQA/test/PPG/2006/page_42.pdf-2,1,0,0,True,1,2601.0,6.208498241845518,1.0,1,1
strong,finqa,direct,1,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,1515.0,1.1759019831661135,1.0,1,1
strong,finqa,direct,1,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,1049.0,1.3478724770247936,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,1265.0,3.2346883749123663,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,1011.0,1.900676576886326,1.0,1,1
strong,finqa,direct,1,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,1843.0,1.3850818329956383,1.0,1,1
strong,finqa,direct,1,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,1421.0,1.0316697680391371,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2004/page_212.pdf-4,0,1,0,True,1,1093.0,2.5586417140439153,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLK/2017/page_121.pdf-1,0,1,0,True,1,2322.0,2.929238792974502,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2018/page_87.pdf-4,0,0,0,True,1,2129.0,6.8941213299985975,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,1719.0,2.8707699941005558,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2009/page_175.pdf-4,0,1,0,True,1,838.0,1.0304926170501858,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,1380.0,1.4347426760941744,1.0,1,1
strong,finqa,direct,1,FinQA/test/C/2008/page_65.pdf-1,0,1,0,True,1,2052.0,1.3685484218876809,1.0,1,1
strong,finqa,direct,1,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,1277.0,1.3196605630218983,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,1110.0,1.189710812177509,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2013/page_83.pdf-2,0,1,0,True,1,1492.0,1.3351047509349883,1.0,1,1
strong,finqa,direct,1,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,1021.0,1.3406716450117528,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLL/2006/page_67.pdf-2,0,1,0,True,1,1942.0,8.242981252958998,1.0,1,1
strong,finqa,direct,1,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,1515.0,1.6093870140612125,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2015/page_96.pdf-1,0,1,0,True,1,1666.0,5.343334794044495,1.0,1,1
strong,finqa,direct,1,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,775.0,1.569102284964174,1.0,1,1
strong,finqa,direct,1,FinQA/test/STT/2009/page_127.pdf-4,0,1,0,True,1,1554.0,1.64807047881186,1.0,1,1
strong,finqa,direct,1,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,1063.0,2.284286455018446,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,1417.0,1.360724536003545,1.0,1,1
strong,finqa,direct,1,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,859.0,1.5597230431158096,1.0,1,1
strong,finqa,direct,1,FinQA/test/DRE/2007/page_56.pdf-2,0,1,0,True,1,1534.0,3.69429221493192,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,524.0,1.108598408056423,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,960.0,1.6532280799001455,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2016/page_139.pdf-1,0,1,0,True,1,1218.0,1.9873694120906293,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2007/page_175.pdf-1,0,1,0,True,1,942.0,3.6003856230527163,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2017/page_64.pdf-3,0,1,0,True,1,1334.0,2.2538570459000766,1.0,1,1
strong,finqa,direct,1,FinQA/test/LMT/2014/page_50.pdf-1,1,0,1,True,1,1568.0,1.1409702659584582,1.0,1,1
strong,finqa,direct,1,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,942.0,1.2761950329877436,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2009/page_42.pdf-1,0,0,0,True,1,1391.0,1.0932637460064143,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,1602.0,1.073273342801258,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,1302.0,1.471222483785823,1.0,1,1
strong,finqa,direct,1,FinQA/test/HIG/2011/page_53.pdf-1,1,0,0,True,1,1981.0,7.796560782939196,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2015/page_137.pdf-3,0,1,0,True,1,1572.0,1.8150354891549796,1.0,1,1
strong,finqa,direct,1,FinQA/test/CDNS/2018/page_66.pdf-3,0,1,0,True,1,2020.0,7.915415962925181,1.0,1,1
strong,finqa,direct,1,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,1415.0,1.4110832780133933,1.0,1,1
strong,finqa,direct,1,FinQA/test/MAS/2012/page_26.pdf-2,0,1,0,True,1,1245.0,2.237838056171313,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,1599.0,1.4351491210982203,1.0,1,1
strong,finqa,direct,1,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,1175.0,1.4449339448474348,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRK/2013/page_125.pdf-1,0,1,0,True,1,1745.0,2.781447699991986,1.0,1,1
strong,finqa,direct,1,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,1309.0,1.7301764921285212,1.0,1,1
strong,finqa,direct,1,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,1378.0,1.159377495991066,1.0,1,1
strong,finqa,direct,1,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,1888.0,1.7440560599789023,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,1530.0,1.672538710059598,1.0,1,1
strong,finqa,direct,1,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,1632.0,1.3684475170448422,1.0,1,1
strong,finqa,direct,1,FinQA/test/AWK/2017/page_148.pdf-1,0,1,0,True,1,1470.0,1.3290694721508771,1.0,1,1
strong,finqa,direct,1,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,1534.0,1.3916626018472016,1.0,1,1
strong,finqa,direct,1,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,1999.0,1.517595993122086,1.0,1,1
strong,finqa,direct,1,FinQA/test/APD/2016/page_40.pdf-2,0,1,0,True,1,1337.0,1.2241820939816535,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,1334.0,1.3288151980377734,1.0,1,1
strong,finqa,direct,1,FinQA/test/LMT/2012/page_73.pdf-3,0,1,0,True,1,1572.0,3.583265718072653,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,1318.0,1.4508737060241401,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2006/page_104.pdf-2,0,1,0,True,1,1309.0,1.4209531319793314,1.0,1,1
strong,finqa,direct,1,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,1680.0,1.0424872909206897,1.0,1,1
strong,finqa,direct,1,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,1686.0,3.2259368700906634,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,1297.0,1.2148499789182097,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,1347.0,1.5987827491480857,1.0,1,1
strong,finqa,direct,1,FinQA/test/HOLX/2009/page_127.pdf-1,0,1,0,True,1,1087.0,1.1444508088752627,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,1541.0,1.2988533098250628,1.0,1,1
strong,finqa,direct,1,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,1425.0,1.1986064719967544,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLK/2014/page_120.pdf-4,1,0,0,True,1,2100.0,2.29386810795404,1.0,1,1
strong,finqa,direct,1,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,1865.0,1.2275887581054121,1.0,1,1
strong,finqa,direct,1,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,1490.0,3.220319244079292,1.0,1,1
strong,finqa,direct,1,FinQA/test/ECL/2016/page_52.pdf-4,1,0,1,True,1,1549.0,1.1510549900121987,1.0,1,1
strong,finqa,direct,1,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,2285.0,8.179908353835344,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,1321.0,1.1351979940664023,1.0,1,1
strong,finqa,direct,1,FinQA/test/CDNS/2018/page_66.pdf-2,0,1,0,True,1,1771.0,5.002063869033009,1.0,1,1
strong,finqa,direct,1,FinQA/test/CDNS/2015/page_30.pdf-2,0,0,0,True,1,899.0,1.0907078369054943,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,1295.0,1.3258159719407558,1.0,1,1
strong,finqa,direct,1,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,1203.0,1.2902064339723438,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,1407.0,1.4487966760061681,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,699.0,1.1851708670146763,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,2143.0,1.779783865204081,1.0,1,1
strong,finqa,direct,1,FinQA/test/AWK/2014/page_121.pdf-1,0,1,0,True,1,1223.0,0.7301759151741862,1.0,1,1
strong,finqa,direct,1,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,1101.0,2.089159969938919,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,1311.0,0.9829005710780621,1.0,1,1
strong,finqa,direct,1,FinQA/test/INTC/2013/page_31.pdf-2,0,1,0,True,1,926.0,2.2599159812089056,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,976.0,1.4918763139285147,1.0,1,1
strong,finqa,direct,1,FinQA/test/IPG/2006/page_77.pdf-4,0,1,0,True,1,1640.0,1.4134334749542177,1.0,1,1
strong,finqa,direct,1,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,1724.0,1.0683728400617838,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2018/page_31.pdf-3,0,1,0,True,1,1573.0,2.474516503047198,1.0,1,1
strong,finqa,direct,1,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,861.0,1.1133804810233414,1.0,1,1
strong,finqa,direct,1,FinQA/test/STT/2014/page_54.pdf-2,0,1,0,True,1,1334.0,6.473877229960635,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,1696.0,1.2692870439495891,1.0,1,1
strong,finqa,direct,1,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,1759.0,1.2262029650155455,1.0,1,1
strong,finqa,direct,1,FinQA/test/GPN/2013/page_92.pdf-2,0,1,0,True,1,953.0,0.9662140118889511,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2012/page_48.pdf-1,0,1,0,True,1,811.0,2.386807506904006,1.0,1,1
strong,finqa,direct,1,FinQA/test/IP/2006/page_31.pdf-1,1,0,1,True,1,1713.0,1.524146914947778,1.0,1,1
strong,finqa,direct,1,FinQA/test/DISCA/2011/page_49.pdf-3,1,0,1,True,1,1856.0,7.001700326101854,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMAT/2013/page_37.pdf-1,0,0,0,True,1,2031.0,7.443733592052013,1.0,1,1
strong,finqa,direct,1,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,1682.0,1.289714336162433,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,2044.0,4.3410224879626185,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2009/page_175.pdf-5,0,1,0,True,1,1091.0,2.2999058740679175,1.0,1,1
strong,finqa,direct,1,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,1120.0,2.1128722028806806,1.0,1,1
strong,finqa,direct,1,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,1033.0,1.1072297261562198,1.0,1,1
strong,finqa,direct,1,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,898.0,1.006600694032386,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,1401.0,1.3714916810858995,1.0,1,1
strong,finqa,direct,1,FinQA/test/BDX/2018/page_106.pdf-2,0,1,0,True,1,1208.0,1.3405667720362544,1.0,1,1
strong,finqa,direct,1,FinQA/test/IPG/2017/page_92.pdf-1,0,0,0,True,1,2206.0,8.35288249491714,1.0,1,1
strong,finqa,direct,1,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,1292.0,1.1474696421064436,1.0,1,1
strong,finqa,direct,1,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,1355.0,1.6206481119152158,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,1395.0,1.153970423154533,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2016/page_374.pdf-1,0,0,0,True,1,1779.0,7.366967804962769,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,549.0,1.6131825901102275,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,1383.0,1.352976042078808,1.0,1,1
strong,finqa,direct,1,FinQA/test/STT/2007/page_111.pdf-1,1,0,1,True,1,1267.0,1.4482319068629295,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2012/page_68.pdf-4,1,0,1,True,1,1761.0,2.7251295298337936,1.0,1,1
strong,finqa,direct,1,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,1912.0,1.9057304980233312,1.0,1,1
strong,finqa,direct,1,FinQA/test/FIS/2016/page_9.pdf-4,1,0,1,True,1,1088.0,1.7127092310693115,1.0,1,1
strong,finqa,direct,1,FinQA/test/GPN/2008/page_78.pdf-1,0,0,0,True,1,1808.0,7.553504470968619,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2009/page_42.pdf-3,1,0,1,True,1,1402.0,1.4653148378711194,1.0,1,1
strong,finqa,direct,1,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,1388.0,1.3706104320008308,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2008/page_117.pdf-1,0,1,0,True,1,1701.0,1.2623263660352677,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2012/page_65.pdf-3,1,0,1,True,1,1802.0,2.676555518992245,1.0,1,1
strong,finqa,direct,1,FinQA/test/PNC/2014/page_111.pdf-2,1,0,0,True,1,1358.0,1.142694893060252,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,1345.0,2.5355938440188766,1.0,1,1
strong,finqa,direct,1,FinQA/test/UNP/2011/page_33.pdf-3,1,0,1,True,1,1543.0,1.2669977040495723,1.0,1,1
strong,finqa,direct,1,FinQA/test/CMCSA/2015/page_112.pdf-4,0,1,0,True,1,1369.0,1.3212002760265023,1.0,1,1
strong,finqa,direct,1,FinQA/test/RL/2008/page_23.pdf-2,1,0,1,True,1,1322.0,2.0620643498841673,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2017/page_96.pdf-1,1,0,1,True,1,1610.0,1.0474467871244997,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2016/page_150.pdf-2,1,0,1,True,1,1374.0,1.0723754598293453,1.0,1,1
strong,finqa,direct,1,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,1,True,1,1167.0,0.9641372638288885,1.0,1,1
strong,finqa,direct,1,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,2627.0,6.621420176001266,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2016/page_135.pdf-1,1,0,1,True,1,946.0,0.9799734039697796,1.0,1,1
strong,finqa,direct,1,FinQA/test/AON/2007/page_188.pdf-4,1,0,1,True,1,740.0,0.8634454079438001,1.0,1,1
strong,finqa,direct,1,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,1038.0,1.5166071821004152,1.0,1,1
strong,finqa,direct,1,FinQA/test/ZBH/2009/page_58.pdf-3,0,1,0,True,1,2616.0,4.8804357699118555,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2009/page_140.pdf-2,0,1,0,True,1,1009.0,1.4562285859137774,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2013/page_126.pdf-1,1,0,1,True,1,1287.0,1.7154511928092688,1.0,1,1
strong,finqa,direct,1,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,1779.0,5.405294911004603,1.0,1,1
strong,finqa,direct,1,FinQA/test/MRO/2004/page_46.pdf-2,0,1,0,True,1,1631.0,3.05089686694555,1.0,1,1
strong,finqa,direct,1,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,1300.0,1.6628459049388766,1.0,1,1
strong,finqa,direct,1,FinQA/test/C/2009/page_243.pdf-1,0,1,0,True,1,999.0,1.2000345990527421,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,1530.0,1.0745708290487528,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLL/2010/page_37.pdf-1,1,0,1,True,1,1362.0,1.7963404040783644,1.0,1,1
strong,finqa,direct,1,FinQA/test/INTC/2015/page_41.pdf-4,1,0,1,True,1,1207.0,1.2888538709376007,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2014/page_165.pdf-1,1,0,1,True,1,1308.0,1.4453164441511035,1.0,1,1
strong,finqa,direct,1,FinQA/test/ALXN/2016/page_153.pdf-2,0,0,0,True,1,2410.0,6.76935657998547,1.0,1,1
strong,finqa,direct,1,FinQA/test/AAL/2013/page_18.pdf-2,0,1,0,True,1,1623.0,1.2867715239990503,1.0,1,1
strong,finqa,direct,1,FinQA/test/UPS/2007/page_49.pdf-3,1,0,1,True,1,1371.0,1.3655399670824409,1.0,1,1
strong,finqa,direct,1,FinQA/test/MO/2016/page_19.pdf-1,1,0,1,True,1,1199.0,1.2749875660520047,1.0,1,1
strong,finqa,direct,1,FinQA/test/AMT/2003/page_102.pdf-2,0,0,0,True,1,1649.0,1.1456756538245827,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2017/page_179.pdf-2,1,0,1,True,1,1586.0,1.1251431570854038,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2015/page_82.pdf-2,0,1,0,True,1,1832.0,1.1242441618815064,1.0,1,1
strong,finqa,direct,1,FinQA/test/MSI/2014/page_76.pdf-3,1,0,1,True,1,1794.0,1.178239222848788,1.0,1,1
strong,finqa,direct,1,FinQA/test/CDW/2017/page_38.pdf-1,1,0,1,True,1,1058.0,1.1403113470878452,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2015/page_188.pdf-3,1,0,1,True,1,1480.0,1.9186845018994063,1.0,1,1
strong,finqa,direct,1,FinQA/test/K/2006/page_52.pdf-2,0,1,0,True,1,1856.0,2.2611122040543705,1.0,1,1
strong,finqa,direct,1,FinQA/test/BLK/2015/page_124.pdf-3,0,1,0,True,1,2084.0,2.474554931046441,1.0,1,1
strong,finqa,direct,1,FinQA/test/GS/2017/page_179.pdf-1,1,0,1,True,1,1689.0,2.0168407110031694,1.0,1,1
strong,finqa,direct,1,FinQA/test/MMM/2007/page_23.pdf-2,1,0,1,True,1,1451.0,1.1485985841136426,1.0,1,1
strong,finqa,direct,1,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,1,True,1,1933.0,1.1828247939702123,1.0,1,1
strong,finqa,direct,1,FinQA/test/JPM/2003/page_106.pdf-4,1,0,1,True,1,1868.0,1.1231011138297617,1.0,1,1
strong,finqa,direct,1,FinQA/test/RSG/2016/page_145.pdf-1,1,0,1,True,1,844.0,1.0810050491709262,1.0,1,1
strong,finqa,direct,1,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,1701.0,1.6594899198971689,1.0,1,1
strong,mmbench,direct,0,579,1,0,1,True,1,1335.0,16.43641521083191,4.0,1,4
strong,mmbench,direct,0,1382,1,0,1,True,1,1115.0,10.291992599144578,4.0,1,4
strong,mmbench,direct,0,999,1,0,1,True,1,1599.0,15.065982622094452,4.0,1,4
strong,mmbench,direct,0,1217,0,1,0,True,1,1217.0,13.64045366505161,3.0,1,3
strong,mmbench,direct,0,1467,1,0,1,True,1,1630.0,22.722180066164583,4.0,1,4
strong,mmbench,direct,0,1609,1,0,1,True,1,1671.0,24.98124875011854,4.0,1,4
strong,mmbench,direct,0,1270,0,1,0,True,1,577.0,11.08862649812363,2.0,1,2
strong,mmbench,direct,0,510,1,0,1,True,1,2611.0,27.757012855960056,4.0,1,4
strong,mmbench,direct,0,1728,1,0,1,True,1,1870.0,17.074941689381376,4.0,1,4
strong,mmbench,direct,0,1328,1,0,1,True,1,1006.0,18.41723623708822,4.0,1,4
strong,mmbench,direct,0,1321,1,0,1,True,1,1001.0,14.51369312312454,4.0,1,4
strong,mmbench,direct,0,927,0,1,0,True,1,1172.0,12.356472910149023,4.0,1,4
strong,mmbench,direct,0,471,1,0,1,True,1,1165.0,16.119266722118482,3.0,1,3
strong,mmbench,direct,0,1957,1,0,1,True,1,1547.0,9.614274556050077,4.0,1,4
strong,mmbench,direct,0,282,1,0,1,True,1,1019.0,7.903757961001247,3.0,1,3
strong,mmbench,direct,0,1362,1,0,1,True,1,1437.0,13.225560817401856,4.0,1,4
strong,mmbench,direct,0,692,1,0,1,True,1,1280.0,19.119315657997504,4.0,1,4
strong,mmbench,direct,0,50,1,0,1,True,1,1727.0,18.07891544373706,4.0,1,4
strong,mmbench,direct,0,688,1,0,1,True,1,1787.0,10.44356272276491,4.0,1,4
strong,mmbench,direct,0,1857,0,1,0,True,1,1335.0,11.324474926572293,4.0,1,4
strong,mmbench,direct,0,134,1,0,1,True,1,1790.0,17.632887218380347,4.0,1,4
strong,mmbench,direct,0,1580,1,0,1,True,1,1718.0,11.292834291234612,4.0,1,4
strong,mmbench,direct,0,1214,1,0,1,True,1,945.0,7.570417295908555,3.0,1,3
strong,mmbench,direct,0,453,0,1,0,True,1,820.0,4.325658790767193,2.0,1,2
strong,mmbench,direct,0,880,0,1,0,True,1,1400.0,12.984925190219656,4.0,1,4
strong,mmbench,direct,0,162,0,0,0,False,0,1300.0,18.926269754068926,8.0,1,3
strong,mmbench,direct,0,1242,0,1,0,True,1,555.0,3.1099277129396796,2.0,1,2
strong,mmbench,direct,0,1526,1,0,1,True,1,1391.0,10.186434294795617,4.0,1,4
strong,mmbench,direct,0,1871,1,0,1,True,1,1505.0,8.903410744853318,4.0,1,4
strong,mmbench,direct,0,1237,1,0,1,True,1,556.0,3.514203072991222,2.0,1,2
strong,mmbench,direct,0,1740,1,0,1,True,1,1041.0,4.636886879103258,4.0,1,4
strong,mmbench,direct,0,856,1,0,1,True,1,1379.0,8.675672176061198,4.0,1,4
strong,mmbench,direct,0,469,1,0,1,True,1,1414.0,10.90016702725552,4.0,1,4
strong,mmbench,direct,0,837,1,0,1,True,1,821.0,6.169642951106653,3.0,1,3
strong,mmbench,direct,0,1234,1,0,1,True,1,562.0,2.844852600246668,2.0,1,2
strong,mmbench,direct,0,988,1,0,1,True,1,1562.0,8.765400254866108,4.0,1,4
strong,mmbench,direct,0,1922,1,0,1,True,1,1974.0,6.948994233040139,4.0,1,4
strong,mmbench,direct,0,244,1,0,1,True,1,1541.0,4.26836878596805,3.0,1,3
strong,mmbench,direct,0,788,0,1,0,True,1,1563.0,7.686941819963977,4.0,1,4
strong,mmbench,direct,0,982,1,0,1,True,1,1492.0,5.0657917452044785,4.0,1,4
strong,mmbench,direct,0,1269,1,0,1,True,1,582.0,3.5184394898824394,2.0,1,2
strong,mmbench,direct,0,419,0,1,0,True,1,956.0,4.832333368016407,2.0,1,2
strong,mmbench,direct,0,353,0,1,0,True,1,1759.0,8.21042789821513,4.0,1,4
strong,mmbench,direct,0,1176,1,0,1,True,1,1449.0,7.442947735777125,4.0,1,4
strong,mmbench,direct,0,491,0,0,0,False,0,0.0,22.438316216226667,12.0,0,0
strong,mmbench,direct,0,1706,1,0,1,True,1,1712.0,5.043663195101544,4.0,1,4
strong,mmbench,direct,0,38,1,0,1,True,1,1526.0,5.986702660564333,4.0,1,4
strong,mmbench,direct,0,1764,1,0,1,True,1,1051.0,4.128117577172816,4.0,1,4
strong,mmbench,direct,0,933,1,0,1,True,1,1654.0,7.292990979040042,4.0,1,4
strong,mmbench,direct,0,536,0,1,0,True,1,1092.0,5.445622178493068,4.0,1,4
strong,mmbench,direct,0,1284,1,0,1,True,1,1750.0,4.660654286155477,4.0,1,4
strong,mmbench,direct,0,1113,0,1,0,True,1,1049.0,5.281315169995651,3.0,1,3
strong,mmbench,direct,0,1031,1,0,1,True,1,1266.0,5.215471665142104,4.0,1,4
strong,mmbench,direct,0,1181,1,0,1,True,1,1591.0,7.5145550791639835,4.0,1,4
strong,mmbench,direct,0,526,1,0,1,True,1,980.0,6.064019710058346,4.0,1,4
strong,mmbench,direct,0,1447,1,0,1,True,1,1338.0,6.208747503347695,4.0,1,4
strong,mmbench,direct,0,941,1,0,1,True,1,1513.0,4.838457522913814,4.0,1,4
strong,mmbench,direct,0,1042,1,0,1,True,1,1428.0,5.87960069370456,4.0,1,4
strong,mmbench,direct,0,648,1,0,1,True,1,1390.0,5.4560798483435065,4.0,1,4
strong,mmbench,direct,0,1863,1,0,1,True,1,1646.0,10.266131462994963,4.0,1,4
strong,mmbench,direct,0,205,1,0,1,True,1,1917.0,7.356242093024775,4.0,1,4
strong,mmbench,direct,0,1276,0,1,0,True,1,589.0,3.5782613537739962,2.0,1,2
strong,mmbench,direct,0,1219,0,1,0,True,1,1215.0,4.967355036875233,3.0,1,3
strong,mmbench,direct,0,969,1,0,1,True,1,1358.0,6.388286630157381,4.0,1,4
strong,mmbench,direct,0,884,0,1,0,True,1,1636.0,8.449287987779826,4.0,1,4
strong,mmbench,direct,0,793,0,1,0,True,1,1554.0,9.375192570267245,4.0,1,4
strong,mmbench,direct,0,744,1,0,1,True,1,1492.0,9.111727118957788,4.0,1,4
strong,mmbench,direct,0,183,1,0,1,True,1,1635.0,9.0972146759741,4.0,1,4
strong,mmbench,direct,0,1123,1,0,1,True,1,807.0,4.8077555920463055,3.0,1,3
strong,mmbench,direct,0,1277,1,0,1,True,1,578.0,3.37505456013605,2.0,1,2
strong,mmbench,direct,0,679,1,0,1,True,1,1021.0,8.60820333706215,4.0,1,4
strong,mmbench,direct,0,404,1,0,1,True,1,893.0,4.8485819769557565,2.0,1,2
strong,mmbench,direct,0,137,1,0,1,True,1,1604.0,7.892714376328513,4.0,1,4
strong,mmbench,direct,0,1368,1,0,1,True,1,1446.0,9.208829951938242,4.0,1,4
strong,mmbench,direct,0,1174,1,0,1,True,1,1526.0,9.551324393367395,4.0,1,4
strong,mmbench,direct,0,668,1,0,1,True,1,1478.0,6.093954588053748,4.0,1,4
strong,mmbench,direct,0,1130,1,0,1,True,1,1063.0,4.2814213063102216,3.0,1,3
strong,mmbench,direct,0,1586,0,1,0,True,1,1563.0,9.728659060550854,4.0,1,4
strong,mmbench,direct,0,1298,1,0,1,True,1,1658.0,5.851715021999553,4.0,1,4
strong,mmbench,direct,0,1423,1,0,1,True,1,1461.0,6.490290381247178,4.0,1,4
strong,mmbench,direct,0,1054,1,0,1,True,1,1472.0,7.369809929979965,4.0,1,4
strong,mmbench,direct,0,1637,0,0,0,False,0,0.0,12.191457603126764,12.0,0,0
strong,mmbench,direct,0,1432,1,0,1,True,1,1545.0,7.242478376021609,4.0,1,4
strong,mmbench,direct,0,329,1,0,1,True,1,1722.0,7.1814709031023085,4.0,1,4
strong,mmbench,direct,0,1900,1,0,1,True,1,1895.0,8.679605761775747,4.0,1,4
strong,mmbench,direct,0,1714,0,1,0,True,1,1310.0,6.790231595747173,4.0,1,4
strong,mmbench,direct,0,1065,1,0,1,True,1,1456.0,9.059110135771334,4.0,1,4
strong,mmbench,direct,0,699,1,0,1,True,1,1433.0,11.258388584014028,4.0,1,4
strong,mmbench,direct,0,1060,1,0,1,True,1,1453.0,12.075750074116513,4.0,1,4
strong,mmbench,direct,0,25,1,0,1,True,1,1705.0,8.43821402778849,4.0,1,4
strong,mmbench,direct,0,408,0,0,0,True,1,1131.0,6.787588676903397,3.0,1,3
strong,mmbench,direct,0,12,1,0,0,True,1,1731.0,6.286969337845221,4.0,1,4
strong,mmbench,direct,0,1914,1,0,1,True,1,2019.0,9.164199884980917,4.0,1,4
strong,mmbench,direct,0,1597,1,0,1,True,1,1168.0,8.111113348975778,4.0,1,4
strong,mmbench,direct,0,1948,1,0,1,True,1,1473.0,9.710606009699404,4.0,1,4
strong,mmbench,direct,0,1313,1,0,1,True,1,1746.0,8.539858365198597,4.0,1,4
strong,mmbench,direct,0,202,1,0,1,True,1,1886.0,6.569117611274123,4.0,1,4
strong,mmbench,direct,0,30,1,0,1,True,1,1659.0,7.286080103134736,4.0,1,4
strong,mmbench,direct,0,646,1,0,1,True,1,1466.0,9.027026849566028,4.0,1,4
strong,mmbench,direct,0,1888,0,1,0,True,1,1731.0,8.697387234773487,4.0,1,4
strong,mmbench,direct,0,825,0,1,0,True,1,1110.0,7.130611772881821,4.0,1,4
strong,mmbench,direct,0,1189,1,0,1,True,1,1173.0,5.328816589899361,3.0,1,3
strong,mmbench,direct,0,1734,1,0,1,True,1,1865.0,8.876189303118736,4.0,1,4
strong,mmbench,direct,0,1547,0,0,0,True,1,2293.0,13.92772355210036,3.0,1,3
strong,mmbench,direct,0,330,1,0,1,True,1,1656.0,7.4796104861889035,4.0,1,4
strong,mmbench,direct,0,1605,1,0,1,True,1,1414.0,8.35217983298935,4.0,1,4
strong,mmbench,direct,0,665,0,0,0,True,1,1897.0,13.621784267248586,4.0,1,4
strong,mmbench,direct,0,867,0,1,0,True,1,1156.0,7.914902568096295,4.0,1,4
strong,mmbench,direct,0,1133,1,0,1,True,1,1337.0,11.693973997840658,3.0,1,3
strong,mmbench,direct,0,1830,1,0,1,True,1,1591.0,7.854067115113139,4.0,1,4
strong,mmbench,direct,0,727,1,0,1,True,1,1427.0,7.609162959968671,4.0,1,4
strong,mmbench,direct,0,1780,1,0,1,True,1,1186.0,6.077731730882078,4.0,1,4
strong,mmbench,direct,0,801,0,1,0,True,1,1557.0,11.301953707588837,4.0,1,4
strong,mmbench,direct,0,302,1,0,1,True,1,630.0,2.86010846006684,2.0,1,2
strong,mmbench,direct,0,758,1,0,1,True,1,1523.0,6.237055543810129,4.0,1,4
strong,mmbench,direct,0,1177,1,0,1,True,1,1647.0,21.339595269877464,4.0,1,4
strong,mmbench,direct,0,896,0,1,0,True,1,1631.0,18.42119721416384,4.0,1,4
strong,mmbench,direct,0,1068,1,0,1,True,1,1482.0,11.95250827493146,4.0,1,4
strong,mmbench,direct,0,444,1,0,1,True,1,1178.0,9.523091956973076,3.0,1,3
strong,mmbench,direct,0,861,1,0,1,True,1,1736.0,18.636945400154218,4.0,1,4
strong,mmbench,direct,0,512,1,0,1,True,1,1250.0,10.28306524315849,4.0,1,4
strong,mmbench,direct,0,1656,1,0,0,True,1,1944.0,14.07585109071806,4.0,1,4
strong,mmbench,direct,0,1523,0,1,0,True,1,1756.0,21.351597458822653,4.0,1,4
strong,mmbench,direct,0,1155,1,0,1,True,1,1539.0,10.206508857896551,4.0,1,4
strong,mmbench,direct,0,70,1,0,1,True,1,1707.0,13.906766102882102,4.0,1,4
strong,mmbench,direct,0,1937,1,0,1,True,1,1687.0,11.860143035883084,4.0,1,4
strong,mmbench,direct,0,391,1,0,0,True,1,1090.0,6.518927845871076,3.0,1,3
strong,mmbench,direct,0,734,1,0,1,True,1,1128.0,6.10217158915475,4.0,1,4
strong,mmbench,direct,0,1079,1,0,1,True,1,1493.0,7.49358979659155,4.0,1,4
strong,mmbench,direct,0,1745,1,0,1,True,1,1118.0,5.673134000040591,4.0,1,4
strong,mmbench,direct,0,1192,0,1,0,True,1,1171.0,7.277043937239796,3.0,1,3
strong,mmbench,direct,0,1722,0,1,0,True,1,1645.0,9.069399328902364,4.0,1,4
strong,mmbench,direct,0,573,0,1,0,True,1,1921.0,17.385606379248202,4.0,1,4
strong,mmbench,direct,0,1128,1,0,0,True,1,1004.0,8.11925962078385,3.0,1,3
strong,mmbench,direct,0,764,1,0,1,True,1,1239.0,9.911672106012702,4.0,1,4
strong,mmbench,direct,0,1175,1,0,1,True,1,1528.0,10.111503733787686,4.0,1,4
strong,mmbench,direct,0,27,1,0,1,True,1,1698.0,10.191661722725257,4.0,1,4
strong,mmbench,direct,0,860,0,1,0,True,1,1835.0,14.658644875744358,4.0,1,4
strong,mmbench,direct,0,1452,1,0,0,True,1,1351.0,7.311489668441936,4.0,1,4
strong,mmbench,direct,0,49,1,0,1,True,1,1730.0,11.703679968835786,4.0,1,4
strong,mmbench,direct,0,1669,1,0,1,True,1,1860.0,8.743071117904037,4.0,1,4
strong,mmbench,direct,0,587,1,0,1,True,1,1374.0,7.5060846449341625,4.0,1,4
strong,mmbench,direct,0,721,1,0,1,True,1,1127.0,5.811661681625992,4.0,1,4
strong,mmbench,direct,0,290,0,0,0,True,1,1344.0,5.6479072738438845,3.0,1,3
strong,mmbench,direct,0,503,0,1,0,True,1,2384.0,7.502456402173266,4.0,1,4
strong,mmbench,direct,0,1967,0,1,0,True,1,1648.0,12.068013302981853,4.0,1,4
strong,mmbench,direct,0,1771,1,0,1,True,1,1234.0,4.472899429034442,4.0,1,4
strong,mmbench,direct,0,1050,1,0,1,True,1,1645.0,10.26584307802841,4.0,1,4
strong,mmbench,direct,0,1549,0,0,0,True,1,1471.0,7.025435181800276,3.0,1,3
strong,mmbench,direct,0,889,0,0,0,True,1,1693.0,10.544560179114342,4.0,1,4
strong,mmbench,direct,0,1751,1,0,1,True,1,1027.0,8.255348551087081,4.0,1,4
strong,mmbench,direct,0,1659,1,0,1,True,1,1735.0,10.548961347201839,4.0,1,4
strong,mmbench,direct,0,1370,1,0,1,True,1,1440.0,10.933951238170266,4.0,1,4
strong,mmbench,direct,0,498,1,0,1,True,1,2297.0,22.49421704490669,4.0,1,4
strong,mmbench,direct,0,1139,1,0,1,True,1,1582.0,14.984195494093001,4.0,1,4
strong,mmbench,direct,0,943,1,0,1,True,1,1616.0,15.652904484886676,4.0,1,4
strong,mmbench,direct,0,1812,1,0,1,True,1,1561.0,17.6660437383689,4.0,1,4
strong,mmbench,direct,0,1842,1,0,1,True,1,1290.0,16.07871226989664,4.0,1,4
strong,mmbench,direct,0,717,1,0,1,True,1,1351.0,15.522041263524443,4.0,1,4
strong,mmbench,direct,0,1363,1,0,1,True,1,1412.0,30.546771130757406,4.0,1,4
strong,mmbench,direct,0,1677,0,1,0,True,1,2720.0,13.071845208061859,4.0,1,4
strong,mmbench,direct,0,217,1,0,1,True,1,2080.0,15.524894224246964,4.0,1,4
strong,mmbench,direct,0,506,1,0,1,True,1,1809.0,15.271047561895102,4.0,1,4
strong,mmbench,direct,0,1251,1,0,1,True,1,554.0,5.146357615943998,2.0,1,2
strong,mmbench,direct,0,1956,0,1,0,True,1,1197.0,14.023863259935752,4.0,1,4
strong,mmbench,direct,0,1846,0,1,0,True,1,1368.0,9.956515135010704,4.0,1,4
strong,mmbench,direct,0,1308,1,0,1,True,1,1748.0,16.533560327254236,4.0,1,4
strong,mmbench,direct,0,1693,1,0,1,True,1,1596.0,8.37749100686051,4.0,1,4
strong,mmbench,direct,0,1594,1,0,1,True,1,1537.0,9.424799646018073,4.0,1,4
strong,mmbench,direct,0,1770,0,1,0,True,1,1382.0,6.001221023034304,4.0,1,4
strong,mmbench,direct,0,1636,1,0,1,True,1,2655.0,10.869377837050706,4.0,1,4
strong,mmbench,direct,0,569,1,0,1,True,1,1764.0,8.827139173867181,4.0,1,4
strong,mmbench,direct,0,193,1,0,1,True,1,1689.0,10.8718559530098,4.0,1,4
strong,mmbench,direct,0,1301,1,0,1,True,1,1686.0,7.832013285253197,4.0,1,4
strong,mmbench,direct,0,1124,1,0,1,True,1,991.0,8.498914906056598,3.0,1,3
strong,mmbench,direct,0,1160,1,0,0,True,1,1375.0,11.274213363882154,4.0,1,4
strong,mmbench,direct,0,539,0,1,0,True,1,1021.0,14.224614918697625,4.0,1,4
strong,mmbench,direct,0,1489,1,0,1,True,1,1487.0,17.930461695650592,4.0,1,4
strong,mmbench,direct,0,121,1,0,1,True,1,1621.0,18.145714649930596,4.0,1,4
strong,mmbench,direct,0,1268,1,0,1,True,1,588.0,4.692643777932972,2.0,1,2
strong,mmbench,direct,0,1773,0,1,0,True,1,1575.0,8.353939845226705,4.0,1,4
strong,mmbench,direct,0,1485,1,0,0,True,1,1835.0,13.82553126802668,4.0,1,4
strong,mmbench,direct,0,1912,1,0,1,True,1,2083.0,18.537928187986836,4.0,1,4
strong,mmbench,direct,0,53,1,0,1,True,1,1616.0,13.803298166953027,4.0,1,4
strong,mmbench,direct,0,1689,1,0,1,True,1,1709.0,11.826328577240929,4.0,1,4
strong,mmbench,direct,0,335,0,1,0,True,1,1518.0,9.241409221896902,4.0,1,4
strong,mmbench,direct,0,454,1,0,1,True,1,867.0,4.4174852799624205,2.0,1,2
strong,mmbench,direct,0,810,1,0,1,True,1,1114.0,8.669793421635404,4.0,1,4
strong,mmbench,direct,0,1314,0,1,0,True,1,1318.0,7.388743543997407,4.0,1,4
strong,mmbench,direct,0,1403,1,0,1,True,1,1051.0,9.382802098058164,4.0,1,4
strong,mmbench,direct,0,99,1,0,1,True,1,1621.0,16.63972473097965,4.0,1,4
strong,mmbench,direct,0,1651,1,0,1,True,1,3284.0,8.26860573515296,4.0,1,4
strong,mmbench,direct,0,1823,1,0,1,True,1,1585.0,13.777145416941494,4.0,1,4
strong,mmbench,direct,0,723,1,0,1,True,1,1553.0,7.9268059940077364,4.0,1,4
strong,mmbench,direct,0,334,0,1,0,True,1,1523.0,6.777374212164432,4.0,1,4
strong,mmbench,direct,0,1048,1,0,1,True,1,1492.0,11.665986649692059,4.0,1,4
strong,mmbench,direct,0,1392,1,0,1,True,1,1109.0,9.281148760812357,4.0,1,4
strong,mmbench,direct,0,511,0,1,0,True,1,2908.0,17.148711452260613,4.0,1,4
strong,mmbench,direct,0,1911,1,0,1,True,1,2075.0,9.214469837024808,4.0,1,4
strong,mmbench,direct,0,1583,1,0,1,True,1,1588.0,37.32619685889222,4.0,1,4
strong,mmbench,direct,0,1213,0,1,0,True,1,1382.0,9.367442165967077,3.0,1,3
strong,mmbench,direct,0,1290,0,1,0,True,1,986.0,6.063326367875561,4.0,1,4
strong,mmbench,direct,0,199,1,0,1,True,1,1741.0,13.209734396776184,4.0,1,4
strong,mmbench,direct,0,1078,1,0,1,True,1,1505.0,17.63421509996988,4.0,1,4
strong,mmbench,direct,0,1964,0,1,0,True,1,1386.0,14.924670009873807,4.0,1,4
strong,mmbench,direct,0,1511,0,1,0,True,1,1541.0,20.841030416078866,4.0,1,4
strong,mmbench,direct,0,1127,1,0,1,True,1,1068.0,6.646029272116721,3.0,1,3
strong,mmbench,direct,0,1273,1,0,1,True,1,594.0,4.220115304924548,2.0,1,2
strong,mmbench,direct,0,1409,0,1,0,True,1,1017.0,9.027380347019061,4.0,1,4
strong,mmbench,direct,0,742,1,0,1,True,1,1381.0,9.299336401978508,4.0,1,4
strong,mmbench,direct,0,496,0,1,0,True,1,2579.0,26.457215717993677,4.0,1,4
strong,mmbench,direct,0,534,0,1,0,True,1,1828.0,16.22448178404011,4.0,1,4
strong,mmbench,direct,0,718,1,0,1,True,1,1473.0,13.16439067851752,4.0,1,4
strong,mmbench,direct,0,1545,0,1,0,True,1,1323.0,11.644605392822996,3.0,1,3
strong,mmbench,direct,0,107,1,0,1,True,1,1796.0,13.42011219006963,4.0,1,4
strong,mmbench,direct,0,64,1,0,1,True,1,1648.0,18.63551242207177,4.0,1,4
strong,mmbench,direct,0,1012,1,0,1,True,1,1298.0,10.982456369092688,3.0,1,3
strong,mmbench,direct,0,348,0,0,0,True,1,1526.0,16.713491229107603,4.0,1,4
strong,mmbench,direct,0,1623,0,1,0,True,1,1313.0,19.89237141306512,4.0,1,4
strong,mmbench,direct,0,151,1,0,1,True,1,1866.0,16.731743436073884,4.0,1,4
strong,mmbench,direct,0,410,1,0,1,True,1,513.0,4.616347980918363,2.0,1,2
strong,mmbench,direct,0,638,0,1,0,True,1,1661.0,13.122474801028147,4.0,1,4
strong,mmbench,direct,0,1859,1,0,1,True,1,1315.0,11.380940200062469,4.0,1,4
strong,mmbench,direct,0,560,0,1,0,True,1,1855.0,13.579172105062753,4.0,1,4
strong,mmbench,direct,0,1564,1,0,1,True,1,1314.0,7.044553379761055,3.0,1,3
strong,mmbench,direct,0,1295,1,0,1,True,1,1319.0,7.413541264599189,4.0,1,4
strong,mmbench,direct,0,828,1,0,1,True,1,790.0,4.567590947030112,3.0,1,3
strong,mmbench,direct,0,1799,1,0,1,True,1,1576.0,7.199952650116757,4.0,1,4
strong,mmbench,direct,0,709,1,0,1,True,1,1453.0,7.206469296012074,4.0,1,4
strong,mmbench,direct,0,1,1,0,1,True,1,1585.0,8.703649508068338,5.0,1,4
strong,mmbench,direct,0,508,1,0,1,True,1,2284.0,8.511840954888612,4.0,1,4
strong,mmbench,direct,0,69,1,0,1,True,1,1780.0,9.554303401848301,5.0,1,4
strong,mmbench,direct,0,928,1,0,1,True,1,1500.0,7.052070232806727,4.0,1,4
strong,mmbench,direct,0,689,1,0,1,True,1,1578.0,6.547397288028151,4.0,1,4
strong,mmbench,direct,0,565,1,0,1,True,1,1777.0,7.6745298460591584,4.0,1,4
strong,mmbench,direct,0,1148,1,0,1,True,1,1641.0,9.957469885703176,4.0,1,4
strong,mmbench,direct,0,158,1,0,1,True,1,1810.0,9.946766254026443,4.0,1,4
strong,mmbench,direct,0,352,1,0,1,True,1,1586.0,9.724865057040006,4.0,1,4
strong,mmbench,direct,0,804,0,1,0,True,1,1509.0,11.623027853202075,4.0,1,4
strong,mmbench,direct,0,319,0,1,0,True,1,922.0,6.9196958052925766,3.0,1,3
strong,mmbench,direct,0,1200,0,1,0,True,1,1102.0,7.224505843129009,3.0,1,3
strong,mmbench,direct,0,1426,1,0,1,True,1,1417.0,10.975788244977593,4.0,1,4
strong,mmbench,direct,0,261,1,0,1,True,1,681.0,4.37366692093201,2.0,1,2
strong,mmbench,direct,0,568,1,0,1,True,1,1811.0,9.66822448396124,4.0,1,4
strong,mmbench,direct,0,1457,0,0,0,True,1,1647.0,8.377792363753542,4.0,1,4
strong,mmbench,direct,0,1006,0,0,0,False,0,0.0,22.7338249059394,12.0,0,0
strong,mmbench,direct,0,1574,0,1,0,True,1,1155.0,9.265824217814952,4.0,1,4
strong,mmbench,direct,0,109,1,0,1,True,1,1684.0,9.529768950073048,4.0,1,4
strong,mmbench,direct,0,855,1,0,1,True,1,1443.0,9.742475996958092,4.0,1,4
strong,mmbench,direct,0,694,1,0,1,True,1,1795.0,7.760402667801827,4.0,1,4
strong,mmbench,direct,1,579,1,0,1,True,1,1336.0,11.783954636193812,4.0,1,4
strong,mmbench,direct,1,1382,1,0,1,True,1,1129.0,8.756374659948051,4.0,1,4
strong,mmbench,direct,1,999,1,0,1,True,1,1651.0,16.761093051172793,4.0,1,4
strong,mmbench,direct,1,1217,0,1,0,True,1,1166.0,13.111615697853267,3.0,1,3
strong,mmbench,direct,1,1467,1,0,1,True,1,1630.0,15.669922091066837,4.0,1,4
strong,mmbench,direct,1,1609,1,0,1,True,1,1667.0,26.993670561816543,4.0,1,4
strong,mmbench,direct,1,1270,0,1,0,True,1,614.0,5.784445672063157,2.0,1,2
strong,mmbench,direct,1,510,1,0,1,True,1,2616.0,15.13597688707523,4.0,1,4
strong,mmbench,direct,1,1728,1,0,1,True,1,1859.0,7.71969800721854,4.0,1,4
strong,mmbench,direct,1,1328,1,0,1,True,1,1036.0,12.558028248837218,4.0,1,4
strong,mmbench,direct,1,1321,1,0,1,True,1,974.0,11.399026463041082,4.0,1,4
strong,mmbench,direct,1,927,0,1,0,True,1,1205.0,15.882279446115717,4.0,1,4
strong,mmbench,direct,1,471,1,0,1,True,1,1165.0,7.209569566883147,3.0,1,3
strong,mmbench,direct,1,1957,0,1,0,True,1,1714.0,17.148091905051842,4.0,1,4
strong,mmbench,direct,1,282,0,1,0,True,1,2028.0,19.511781006818637,3.0,1,3
strong,mmbench,direct,1,1362,1,0,1,True,1,1490.0,9.360453921603039,4.0,1,4
strong,mmbench,direct,1,692,1,0,1,True,1,1283.0,14.85486286575906,4.0,1,4
strong,mmbench,direct,1,50,1,0,1,True,1,1720.0,8.496938766213134,4.0,1,4
strong,mmbench,direct,1,688,1,0,1,True,1,1758.0,11.562914832960814,4.0,1,4
strong,mmbench,direct,1,1857,0,1,0,True,1,1277.0,10.412354547996074,4.0,1,4
strong,mmbench,direct,1,134,1,0,1,True,1,1815.0,7.924393982859328,4.0,1,4
strong,mmbench,direct,1,1580,1,0,1,True,1,1696.0,11.233875816455111,4.0,1,4
strong,mmbench,direct,1,1214,1,0,1,True,1,965.0,5.326854929095134,3.0,1,3
strong,mmbench,direct,1,453,0,1,0,True,1,771.0,4.7887451709248126,2.0,1,2
strong,mmbench,direct,1,880,0,1,0,True,1,1413.0,8.118116469820961,4.0,1,4
strong,mmbench,direct,1,162,0,0,0,False,0,0.0,29.226854966953397,12.0,0,0
strong,mmbench,direct,1,1242,1,0,1,True,1,569.0,2.8673865841701627,2.0,1,2
strong,mmbench,direct,1,1526,0,1,0,True,1,1333.0,6.241535347187892,4.0,1,4
strong,mmbench,direct,1,1871,1,0,1,True,1,1530.0,7.8180101660545915,4.0,1,4
strong,mmbench,direct,1,1237,1,0,1,True,1,559.0,4.93500434816815,2.0,1,2
strong,mmbench,direct,1,1740,1,0,1,True,1,1041.0,4.49752137879841,4.0,1,4
strong,mmbench,direct,1,856,1,0,1,True,1,1374.0,9.254645115928724,4.0,1,4
strong,mmbench,direct,1,469,1,0,1,True,1,1409.0,7.195629839086905,4.0,1,4
strong,mmbench,direct,1,837,1,0,1,True,1,866.0,5.3937461010646075,3.0,1,3
strong,mmbench,direct,1,1234,1,0,1,True,1,552.0,4.300148232840002,2.0,1,2
strong,mmbench,direct,1,988,1,0,1,True,1,1546.0,12.330228192964569,4.0,1,4
strong,mmbench,direct,1,1922,1,0,1,True,1,1955.0,8.352087153121829,4.0,1,4
strong,mmbench,direct,1,244,1,0,1,True,1,1510.0,5.708666957216337,3.0,1,3
strong,mmbench,direct,1,788,0,1,0,True,1,1514.0,11.543016196927056,4.0,1,4
strong,mmbench,direct,1,982,1,0,1,True,1,1489.0,6.851131440373138,4.0,1,4
strong,mmbench,direct,1,1269,0,1,0,True,1,563.0,12.407266597263515,2.0,1,2
strong,mmbench,direct,1,419,0,1,0,True,1,1060.0,7.30482486425899,2.0,1,2
strong,mmbench,direct,1,353,1,0,1,True,1,1543.0,9.86234380537644,4.0,1,4
strong,mmbench,direct,1,1176,1,0,1,True,1,1507.0,15.947988698026165,4.0,1,4
strong,mmbench,direct,1,491,0,0,0,False,0,0.0,27.367923269048333,12.0,0,0
strong,mmbench,direct,1,1706,1,0,1,True,1,1698.0,8.249219575431198,4.0,1,4
strong,mmbench,direct,1,38,1,0,1,True,1,1635.0,11.698848383268341,4.0,1,4
strong,mmbench,direct,1,1764,1,0,1,True,1,1070.0,4.525360580999404,4.0,1,4
strong,mmbench,direct,1,933,1,0,1,True,1,1606.0,10.390322322957218,4.0,1,4
strong,mmbench,direct,1,536,0,1,0,True,1,1098.0,12.164042078191414,4.0,1,4
strong,mmbench,direct,1,1284,1,0,1,True,1,1741.0,8.344869274180382,4.0,1,4
strong,mmbench,direct,1,1113,0,1,0,True,1,1079.0,6.169585095020011,3.0,1,3
strong,mmbench,direct,1,1031,1,0,1,True,1,1306.0,8.145324331941083,4.0,1,4
strong,mmbench,direct,1,1181,1,0,1,True,1,1532.0,8.440990508766845,4.0,1,4
strong,mmbench,direct,1,526,1,0,1,True,1,995.0,10.363205225905403,4.0,1,4
strong,mmbench,direct,1,1447,1,0,0,True,1,1352.0,9.416577760828659,4.0,1,4
strong,mmbench,direct,1,941,1,0,1,True,1,1490.0,6.965939019573852,4.0,1,4
strong,mmbench,direct,1,1042,1,0,1,True,1,1426.0,11.139618834713474,4.0,1,4
strong,mmbench,direct,1,648,1,0,1,True,1,1378.0,5.981061733327806,4.0,1,4
strong,mmbench,direct,1,1863,1,0,1,True,1,1536.0,12.01682575326413,4.0,1,4
strong,mmbench,direct,1,205,1,0,1,True,1,1881.0,13.590238301781937,4.0,1,4
strong,mmbench,direct,1,1276,0,1,0,True,1,605.0,4.740215545054525,2.0,1,2
strong,mmbench,direct,1,1219,1,0,1,True,1,1177.0,4.856703873025253,3.0,1,3
strong,mmbench,direct,1,969,1,0,1,True,1,1364.0,17.187172767939046,5.0,1,4
strong,mmbench,direct,1,884,0,1,0,True,1,1592.0,16.075298325391486,4.0,1,4
strong,mmbench,direct,1,793,0,1,0,True,1,1546.0,10.857784011866897,4.0,1,4
strong,mmbench,direct,1,744,1,0,1,True,1,1496.0,21.738654202781618,4.0,1,4
strong,mmbench,direct,1,183,1,0,1,True,1,1631.0,15.196680223569274,4.0,1,4
strong,mmbench,direct,1,1123,1,0,1,True,1,811.0,13.163758016889915,3.0,1,3
strong,mmbench,direct,1,1277,1,0,1,True,1,586.0,6.538158257026225,2.0,1,2
strong,mmbench,direct,1,679,1,0,1,True,1,1011.0,9.177155243931338,4.0,1,4
strong,mmbench,direct,1,404,1,0,1,True,1,844.0,4.390091026900336,2.0,1,2
strong,mmbench,direct,1,137,1,0,1,True,1,1622.0,10.754413922084495,4.0,1,4
strong,mmbench,direct,1,1368,1,0,1,True,1,1472.0,13.109204840380698,4.0,1,4
strong,mmbench,direct,1,1174,1,0,1,True,1,1513.0,11.403164194198325,4.0,1,4
strong,mmbench,direct,1,668,1,0,1,True,1,1456.0,8.497132625896484,4.0,1,4
strong,mmbench,direct,1,1130,1,0,1,True,1,1061.0,7.261669492116198,3.0,1,3
strong,mmbench,direct,1,1586,1,0,1,True,1,1489.0,8.053344707936049,4.0,1,4
strong,mmbench,direct,1,1298,1,0,1,True,1,1663.0,9.557517569046468,4.0,1,4
strong,mmbench,direct,1,1423,1,0,1,True,1,1482.0,8.496030175825581,4.0,1,4
strong,mmbench,direct,1,1054,1,0,1,True,1,1437.0,10.808754831319675,4.0,1,4
strong,mmbench,direct,1,1637,0,0,0,False,0,0.0,24.721268511144444,12.0,0,0
strong,mmbench,direct,1,1432,1,0,0,True,1,1460.0,7.989507417893037,4.0,1,4
strong,mmbench,direct,1,329,1,0,1,True,1,1748.0,9.541180124040693,4.0,1,4
strong,mmbench,direct,1,1900,1,0,1,True,1,1927.0,12.329508885042742,4.0,1,4
strong,mmbench,direct,1,1714,0,1,0,True,1,1295.0,10.914202397922054,4.0,1,4
strong,mmbench,direct,1,1065,1,0,1,True,1,1446.0,10.143081550952047,4.0,1,4
strong,mmbench,direct,1,699,1,0,1,True,1,1434.0,11.19046657718718,4.0,1,4
strong,mmbench,direct,1,1060,1,0,1,True,1,1449.0,16.292608455754817,4.0,1,4
strong,mmbench,direct,1,25,1,0,1,True,1,1698.0,15.187029815744609,4.0,1,4
strong,mmbench,direct,1,408,1,0,1,True,1,1136.0,9.085210724035278,3.0,1,3
strong,mmbench,direct,1,12,1,0,1,True,1,1759.0,6.968137733871117,4.0,1,4
strong,mmbench,direct,1,1914,1,0,1,True,1,2054.0,15.182085244217888,4.0,1,4
strong,mmbench,direct,1,1597,1,0,1,True,1,1148.0,17.73774186614901,4.0,1,4
strong,mmbench,direct,1,1948,1,0,1,True,1,1450.0,12.058876098366454,4.0,1,4
strong,mmbench,direct,1,1313,1,0,1,True,1,1745.0,7.7180970089975744,4.0,1,4
strong,mmbench,direct,1,202,1,0,1,True,1,1853.0,11.206217754865065,4.0,1,4
strong,mmbench,direct,1,30,1,0,1,True,1,1645.0,11.329391995212063,4.0,1,4
strong,mmbench,direct,1,646,1,0,1,True,1,1466.0,10.248792527243495,4.0,1,4
strong,mmbench,direct,1,1888,1,0,1,True,1,1687.0,16.94740574993193,4.0,1,4
strong,mmbench,direct,1,825,0,1,0,True,1,1124.0,15.724358721170574,4.0,1,4
strong,mmbench,direct,1,1189,1,0,1,True,1,1191.0,7.067921431967989,3.0,1,3
strong,mmbench,direct,1,1734,1,0,1,True,1,1834.0,7.447815406601876,4.0,1,4
strong,mmbench,direct,1,1547,0,1,0,True,1,3527.0,29.6261883249972,3.0,1,3
strong,mmbench,direct,1,330,1,0,1,True,1,1655.0,9.86630409792997,4.0,1,4
strong,mmbench,direct,1,1605,1,0,1,True,1,1344.0,8.717589556705207,4.0,1,4
strong,mmbench,direct,1,665,1,0,1,True,1,1392.0,12.754382453858852,4.0,1,4
strong,mmbench,direct,1,867,1,0,1,True,1,1103.0,6.053534826030955,4.0,1,4
strong,mmbench,direct,1,1133,1,0,1,True,1,1329.0,13.631858234060928,3.0,1,3
strong,mmbench,direct,1,1830,1,0,1,True,1,1568.0,14.950209554750472,4.0,1,4
strong,mmbench,direct,1,727,1,0,1,True,1,1408.0,10.291616526897997,4.0,1,4
strong,mmbench,direct,1,1780,1,0,1,True,1,1172.0,6.427095041144639,4.0,1,4
strong,mmbench,direct,1,801,0,1,0,True,1,1570.0,16.083656402071938,4.0,1,4
strong,mmbench,direct,1,302,1,0,1,True,1,623.0,3.1561573832295835,2.0,1,2
strong,mmbench,direct,1,758,1,0,1,True,1,1572.0,9.84686781372875,4.0,1,4
strong,mmbench,direct,1,1177,1,0,1,True,1,1530.0,25.249398812651634,4.0,1,4
strong,mmbench,direct,1,896,0,1,0,True,1,1568.0,17.90671076392755,4.0,1,4
strong,mmbench,direct,1,1068,1,0,1,True,1,1499.0,10.366287858225405,4.0,1,4
strong,mmbench,direct,1,444,1,0,1,True,1,1193.0,7.065109551884234,3.0,1,3
strong,mmbench,direct,1,861,1,0,1,True,1,1758.0,11.04156506806612,4.0,1,4
strong,mmbench,direct,1,512,1,0,1,True,1,1308.0,9.968589205760509,4.0,1,4
strong,mmbench,direct,1,1656,1,0,0,True,1,1930.0,7.163332007126883,4.0,1,4
strong,mmbench,direct,1,1523,0,1,0,True,1,1733.0,12.902550366008654,4.0,1,4
strong,mmbench,direct,1,1155,1,0,1,True,1,1560.0,15.54709365684539,4.0,1,4
strong,mmbench,direct,1,70,1,0,1,True,1,1763.0,8.981370400870219,4.0,1,4
strong,mmbench,direct,1,1937,1,0,1,True,1,1725.0,12.342210134025663,4.0,1,4
strong,mmbench,direct,1,391,1,0,1,True,1,1078.0,4.9336658113170415,3.0,1,3
strong,mmbench,direct,1,734,1,0,1,True,1,1139.0,7.448692791862413,4.0,1,4
strong,mmbench,direct,1,1079,1,0,1,True,1,1527.0,6.923932099016383,4.0,1,4
strong,mmbench,direct,1,1745,1,0,1,True,1,1124.0,5.998529789969325,4.0,1,4
strong,mmbench,direct,1,1192,1,0,1,True,1,1104.0,7.455556733068079,3.0,1,3
strong,mmbench,direct,1,1722,0,1,0,True,1,1501.0,5.871166061842814,4.0,1,4
strong,mmbench,direct,1,573,0,0,0,True,1,1882.0,23.83453885745257,4.0,1,4
strong,mmbench,direct,1,1128,0,1,0,True,1,998.0,6.205569308716804,3.0,1,3
strong,mmbench,direct,1,764,1,0,1,True,1,1228.0,8.123645469779149,4.0,1,4
strong,mmbench,direct,1,1175,1,0,1,True,1,1542.0,11.118864996358752,4.0,1,4
strong,mmbench,direct,1,27,1,0,1,True,1,1706.0,11.804895365145057,4.0,1,4
strong,mmbench,direct,1,860,0,1,0,True,1,1818.0,10.951943024992943,4.0,1,4
strong,mmbench,direct,1,1452,1,0,0,True,1,1362.0,9.615376280620694,4.0,1,4
strong,mmbench,direct,1,49,1,0,1,True,1,1667.0,17.113112965598702,4.0,1,4
strong,mmbench,direct,1,1669,1,0,1,True,1,2766.0,17.164400571025908,4.0,1,4
strong,mmbench,direct,1,587,1,0,1,True,1,1366.0,8.311228978913277,4.0,1,4
strong,mmbench,direct,1,721,1,0,1,True,1,1162.0,7.343684935942292,4.0,1,4
strong,mmbench,direct,1,290,0,1,0,True,1,1140.0,5.434895203216001,3.0,1,3
strong,mmbench,direct,1,503,0,1,0,True,1,2373.0,9.616405590204522,4.0,1,4
strong,mmbench,direct,1,1967,0,1,0,True,1,1264.0,6.432929028989747,4.0,1,4
strong,mmbench,direct,1,1771,1,0,1,True,1,1258.0,6.642767157172784,4.0,1,4
strong,mmbench,direct,1,1050,1,0,1,True,1,1658.0,8.676785341231152,4.0,1,4
strong,mmbench,direct,1,1549,0,0,0,True,1,1388.0,6.471357792848721,3.0,1,3
strong,mmbench,direct,1,889,0,0,0,True,1,1746.0,12.333561217179522,4.0,1,4
strong,mmbench,direct,1,1751,1,0,1,True,1,1017.0,7.14522700291127,4.0,1,4
strong,mmbench,direct,1,1659,1,0,0,True,1,1767.0,8.694289590930566,4.0,1,4
strong,mmbench,direct,1,1370,1,0,1,True,1,1486.0,13.554080166853964,4.0,1,4
strong,mmbench,direct,1,498,1,0,1,True,1,2330.0,13.885755961062387,4.0,1,4
strong,mmbench,direct,1,1139,1,0,1,True,1,1561.0,14.927008966216817,4.0,1,4
strong,mmbench,direct,1,943,1,0,1,True,1,1600.0,8.05059643019922,4.0,1,4
strong,mmbench,direct,1,1812,1,0,1,True,1,1578.0,16.682219799840823,4.0,1,4
strong,mmbench,direct,1,1842,1,0,1,True,1,1273.0,9.367101693991572,4.0,1,4
strong,mmbench,direct,1,717,1,0,1,True,1,1339.0,11.085643372265622,4.0,1,4
strong,mmbench,direct,1,1363,1,0,1,True,1,1439.0,11.445908090332523,4.0,1,4
strong,mmbench,direct,1,1677,0,1,0,True,1,2301.0,12.816021608188748,4.0,1,4
strong,mmbench,direct,1,217,0,1,0,True,1,1973.0,12.624821549048647,4.0,1,4
strong,mmbench,direct,1,506,1,0,1,True,1,1819.0,10.243710492737591,4.0,1,4
strong,mmbench,direct,1,1251,1,0,1,True,1,569.0,4.49179977318272,2.0,1,2
strong,mmbench,direct,1,1956,0,1,0,True,1,1217.0,9.738370253005996,4.0,1,4
strong,mmbench,direct,1,1846,1,0,1,True,1,1273.0,9.335841762833297,4.0,1,4
strong,mmbench,direct,1,1308,1,0,1,True,1,1716.0,7.880345036974177,4.0,1,4
strong,mmbench,direct,1,1693,1,0,1,True,1,1557.0,7.75550301768817,4.0,1,4
strong,mmbench,direct,1,1594,1,0,1,True,1,1525.0,8.232569342944771,4.0,1,4
strong,mmbench,direct,1,1770,0,1,0,True,1,1318.0,6.64055248722434,4.0,1,4
strong,mmbench,direct,1,1636,1,0,0,True,1,1688.0,6.725007819244638,4.0,1,4
strong,mmbench,direct,1,569,1,0,1,True,1,1777.0,9.363426640629768,4.0,1,4
strong,mmbench,direct,1,193,1,0,1,True,1,1680.0,10.685470607830212,4.0,1,4
strong,mmbench,direct,1,1301,1,0,1,True,1,1702.0,5.629057347774506,4.0,1,4
strong,mmbench,direct,1,1124,1,0,1,True,1,1021.0,7.0402072502765805,3.0,1,3
strong,mmbench,direct,1,1160,1,0,1,True,1,1387.0,15.099724296946079,4.0,1,4
strong,mmbench,direct,1,539,0,1,0,True,1,1057.0,9.896347570000216,4.0,1,4
strong,mmbench,direct,1,1489,0,1,0,True,1,1487.0,13.623112539295107,4.0,1,4
strong,mmbench,direct,1,121,1,0,1,True,1,1606.0,13.810401808004826,4.0,1,4
strong,mmbench,direct,1,1268,1,0,1,True,1,568.0,4.900843025185168,2.0,1,2
strong,mmbench,direct,1,1773,0,0,0,True,1,1558.0,13.22043197019957,4.0,1,4
strong,mmbench,direct,1,1485,0,1,0,True,1,1967.0,19.048641254659742,4.0,1,4
strong,mmbench,direct,1,1912,1,0,1,True,1,2057.0,16.131929202005267,4.0,1,4
strong,mmbench,direct,1,53,1,0,1,True,1,1579.0,13.17570517375134,4.0,1,4
strong,mmbench,direct,1,1689,0,1,0,True,1,1703.0,10.197570234304294,4.0,1,4
strong,mmbench,direct,1,335,1,0,0,True,1,1545.0,6.539286870975047,4.0,1,4
strong,mmbench,direct,1,454,1,0,1,True,1,830.0,5.380011190194637,2.0,1,2
strong,mmbench,direct,1,810,0,1,0,True,1,1166.0,11.49651174689643,4.0,1,4
strong,mmbench,direct,1,1314,1,0,1,True,1,1303.0,8.678402461111546,4.0,1,4
strong,mmbench,direct,1,1403,1,0,1,True,1,1029.0,7.657210862264037,4.0,1,4
strong,mmbench,direct,1,99,1,0,1,True,1,1549.0,8.755299953743815,4.0,1,4
strong,mmbench,direct,1,1651,1,0,1,True,1,3242.0,8.284252890851349,4.0,1,4
strong,mmbench,direct,1,1823,1,0,1,True,1,1581.0,17.84777630167082,4.0,1,4
strong,mmbench,direct,1,723,1,0,1,True,1,1498.0,7.7113850908353925,4.0,1,4
strong,mmbench,direct,1,334,0,1,0,True,1,2508.0,19.324606070062146,4.0,1,4
strong,mmbench,direct,1,1048,1,0,1,True,1,1520.0,8.877715757815167,4.0,1,4
strong,mmbench,direct,1,1392,1,0,1,True,1,1057.0,12.722006043186411,4.0,1,4
strong,mmbench,direct,1,511,1,0,1,True,1,2906.0,13.897878997260705,4.0,1,4
strong,mmbench,direct,1,1911,1,0,1,True,1,2021.0,9.4166303970851,4.0,1,4
strong,mmbench,direct,1,1583,1,0,1,True,1,1609.0,14.187662382842973,4.0,1,4
strong,mmbench,direct,1,1213,0,0,0,True,1,1451.0,10.185674501117319,3.0,1,3
strong,mmbench,direct,1,1290,1,0,1,True,1,1017.0,6.216013303259388,4.0,1,4
strong,mmbench,direct,1,199,1,0,1,True,1,1798.0,9.038121580611914,4.0,1,4
strong,mmbench,direct,1,1078,1,0,1,True,1,1484.0,13.804157760925591,4.0,1,4
strong,mmbench,direct,1,1964,0,1,0,True,1,1500.0,11.048365316120908,4.0,1,4
strong,mmbench,direct,1,1511,0,1,0,True,1,1575.0,14.092252520145848,4.0,1,4
strong,mmbench,direct,1,1127,1,0,1,True,1,1041.0,9.116992634022608,3.0,1,3
strong,mmbench,direct,1,1273,0,1,0,True,1,594.0,5.416278074029833,2.0,1,2
strong,mmbench,direct,1,1409,0,1,0,True,1,1076.0,10.830888408934698,4.0,1,4
strong,mmbench,direct,1,742,1,0,1,True,1,1411.0,17.057629944058135,4.0,1,4
strong,mmbench,direct,1,496,1,0,1,True,1,2548.0,13.820674409158528,4.0,1,4
strong,mmbench,direct,1,534,0,1,0,True,1,1804.0,8.58686083019711,4.0,1,4
strong,mmbench,direct,1,718,1,0,1,True,1,1500.0,8.537203156156465,4.0,1,4
strong,mmbench,direct,1,1545,0,1,0,True,1,1226.0,7.118911124067381,3.0,1,3
strong,mmbench,direct,1,107,1,0,1,True,1,1690.0,9.612664659041911,4.0,1,4
strong,mmbench,direct,1,64,1,0,1,True,1,1652.0,10.447339870966971,4.0,1,4
strong,mmbench,direct,1,1012,1,0,1,True,1,1283.0,11.741491944063455,3.0,1,3
strong,mmbench,direct,1,348,1,0,0,True,1,1558.0,11.460538916988298,4.0,1,4
strong,mmbench,direct,1,1623,0,1,0,True,1,1365.0,18.398924140026793,4.0,1,4
strong,mmbench,direct,1,151,0,1,0,True,1,1739.0,14.118782373145223,4.0,1,4
strong,mmbench,direct,1,410,1,0,1,True,1,492.0,3.968891899799928,2.0,1,2
strong,mmbench,direct,1,638,0,1,0,True,1,1674.0,16.68082494311966,4.0,1,4
strong,mmbench,direct,1,1859,1,0,1,True,1,1266.0,20.532942383782938,4.0,1,4
strong,mmbench,direct,1,560,0,1,0,True,1,1847.0,16.34836529730819,4.0,1,4
strong,mmbench,direct,1,1564,1,0,1,True,1,1420.0,12.280782751739025,3.0,1,3
strong,mmbench,direct,1,1295,1,0,1,True,1,1322.0,19.756899571977556,4.0,1,4
strong,mmbench,direct,1,828,1,0,1,True,1,802.0,4.878780824132264,3.0,1,3
strong,mmbench,direct,1,1799,1,0,1,True,1,1588.0,9.568558976985514,4.0,1,4
strong,mmbench,direct,1,709,1,0,1,True,1,1469.0,17.300572455860674,4.0,1,4
strong,mmbench,direct,1,1,1,0,1,True,1,1597.0,6.294916552957147,4.0,1,4
strong,mmbench,direct,1,508,1,0,1,True,1,2282.0,15.343120892066509,4.0,1,4
strong,mmbench,direct,1,69,1,0,1,True,1,1753.0,11.846321838209406,4.0,1,4
strong,mmbench,direct,1,928,1,0,1,True,1,1562.0,9.427217443007976,4.0,1,4
strong,mmbench,direct,1,689,1,0,1,True,1,1644.0,9.362957436358556,4.0,1,4
strong,mmbench,direct,1,565,1,0,1,True,1,1822.0,11.629610932897776,4.0,1,4
strong,mmbench,direct,1,1148,1,0,0,True,1,1561.0,11.650532806292176,4.0,1,4
strong,mmbench,direct,1,158,1,0,1,True,1,1807.0,16.397872725967318,4.0,1,4
strong,mmbench,direct,1,352,1,0,1,True,1,1587.0,10.700837367214262,4.0,1,4
strong,mmbench,direct,1,804,0,1,0,True,1,1514.0,15.79047921509482,4.0,1,4
strong,mmbench,direct,1,319,0,1,0,True,1,916.0,7.631406367989257,3.0,1,3
strong,mmbench,direct,1,1200,0,1,0,True,1,1143.0,7.359925573924556,3.0,1,3
strong,mmbench,direct,1,1426,1,0,1,True,1,1400.0,8.435051354113966,4.0,1,4
strong,mmbench,direct,1,261,1,0,1,True,1,674.0,3.156199458055198,2.0,1,2
strong,mmbench,direct,1,568,1,0,1,True,1,1844.0,9.232740401057526,4.0,1,4
strong,mmbench,direct,1,1457,0,1,0,True,1,1764.0,9.592417411273345,4.0,1,4
strong,mmbench,direct,1,1006,0,0,0,False,0,0.0,19.844512704061344,12.0,0,0
strong,mmbench,direct,1,1574,0,1,0,True,1,1136.0,8.20560045586899,4.0,1,4
strong,mmbench,direct,1,109,1,0,1,True,1,1669.0,9.366560860071331,4.0,1,4
strong,mmbench,direct,1,855,1,0,1,True,1,1460.0,11.488061725860462,4.0,1,4
strong,mmbench,direct,1,694,1,0,1,True,1,1714.0,7.434514173539355,4.0,1,4
strong,mmstar,direct,0,508,1,0,1,True,1,427.0,1.2849679640494287,1.0,1,1
strong,mmstar,direct,0,409,0,1,0,True,1,496.0,4.932836527936161,1.0,1,1
strong,mmstar,direct,0,140,0,1,0,True,1,271.0,1.8998990908730775,1.0,1,1
strong,mmstar,direct,0,776,0,1,0,True,1,1429.0,10.742245002882555,1.0,1,1
strong,mmstar,direct,0,446,1,0,1,True,1,371.0,3.5478222460951656,1.0,1,1
strong,mmstar,direct,0,519,0,1,0,True,1,373.0,2.6778148179873824,1.0,1,1
strong,mmstar,direct,0,395,0,1,0,True,1,394.0,2.3017875510267913,1.0,1,1
strong,mmstar,direct,0,868,1,0,1,True,1,563.0,3.0894410198088735,1.0,1,1
strong,mmstar,direct,0,1337,0,1,0,True,1,541.0,1.9871225729584694,1.0,1,1
strong,mmstar,direct,0,26,1,0,1,True,1,461.0,2.3400262359064072,1.0,1,1
strong,mmstar,direct,0,1184,1,0,1,True,1,322.0,2.7493707509711385,1.0,1,1
strong,mmstar,direct,0,968,1,0,1,True,1,474.0,2.9085538119543344,1.0,1,1
strong,mmstar,direct,0,1260,0,1,0,True,1,465.0,2.4801447209902108,1.0,1,1
strong,mmstar,direct,0,641,1,0,1,True,1,264.0,2.6517135431058705,1.0,1,1
strong,mmstar,direct,0,1114,0,1,0,True,1,616.0,4.613307792926207,1.0,1,1
strong,mmstar,direct,0,146,0,1,0,True,1,389.0,4.074652042007074,1.0,1,1
strong,mmstar,direct,0,1304,1,0,1,True,1,419.0,2.462133535882458,1.0,1,1
strong,mmstar,direct,0,1078,1,0,1,True,1,282.0,2.1963792401365936,1.0,1,1
strong,mmstar,direct,0,1294,0,1,0,True,1,364.0,5.015500357141718,1.0,1,1
strong,mmstar,direct,0,58,1,0,1,True,1,361.0,2.175462110899389,1.0,1,1
strong,mmstar,direct,0,456,1,0,1,True,1,378.0,2.4690895641688257,1.0,1,1
strong,mmstar,direct,0,1074,1,0,1,True,1,496.0,2.290083664935082,1.0,1,1
strong,mmstar,direct,0,962,0,1,0,True,1,1628.0,10.600835138000548,1.0,1,1
strong,mmstar,direct,0,852,1,0,0,True,1,940.0,5.8877394299488515,1.0,1,1
strong,mmstar,direct,0,648,1,0,1,True,1,367.0,1.5740668419748545,1.0,1,1
strong,mmstar,direct,0,436,1,0,1,True,1,367.0,1.945318371988833,1.0,1,1
strong,mmstar,direct,0,562,1,0,1,True,1,374.0,2.8818841569591314,1.0,1,1
strong,mmstar,direct,0,1210,1,0,1,True,1,427.0,1.8281764939893037,1.0,1,1
strong,mmstar,direct,0,232,1,0,1,True,1,319.0,3.0156929979566485,1.0,1,1
strong,mmstar,direct,0,1293,1,0,1,True,1,398.0,2.709280831972137,1.0,1,1
strong,mmstar,direct,0,48,0,1,0,True,1,404.0,1.7053105598315597,1.0,1,1
strong,mmstar,direct,0,642,1,0,1,True,1,462.0,2.875948943197727,1.0,1,1
strong,mmstar,direct,0,264,1,0,1,True,1,394.0,3.7411742699332535,1.0,1,1
strong,mmstar,direct,0,1308,1,0,1,True,1,694.0,2.8069680540356785,1.0,1,1
strong,mmstar,direct,0,1230,1,0,1,True,1,363.0,1.5361171199474484,1.0,1,1
strong,mmstar,direct,0,933,1,0,1,True,1,1547.0,5.404347260016948,1.0,1,1
strong,mmstar,direct,0,795,0,1,0,True,1,393.0,2.9482082091271877,1.0,1,1
strong,mmstar,direct,0,545,0,1,0,True,1,396.0,2.1878517270088196,1.0,1,1
strong,mmstar,direct,0,1469,1,0,1,True,1,467.0,3.7632343738805503,1.0,1,1
strong,mmstar,direct,0,1194,0,1,0,True,1,403.0,2.962112840032205,1.0,1,1
strong,mmstar,direct,0,33,0,0,0,False,0,0.0,8.452649416867644,3.0,0,0
strong,mmstar,direct,0,403,1,0,1,True,1,368.0,2.5665453299880028,1.0,1,1
strong,mmstar,direct,0,1474,1,0,1,True,1,348.0,1.4215263009537011,1.0,1,1
strong,mmstar,direct,0,579,1,0,1,True,1,358.0,2.0587247379589826,1.0,1,1
strong,mmstar,direct,0,1208,1,0,1,True,1,371.0,2.067131097894162,1.0,1,1
strong,mmstar,direct,0,491,1,0,1,True,1,397.0,3.111945196054876,1.0,1,1
strong,mmstar,direct,0,356,1,0,1,True,1,333.0,2.055816243868321,1.0,1,1
strong,mmstar,direct,0,783,1,0,0,True,1,823.0,4.934997188160196,1.0,1,1
strong,mmstar,direct,0,185,1,0,1,True,1,300.0,2.4510150698479265,1.0,1,1
strong,mmstar,direct,0,1218,1,0,1,True,1,392.0,2.1585059938952327,1.0,1,1
strong,mmstar,direct,0,932,1,0,1,True,1,648.0,2.07809114898555,1.0,1,1
strong,mmstar,direct,0,1334,1,0,1,True,1,275.0,1.61781059904024,1.0,1,1
strong,mmstar,direct,0,151,0,1,0,True,1,274.0,1.9375135798472911,1.0,1,1
strong,mmstar,direct,0,970,1,0,1,True,1,492.0,2.5425250749103725,1.0,1,1
strong,mmstar,direct,0,530,0,1,0,True,1,384.0,1.4437476871535182,1.0,1,1
strong,mmstar,direct,0,249,1,0,1,True,1,406.0,1.673037936910987,1.0,1,1
strong,mmstar,direct,0,706,1,0,1,True,1,290.0,1.281378025189042,1.0,1,1
strong,mmstar,direct,0,473,0,1,0,True,1,373.0,2.1467145269270986,1.0,1,1
strong,mmstar,direct,0,514,0,1,0,True,1,335.0,1.5373826809227467,1.0,1,1
strong,mmstar,direct,0,442,0,1,0,True,1,454.0,1.8606819037813693,1.0,1,1
strong,mmstar,direct,0,1476,0,1,0,True,1,380.0,1.9107651319354773,1.0,1,1
strong,mmstar,direct,0,1264,0,1,0,True,1,308.0,1.8542465751525015,1.0,1,1
strong,mmstar,direct,0,1231,1,0,1,True,1,320.0,1.5145015839952976,1.0,1,1
strong,mmstar,direct,0,1203,1,0,1,True,1,537.0,1.431023782119155,1.0,1,1
strong,mmstar,direct,0,66,1,0,1,True,1,379.0,1.3985713860020041,1.0,1,1
strong,mmstar,direct,0,971,1,0,1,True,1,431.0,1.4173879050649703,1.0,1,1
strong,mmstar,direct,0,235,1,0,1,True,1,422.0,2.711277458118275,1.0,1,1
strong,mmstar,direct,0,867,0,1,0,True,1,1280.0,9.480836829869077,1.0,1,1
strong,mmstar,direct,0,640,0,1,0,True,1,377.0,1.5947104580700397,1.0,1,1
strong,mmstar,direct,0,1314,0,1,0,True,1,281.0,1.5989770630840212,1.0,1,1
strong,mmstar,direct,0,1090,1,0,1,True,1,5408.0,5.696177163859829,1.0,1,1
strong,mmstar,direct,0,287,0,1,0,True,1,347.0,1.4717860880773515,1.0,1,1
strong,mmstar,direct,0,27,0,1,0,True,1,506.0,2.2623599299695343,1.0,1,1
strong,mmstar,direct,0,1003,0,1,0,True,1,1301.0,9.863283162936568,1.0,1,1
strong,mmstar,direct,0,495,0,1,0,True,1,355.0,1.183207320049405,1.0,1,1
strong,mmstar,direct,0,1349,0,1,0,True,1,367.0,2.7902290679048747,1.0,1,1
strong,mmstar,direct,0,652,0,1,0,True,1,492.0,1.7355107020121068,1.0,1,1
strong,mmstar,direct,0,874,0,1,0,True,1,1212.0,7.953441641991958,1.0,1,1
strong,mmstar,direct,0,1185,1,0,1,True,1,415.0,1.5334163520019501,1.0,1,1
strong,mmstar,direct,0,1295,0,1,0,True,1,302.0,1.2391544640995562,1.0,1,1
strong,mmstar,direct,0,647,1,0,1,True,1,306.0,2.12851802399382,1.0,1,1
strong,mmstar,direct,0,794,0,1,0,True,1,410.0,1.757139485096559,1.0,1,1
strong,mmstar,direct,0,117,0,0,0,False,0,0.0,7.108664579922333,3.0,0,0
strong,mmstar,direct,0,429,1,0,1,True,1,365.0,4.61711858981289,1.0,1,1
strong,mmstar,direct,0,638,1,0,1,True,1,326.0,1.4334497558884323,1.0,1,1
strong,mmstar,direct,0,271,0,1,0,True,1,384.0,2.0251952030230314,1.0,1,1
strong,mmstar,direct,0,800,0,1,0,True,1,1920.0,9.958507620031014,1.0,1,1
strong,mmstar,direct,0,158,1,0,1,True,1,302.0,1.5804322480689734,1.0,1,1
strong,mmstar,direct,0,1327,0,1,0,True,1,459.0,3.9129621130414307,1.0,1,1
strong,mmstar,direct,0,1198,1,0,1,True,1,338.0,1.42014250298962,1.0,1,1
strong,mmstar,direct,0,367,1,0,1,True,1,451.0,2.1028491009492427,1.0,1,1
strong,mmstar,direct,0,917,1,0,1,True,1,1035.0,2.6903457439038903,1.0,1,1
strong,mmstar,direct,0,1263,0,1,0,True,1,332.0,2.0532684130594134,1.0,1,1
strong,mmstar,direct,0,534,1,0,0,True,1,4451.0,7.103173312032595,1.0,1,1
strong,mmstar,direct,0,175,1,0,1,True,1,378.0,1.8911089431494474,1.0,1,1
strong,mmstar,direct,0,1067,1,0,1,True,1,386.0,2.0999302559066564,1.0,1,1
strong,mmstar,direct,0,339,1,0,1,True,1,369.0,1.9171192559879273,1.0,1,1
strong,mmstar,direct,0,758,0,1,0,True,1,408.0,3.8741499721072614,1.0,1,1
strong,mmstar,direct,0,1241,0,1,0,True,1,1353.0,11.850363639183342,1.0,1,1
strong,mmstar,direct,0,531,1,0,1,True,1,360.0,2.074963335879147,1.0,1,1
strong,mmstar,direct,0,1274,0,1,0,True,1,341.0,2.0291041180025786,1.0,1,1
strong,mmstar,direct,0,1192,0,1,0,True,1,455.0,3.536253100959584,1.0,1,1
strong,mmstar,direct,0,941,0,1,0,True,1,363.0,2.6593445881735533,1.0,1,1
strong,mmstar,direct,0,39,0,1,0,True,1,384.0,2.8080469840206206,1.0,1,1
strong,mmstar,direct,0,149,1,0,1,True,1,386.0,3.187736848834902,1.0,1,1
strong,mmstar,direct,0,97,1,0,1,True,1,303.0,2.9327396790031344,1.0,1,1
strong,mmstar,direct,0,646,0,1,0,True,1,633.0,3.1980483199004084,1.0,1,1
strong,mmstar,direct,0,401,0,1,0,True,1,353.0,1.8473913508933038,1.0,1,1
strong,mmstar,direct,0,1424,1,0,1,True,1,342.0,3.6314166830852628,1.0,1,1
strong,mmstar,direct,0,506,1,0,0,True,1,437.0,2.838709939038381,1.0,1,1
strong,mmstar,direct,0,469,1,0,1,True,1,377.0,1.7057727999053895,1.0,1,1
strong,mmstar,direct,0,1475,1,0,0,True,1,252.0,2.9732495630159974,1.0,1,1
strong,mmstar,direct,0,1439,0,1,0,True,1,490.0,3.2152879419736564,1.0,1,1
strong,mmstar,direct,0,1026,1,0,1,True,1,343.0,1.267138737021014,1.0,1,1
strong,mmstar,direct,0,884,1,0,1,True,1,433.0,1.7316166979726404,1.0,1,1
strong,mmstar,direct,0,1125,1,0,1,True,1,1234.0,3.1851507967803627,1.0,1,1
strong,mmstar,direct,0,557,1,0,0,True,1,800.0,5.4407804580405354,1.0,1,1
strong,mmstar,direct,0,90,1,0,1,True,1,347.0,1.472200128948316,1.0,1,1
strong,mmstar,direct,0,818,0,1,0,True,1,432.0,1.8815510729327798,1.0,1,1
strong,mmstar,direct,0,494,0,1,0,True,1,372.0,3.588016965892166,1.0,1,1
strong,mmstar,direct,0,1451,0,1,0,True,1,259.0,1.7988056398462504,1.0,1,1
strong,mmstar,direct,0,477,0,1,0,True,1,481.0,2.811753747984767,1.0,1,1
strong,mmstar,direct,0,262,0,1,0,True,1,412.0,2.125014262041077,1.0,1,1
strong,mmstar,direct,0,998,0,1,0,True,1,975.0,2.3758989539928734,1.0,1,1
strong,mmstar,direct,0,152,0,1,0,True,1,393.0,2.095818053930998,1.0,1,1
strong,mmstar,direct,0,1134,1,0,1,True,1,414.0,1.582991189090535,1.0,1,1
strong,mmstar,direct,0,15,1,0,1,True,1,402.0,2.994925952050835,1.0,1,1
strong,mmstar,direct,0,602,1,0,1,True,1,289.0,2.1563218380324543,1.0,1,1
strong,mmstar,direct,0,991,1,0,1,True,1,442.0,2.770552586996928,1.0,1,1
strong,mmstar,direct,0,583,0,0,0,True,1,279.0,1.2350505359936506,1.0,1,1
strong,mmstar,direct,0,697,1,0,1,True,1,372.0,1.167789391009137,1.0,1,1
strong,mmstar,direct,0,1223,0,1,0,True,1,1394.0,7.985824851086363,1.0,1,1
strong,mmstar,direct,0,966,0,1,0,True,1,269.0,2.443637794116512,1.0,1,1
strong,mmstar,direct,0,1466,0,1,0,True,1,337.0,2.2542454041540623,1.0,1,1
strong,mmstar,direct,0,1128,0,1,0,True,1,460.0,1.7998072798363864,1.0,1,1
strong,mmstar,direct,0,388,1,0,1,True,1,339.0,1.2624082621186972,1.0,1,1
strong,mmstar,direct,0,44,1,0,0,True,1,419.0,2.419478179886937,1.0,1,1
strong,mmstar,direct,0,1401,0,1,0,True,1,630.0,3.124436904909089,1.0,1,1
strong,mmstar,direct,0,1112,1,0,1,True,1,278.0,1.2440210680942982,1.0,1,1
strong,mmstar,direct,0,283,1,0,1,True,1,384.0,2.292983087943867,1.0,1,1
strong,mmstar,direct,0,1455,0,1,0,True,1,781.0,5.060551221016794,1.0,1,1
strong,mmstar,direct,0,1381,1,0,0,True,1,1782.0,2.6063551420811564,1.0,1,1
strong,mmstar,direct,0,897,1,0,1,True,1,391.0,2.1599828358739614,1.0,1,1
strong,mmstar,direct,0,50,0,0,0,True,1,305.0,1.8064813709352165,1.0,1,1
strong,mmstar,direct,0,507,0,0,0,True,1,616.0,2.954044158104807,1.0,1,1
strong,mmstar,direct,0,928,1,0,1,True,1,434.0,1.7880690020974725,1.0,1,1
strong,mmstar,direct,0,585,0,1,0,True,1,337.0,1.7836716731544584,1.0,1,1
strong,mmstar,direct,0,106,0,1,0,True,1,386.0,3.2225064230151474,1.0,1,1
strong,mmstar,direct,0,1126,1,0,1,True,1,332.0,1.670439485926181,1.0,1,1
strong,mmstar,direct,0,344,0,1,0,True,1,345.0,2.3626465930137783,1.0,1,1
strong,mmstar,direct,0,1020,0,1,0,True,1,444.0,2.5820131860673428,1.0,1,1
strong,mmstar,direct,0,1430,0,1,0,True,1,277.0,1.1237052029464394,1.0,1,1
strong,mmstar,direct,0,212,1,0,1,True,1,345.0,1.6866233930923045,1.0,1,1
strong,mmstar,direct,0,631,0,1,0,True,1,443.0,2.2903874940238893,1.0,1,1
strong,mmstar,direct,0,437,0,1,0,True,1,734.0,4.823829895118251,1.0,1,1
strong,mmstar,direct,0,886,1,0,1,True,1,303.0,1.5273983569350094,1.0,1,1
strong,mmstar,direct,0,109,1,0,1,True,1,306.0,1.6747509860433638,1.0,1,1
strong,mmstar,direct,0,411,1,0,1,True,1,379.0,3.285354061052203,1.0,1,1
strong,mmstar,direct,0,772,0,1,0,True,1,356.0,1.384869488188997,1.0,1,1
strong,mmstar,direct,0,713,1,0,1,True,1,370.0,1.7798007240053266,1.0,1,1
strong,mmstar,direct,0,516,0,1,0,True,1,385.0,1.6271836450323462,1.0,1,1
strong,mmstar,direct,0,432,0,1,0,True,1,371.0,2.4754904019646347,1.0,1,1
strong,mmstar,direct,0,799,0,1,0,True,1,516.0,14.013733482919633,1.0,1,1
strong,mmstar,direct,0,230,1,0,1,True,1,368.0,1.721046607941389,1.0,1,1
strong,mmstar,direct,0,1497,1,0,1,True,1,1230.0,2.5107594260480255,1.0,1,1
strong,mmstar,direct,0,1447,0,1,0,True,1,273.0,1.8043250101618469,1.0,1,1
strong,mmstar,direct,0,1190,1,0,1,True,1,360.0,1.5532523759175092,1.0,1,1
strong,mmstar,direct,0,1022,0,1,0,True,1,1119.0,2.126378205837682,1.0,1,1
strong,mmstar,direct,0,1141,0,1,0,True,1,420.0,1.3880996340885758,1.0,1,1
strong,mmstar,direct,0,55,0,1,0,True,1,450.0,2.1710604990366846,1.0,1,1
strong,mmstar,direct,0,297,0,1,0,True,1,375.0,1.402815068140626,1.0,1,1
strong,mmstar,direct,0,1428,1,0,1,True,1,329.0,1.3414633870124817,1.0,1,1
strong,mmstar,direct,0,759,0,1,0,True,1,363.0,2.866559537826106,1.0,1,1
strong,mmstar,direct,0,901,1,0,1,True,1,302.0,1.336928125936538,1.0,1,1
strong,mmstar,direct,0,1266,0,1,0,True,1,450.0,2.4350727249402553,1.0,1,1
strong,mmstar,direct,0,498,1,0,1,True,1,347.0,8.762748824199662,1.0,1,1
strong,mmstar,direct,0,618,1,0,1,True,1,363.0,1.4185470710508525,1.0,1,1
strong,mmstar,direct,0,1019,1,0,1,True,1,431.0,1.5621478271204978,1.0,1,1
strong,mmstar,direct,0,580,0,1,0,True,1,402.0,6.1121378960087895,1.0,1,1
strong,mmstar,direct,0,593,1,0,1,True,1,385.0,1.9814865631051362,1.0,1,1
strong,mmstar,direct,0,70,0,1,0,True,1,360.0,1.3609299808740616,1.0,1,1
strong,mmstar,direct,0,186,1,0,1,True,1,268.0,1.7900901068933308,1.0,1,1
strong,mmstar,direct,0,1055,0,1,0,True,1,1399.0,12.781933686928824,1.0,1,1
strong,mmstar,direct,0,1357,0,1,0,True,1,673.0,3.147615137975663,1.0,1,1
strong,mmstar,direct,0,848,0,1,0,True,1,490.0,6.068552862852812,1.0,1,1
strong,mmstar,direct,0,392,1,0,1,True,1,383.0,1.5515187589917332,1.0,1,1
strong,mmstar,direct,0,826,0,1,0,True,1,367.0,2.725853309966624,1.0,1,1
strong,mmstar,direct,0,365,1,0,0,True,1,453.0,1.7205120760481805,1.0,1,1
strong,mmstar,direct,0,210,1,0,1,True,1,365.0,1.3492598291486502,1.0,1,1
strong,mmstar,direct,0,1371,0,1,0,True,1,704.0,5.415620125131682,1.0,1,1
strong,mmstar,direct,0,1015,1,0,1,True,1,391.0,2.021301868138835,1.0,1,1
strong,mmstar,direct,0,573,0,1,0,True,1,403.0,1.2497708899900317,1.0,1,1
strong,mmstar,direct,0,1495,0,1,0,True,1,314.0,2.190228598890826,1.0,1,1
strong,mmstar,direct,0,527,0,1,0,True,1,403.0,6.584858703194186,1.0,1,1
strong,mmstar,direct,0,285,1,0,1,True,1,381.0,2.061655366094783,1.0,1,1
strong,mmstar,direct,0,1077,0,1,0,True,1,311.0,1.2626061090268195,1.0,1,1
strong,mmstar,direct,0,337,0,1,0,True,1,363.0,5.524807765847072,1.0,1,1
strong,mmstar,direct,0,944,0,1,0,True,1,335.0,1.5604546109680086,1.0,1,1
strong,mmstar,direct,0,57,0,1,0,True,1,371.0,1.5402000029571354,1.0,1,1
strong,mmstar,direct,0,1091,1,0,1,True,1,331.0,1.2582663630601019,1.0,1,1
strong,mmstar,direct,0,989,1,0,1,True,1,361.0,1.1964717241935432,1.0,1,1
strong,mmstar,direct,0,244,1,0,1,True,1,377.0,7.241126069100574,1.0,1,1
strong,mmstar,direct,0,833,1,0,1,True,1,372.0,4.274406241020188,1.0,1,1
strong,mmstar,direct,0,187,1,0,1,True,1,348.0,1.3748275998514146,1.0,1,1
strong,mmstar,direct,0,662,1,0,1,True,1,718.0,3.231439196970314,1.0,1,1
strong,mmstar,direct,0,1201,1,0,1,True,1,382.0,1.5715666338801384,1.0,1,1
strong,mmstar,direct,0,1301,0,1,0,True,1,663.0,5.266644279006869,1.0,1,1
strong,mmstar,direct,0,455,1,0,1,True,1,399.0,6.855336507083848,1.0,1,1
strong,mmstar,direct,0,1427,0,1,0,True,1,1867.0,7.918168426956981,1.0,1,1
strong,mmstar,direct,0,564,0,1,0,True,1,374.0,5.948608475970104,1.0,1,1
strong,mmstar,direct,0,29,0,1,0,True,1,419.0,6.181578970979899,1.0,1,1
strong,mmstar,direct,0,575,1,0,1,True,1,375.0,2.8296087530907243,1.0,1,1
strong,mmstar,direct,0,281,0,1,0,True,1,318.0,4.927790748188272,1.0,1,1
strong,mmstar,direct,0,789,1,0,1,True,1,316.0,3.0592018279712647,1.0,1,1
strong,mmstar,direct,0,1373,0,1,0,True,1,281.0,2.802390639903024,1.0,1,1
strong,mmstar,direct,0,1267,1,0,1,True,1,406.0,2.805716705042869,1.0,1,1
strong,mmstar,direct,0,1179,0,0,0,True,1,372.0,1.690390083938837,1.0,1,1
strong,mmstar,direct,0,832,0,1,0,True,1,335.0,5.194912686944008,1.0,1,1
strong,mmstar,direct,0,1161,1,0,1,True,1,323.0,2.6983004310168326,1.0,1,1
strong,mmstar,direct,0,165,0,1,0,True,1,303.0,1.6984344790689647,1.0,1,1
strong,mmstar,direct,0,292,0,1,0,True,1,363.0,2.301525006070733,1.0,1,1
strong,mmstar,direct,0,582,0,1,0,True,1,399.0,4.5461878599599,1.0,1,1
strong,mmstar,direct,0,136,1,0,1,True,1,400.0,4.044324550079182,1.0,1,1
strong,mmstar,direct,0,1329,0,1,0,True,1,435.0,5.519671933958307,1.0,1,1
strong,mmstar,direct,0,475,0,1,0,True,1,362.0,2.8152422921266407,1.0,1,1
strong,mmstar,direct,0,741,1,0,1,True,1,294.0,2.4186578448861837,1.0,1,1
strong,mmstar,direct,0,934,1,0,1,True,1,477.0,3.307256504893303,1.0,1,1
strong,mmstar,direct,0,1212,0,1,0,True,1,1860.0,14.596615867922083,1.0,1,1
strong,mmstar,direct,0,604,1,0,1,True,1,304.0,2.9866235558874905,1.0,1,1
strong,mmstar,direct,0,1095,1,0,1,True,1,682.0,4.848755409009755,1.0,1,1
strong,mmstar,direct,0,843,0,1,0,True,1,324.0,6.098287861095741,1.0,1,1
strong,mmstar,direct,0,209,1,0,1,True,1,378.0,4.190911259036511,1.0,1,1
strong,mmstar,direct,0,490,1,0,1,True,1,350.0,6.34317222610116,1.0,1,1
strong,mmstar,direct,0,1454,0,1,0,True,1,284.0,3.700833078008145,1.0,1,1
strong,mmstar,direct,0,1062,0,1,0,True,1,567.0,3.246481718029827,1.0,1,1
strong,mmstar,direct,0,633,1,0,1,True,1,382.0,3.298818157054484,1.0,1,1
strong,mmstar,direct,0,357,1,0,1,True,1,385.0,3.2625142328906804,1.0,1,1
strong,mmstar,direct,0,1255,0,1,0,True,1,1285.0,15.374194075819105,1.0,1,1
strong,mmstar,direct,0,333,1,0,1,True,1,381.0,4.969457284081727,1.0,1,1
strong,mmstar,direct,0,788,0,1,0,True,1,826.0,4.807478791102767,1.0,1,1
strong,mmstar,direct,0,159,0,0,0,False,0,0.0,7.976412849966437,3.0,0,0
strong,mmstar,direct,0,940,0,1,0,True,1,346.0,3.751772533869371,1.0,1,1
strong,mmstar,direct,0,1355,0,1,0,True,1,375.0,2.541363925905898,1.0,1,1
strong,mmstar,direct,0,1177,1,0,0,True,1,391.0,1.9095470590982586,1.0,1,1
strong,mmstar,direct,0,224,1,0,1,True,1,425.0,2.8662603800185025,1.0,1,1
strong,mmstar,direct,0,745,0,0,0,True,1,348.0,3.207130562979728,1.0,1,1
strong,mmstar,direct,0,1382,0,1,0,True,1,467.0,3.2496385099366307,1.0,1,1
strong,mmstar,direct,0,810,1,0,1,True,1,444.0,3.130512702045962,1.0,1,1
strong,mmstar,direct,0,326,1,0,1,True,1,962.0,5.1349978391081095,1.0,1,1
strong,mmstar,direct,0,138,1,0,1,True,1,360.0,2.8478355321567506,1.0,1,1
strong,mmstar,direct,1,508,1,0,1,True,1,434.0,1.2819289010949433,1.0,1,1
strong,mmstar,direct,1,409,0,1,0,True,1,472.0,1.971680783899501,1.0,1,1
strong,mmstar,direct,1,140,0,1,0,True,1,282.0,1.3975941301323473,1.0,1,1
strong,mmstar,direct,1,776,0,1,0,True,1,692.0,3.0772813020739704,1.0,1,1
strong,mmstar,direct,1,446,0,1,0,True,1,376.0,9.609940984053537,1.0,1,1
strong,mmstar,direct,1,519,0,1,0,True,1,370.0,1.7732743951492012,1.0,1,1
strong,mmstar,direct,1,395,0,1,0,True,1,412.0,1.778863610001281,1.0,1,1
strong,mmstar,direct,1,868,1,0,1,True,1,562.0,2.909150459105149,1.0,1,1
strong,mmstar,direct,1,1337,1,0,1,True,1,524.0,3.640615524025634,1.0,1,1
strong,mmstar,direct,1,26,1,0,1,True,1,452.0,1.7951072070281953,1.0,1,1
strong,mmstar,direct,1,1184,1,0,1,True,1,322.0,1.3821121430955827,1.0,1,1
strong,mmstar,direct,1,968,0,1,0,True,1,455.0,2.267201883951202,1.0,1,1
strong,mmstar,direct,1,1260,0,1,0,True,1,467.0,2.545067419996485,1.0,1,1
strong,mmstar,direct,1,641,0,1,0,True,1,257.0,2.7016298070084304,1.0,1,1
strong,mmstar,direct,1,1114,0,1,0,True,1,628.0,2.905513704987243,1.0,1,1
strong,mmstar,direct,1,146,0,1,0,True,1,402.0,2.3529020610731095,1.0,1,1
strong,mmstar,direct,1,1304,1,0,1,True,1,426.0,4.06922270799987,1.0,1,1
strong,mmstar,direct,1,1078,1,0,1,True,1,282.0,2.2834323700517416,1.0,1,1
strong,mmstar,direct,1,1294,0,1,0,True,1,326.0,8.643605335848406,1.0,1,1
strong,mmstar,direct,1,58,1,0,1,True,1,362.0,5.034277876839042,1.0,1,1
strong,mmstar,direct,1,456,1,0,1,True,1,384.0,3.005418175132945,1.0,1,1
strong,mmstar,direct,1,1074,1,0,1,True,1,401.0,2.5495025608688593,1.0,1,1
strong,mmstar,direct,1,962,0,1,0,True,1,1628.0,8.720958476886153,1.0,1,1
strong,mmstar,direct,1,852,0,1,0,True,1,524.0,1.6280338319484144,1.0,1,1
strong,mmstar,direct,1,648,1,0,0,True,1,395.0,2.5361980388406664,1.0,1,1
strong,mmstar,direct,1,436,1,0,0,True,1,633.0,5.3960393709130585,1.0,1,1
strong,mmstar,direct,1,562,0,1,0,True,1,405.0,6.197166166966781,1.0,1,1
strong,mmstar,direct,1,1210,0,1,0,True,1,544.0,4.487953516887501,1.0,1,1
strong,mmstar,direct,1,232,1,0,1,True,1,302.0,1.7691586858127266,1.0,1,1
strong,mmstar,direct,1,1293,1,0,1,True,1,388.0,1.7378946249373257,1.0,1,1
strong,mmstar,direct,1,48,1,0,1,True,1,410.0,2.465340736787766,1.0,1,1
strong,mmstar,direct,1,642,1,0,1,True,1,463.0,2.820885360939428,1.0,1,1
strong,mmstar,direct,1,264,1,0,1,True,1,384.0,3.315903743961826,1.0,1,1
strong,mmstar,direct,1,1308,1,0,0,True,1,680.0,5.0800968911498785,1.0,1,1
strong,mmstar,direct,1,1230,1,0,1,True,1,351.0,4.370512000983581,1.0,1,1
strong,mmstar,direct,1,933,1,0,1,True,1,1567.0,8.203125069150701,1.0,1,1
strong,mmstar,direct,1,795,0,1,0,True,1,416.0,4.063949877163395,1.0,1,1
strong,mmstar,direct,1,545,0,1,0,True,1,423.0,6.058720855973661,1.0,1,1
strong,mmstar,direct,1,1469,1,0,1,True,1,465.0,3.884373112116009,1.0,1,1
strong,mmstar,direct,1,1194,0,1,0,True,1,2187.0,13.270319597097114,2.0,1,1
strong,mmstar,direct,1,33,0,0,0,False,0,0.0,7.987334904028103,3.0,0,0
strong,mmstar,direct,1,403,1,0,1,True,1,377.0,3.898439667886123,1.0,1,1
strong,mmstar,direct,1,1474,1,0,1,True,1,358.0,3.1374250159133226,1.0,1,1
strong,mmstar,direct,1,579,1,0,1,True,1,362.0,2.9302635160274804,1.0,1,1
strong,mmstar,direct,1,1208,1,0,1,True,1,369.0,2.338539743097499,1.0,1,1
strong,mmstar,direct,1,491,1,0,1,True,1,360.0,4.039988520089537,1.0,1,1
strong,mmstar,direct,1,356,0,1,0,True,1,351.0,4.407130294013768,1.0,1,1
strong,mmstar,direct,1,783,0,1,0,True,1,1368.0,11.216064652893692,1.0,1,1
strong,mmstar,direct,1,185,1,0,1,True,1,338.0,6.785502429120243,1.0,1,1
strong,mmstar,direct,1,1218,1,0,1,True,1,422.0,2.5910341911949217,1.0,1,1
strong,mmstar,direct,1,932,1,0,1,True,1,627.0,8.493138920981437,1.0,1,1
strong,mmstar,direct,1,1334,1,0,1,True,1,289.0,3.026791410986334,1.0,1,1
strong,mmstar,direct,1,151,0,1,0,True,1,274.0,2.6744994611945003,1.0,1,1
strong,mmstar,direct,1,970,1,0,0,True,1,506.0,3.6405395248439163,1.0,1,1
strong,mmstar,direct,1,530,0,1,0,True,1,1347.0,11.24458605912514,1.0,1,1
strong,mmstar,direct,1,249,1,0,1,True,1,399.0,5.20534305809997,1.0,1,1
strong,mmstar,direct,1,706,1,0,1,True,1,287.0,1.740742911119014,1.0,1,1
strong,mmstar,direct,1,473,0,1,0,True,1,435.0,3.1869991701096296,1.0,1,1
strong,mmstar,direct,1,514,0,1,0,True,1,329.0,2.253776322118938,1.0,1,1
strong,mmstar,direct,1,442,1,0,1,True,1,428.0,2.7432203420903534,1.0,1,1
strong,mmstar,direct,1,1476,0,1,0,True,1,388.0,3.173205550061539,1.0,1,1
strong,mmstar,direct,1,1264,0,1,0,True,1,336.0,13.100744433002546,1.0,1,1
strong,mmstar,direct,1,1231,1,0,1,True,1,370.0,1.359540926059708,1.0,1,1
strong,mmstar,direct,1,1203,0,1,0,True,1,567.0,2.629144188016653,1.0,1,1
strong,mmstar,direct,1,66,1,0,1,True,1,386.0,1.938092506956309,1.0,1,1
strong,mmstar,direct,1,971,1,0,1,True,1,443.0,3.633938094135374,1.0,1,1
strong,mmstar,direct,1,235,1,0,1,True,1,418.0,2.338984723901376,1.0,1,1
strong,mmstar,direct,1,867,0,1,0,True,1,1159.0,8.837178957881406,1.0,1,1
strong,mmstar,direct,1,640,0,1,0,True,1,375.0,1.939569951966405,1.0,1,1
strong,mmstar,direct,1,1314,0,1,0,True,1,948.0,4.019425616133958,2.0,1,1
strong,mmstar,direct,1,1090,1,0,1,True,1,5380.0,6.485076175071299,1.0,1,1
strong,mmstar,direct,1,287,0,1,0,True,1,356.0,2.2063433330040425,1.0,1,1
strong,mmstar,direct,1,27,0,1,0,True,1,474.0,6.517176256049424,1.0,1,1
strong,mmstar,direct,1,1003,1,0,1,True,1,482.0,2.294803161174059,1.0,1,1
strong,mmstar,direct,1,495,0,1,0,True,1,374.0,3.1622479290235788,1.0,1,1
strong,mmstar,direct,1,1349,1,0,0,True,1,309.0,2.0884640670847148,1.0,1,1
strong,mmstar,direct,1,652,1,0,1,True,1,468.0,2.0245067270006984,1.0,1,1
strong,mmstar,direct,1,874,0,1,0,True,1,450.0,1.5551983409095556,1.0,1,1
strong,mmstar,direct,1,1185,1,0,1,True,1,406.0,2.7997922219801694,1.0,1,1
strong,mmstar,direct,1,1295,0,1,0,True,1,360.0,2.214541689027101,1.0,1,1
strong,mmstar,direct,1,647,1,0,1,True,1,285.0,3.0438489611260593,1.0,1,1
strong,mmstar,direct,1,794,1,0,1,True,1,433.0,2.3465890760999173,1.0,1,1
strong,mmstar,direct,1,117,0,0,0,False,0,0.0,13.205176239134744,3.0,0,0
strong,mmstar,direct,1,429,0,1,0,True,1,366.0,4.808310321997851,1.0,1,1
strong,mmstar,direct,1,638,1,0,1,True,1,344.0,2.0300923839677125,1.0,1,1
strong,mmstar,direct,1,271,0,1,0,True,1,396.0,3.968655850039795,1.0,1,1
strong,mmstar,direct,1,800,1,0,1,True,1,961.0,3.5713062949944288,1.0,1,1
strong,mmstar,direct,1,158,1,0,1,True,1,306.0,3.0995045111048967,1.0,1,1
strong,mmstar,direct,1,1327,0,1,0,True,1,269.0,1.4517603018321097,1.0,1,1
strong,mmstar,direct,1,1198,1,0,1,True,1,340.0,1.3153605570551008,1.0,1,1
strong,mmstar,direct,1,367,0,1,0,True,1,461.0,3.6951994958799332,1.0,1,1
strong,mmstar,direct,1,917,1,0,1,True,1,1038.0,9.396344958106056,1.0,1,1
strong,mmstar,direct,1,1263,0,1,0,True,1,339.0,4.515198666835204,1.0,1,1
strong,mmstar,direct,1,534,0,1,0,True,1,4466.0,11.738122283946723,1.0,1,1
strong,mmstar,direct,1,175,1,0,1,True,1,387.0,4.791614940855652,1.0,1,1
strong,mmstar,direct,1,1067,1,0,1,True,1,353.0,1.7186659469734877,1.0,1,1
strong,mmstar,direct,1,339,0,1,0,True,1,417.0,2.9937783731147647,1.0,1,1
strong,mmstar,direct,1,758,0,1,0,True,1,386.0,3.3911505029536784,1.0,1,1
strong,mmstar,direct,1,1241,0,1,0,True,1,508.0,4.416671751067042,1.0,1,1
strong,mmstar,direct,1,531,0,1,0,True,1,354.0,3.2681404021568596,1.0,1,1
strong,mmstar,direct,1,1274,0,1,0,True,1,330.0,6.553090306930244,1.0,1,1
strong,mmstar,direct,1,1192,1,0,1,True,1,303.0,2.1526282869745046,1.0,1,1
strong,mmstar,direct,1,941,1,0,1,True,1,325.0,3.4294020410161465,1.0,1,1
strong,mmstar,direct,1,39,0,1,0,True,1,375.0,4.245459015015513,1.0,1,1
strong,mmstar,direct,1,149,0,1,0,True,1,375.0,3.6911359219811857,1.0,1,1
strong,mmstar,direct,1,97,1,0,1,True,1,282.0,5.061506840866059,1.0,1,1
strong,mmstar,direct,1,646,0,1,0,True,1,700.0,6.5423933390993625,1.0,1,1
strong,mmstar,direct,1,401,0,1,0,True,1,344.0,2.6065096280071884,1.0,1,1
strong,mmstar,direct,1,1424,1,0,1,True,1,377.0,3.6137278540991247,1.0,1,1
strong,mmstar,direct,1,506,1,0,0,True,1,449.0,2.44991640211083,1.0,1,1
strong,mmstar,direct,1,469,0,1,0,True,1,404.0,3.571921044960618,1.0,1,1
strong,mmstar,direct,1,1475,0,1,0,True,1,264.0,2.3914562058635056,1.0,1,1
strong,mmstar,direct,1,1439,1,0,1,True,1,456.0,3.013779006898403,1.0,1,1
strong,mmstar,direct,1,1026,1,0,1,True,1,343.0,4.006723266793415,1.0,1,1
strong,mmstar,direct,1,884,1,0,1,True,1,421.0,2.8365096610505134,1.0,1,1
strong,mmstar,direct,1,1125,1,0,1,True,1,1325.0,12.93130691186525,1.0,1,1
strong,mmstar,direct,1,557,1,0,1,True,1,368.0,1.6497269731480628,1.0,1,1
strong,mmstar,direct,1,90,0,1,0,True,1,378.0,4.42284456291236,1.0,1,1
strong,mmstar,direct,1,818,0,1,0,True,1,419.0,4.297183996997774,1.0,1,1
strong,mmstar,direct,1,494,0,1,0,True,1,377.0,1.6160668120719492,1.0,1,1
strong,mmstar,direct,1,1451,0,1,0,True,1,287.0,3.01955803995952,1.0,1,1
strong,mmstar,direct,1,477,1,0,1,True,1,377.0,2.602791261859238,1.0,1,1
strong,mmstar,direct,1,262,0,0,0,True,1,506.0,5.229471345897764,1.0,1,1
strong,mmstar,direct,1,998,0,1,0,True,1,984.0,4.4260863999370486,1.0,1,1
strong,mmstar,direct,1,152,0,1,0,True,1,389.0,2.315178263001144,1.0,1,1
strong,mmstar,direct,1,1134,1,0,1,True,1,404.0,1.365410319995135,1.0,1,1
strong,mmstar,direct,1,15,1,0,1,True,1,409.0,4.45654878905043,1.0,1,1
strong,mmstar,direct,1,602,1,0,1,True,1,282.0,1.890526695875451,1.0,1,1
strong,mmstar,direct,1,991,1,0,1,True,1,427.0,4.279974780976772,1.0,1,1
strong,mmstar,direct,1,583,1,0,1,True,1,277.0,4.540249408921227,1.0,1,1
strong,mmstar,direct,1,697,1,0,1,True,1,372.0,1.5961179519072175,1.0,1,1
strong,mmstar,direct,1,1223,0,1,0,True,1,1394.0,14.49652260588482,1.0,1,1
strong,mmstar,direct,1,966,0,1,0,True,1,253.0,1.9654817399568856,1.0,1,1
strong,mmstar,direct,1,1466,0,1,0,True,1,372.0,2.076080213068053,1.0,1,1
strong,mmstar,direct,1,1128,0,1,0,True,1,463.0,2.6338792599271983,1.0,1,1
strong,mmstar,direct,1,388,1,0,1,True,1,328.0,1.923109782859683,1.0,1,1
strong,mmstar,direct,1,44,1,0,1,True,1,403.0,5.942928853910416,1.0,1,1
strong,mmstar,direct,1,1401,0,1,0,True,1,542.0,3.7324224777985364,1.0,1,1
strong,mmstar,direct,1,1112,1,0,1,True,1,321.0,1.9536429019644856,1.0,1,1
strong,mmstar,direct,1,283,0,1,0,True,1,379.0,4.208524732850492,1.0,1,1
strong,mmstar,direct,1,1455,0,1,0,True,1,420.0,3.3535669439006597,1.0,1,1
strong,mmstar,direct,1,1381,0,0,0,True,1,1871.0,7.504219463095069,1.0,1,1
strong,mmstar,direct,1,897,1,0,1,True,1,413.0,2.28029908798635,1.0,1,1
strong,mmstar,direct,1,50,1,0,1,True,1,309.0,4.7055936141405255,1.0,1,1
strong,mmstar,direct,1,507,1,0,0,True,1,512.0,3.3632358950562775,1.0,1,1
strong,mmstar,direct,1,928,1,0,1,True,1,418.0,1.5780773640144616,1.0,1,1
strong,mmstar,direct,1,585,0,1,0,True,1,340.0,5.762417842866853,1.0,1,1
strong,mmstar,direct,1,106,0,1,0,True,1,386.0,3.25733720487915,1.0,1,1
strong,mmstar,direct,1,1126,1,0,1,True,1,314.0,2.251776196062565,1.0,1,1
strong,mmstar,direct,1,344,0,1,0,True,1,356.0,3.8524093830492347,1.0,1,1
strong,mmstar,direct,1,1020,0,1,0,True,1,426.0,2.594572009984404,1.0,1,1
strong,mmstar,direct,1,1430,1,0,1,True,1,294.0,3.638804681831971,1.0,1,1
strong,mmstar,direct,1,212,1,0,1,True,1,365.0,5.477752849925309,1.0,1,1
strong,mmstar,direct,1,631,1,0,0,True,1,393.0,4.268769672140479,1.0,1,1
strong,mmstar,direct,1,437,1,0,1,True,1,428.0,6.951212221989408,1.0,1,1
strong,mmstar,direct,1,886,0,0,0,True,1,280.0,4.7355269060935825,1.0,1,1
strong,mmstar,direct,1,109,1,0,1,True,1,322.0,2.449084175983444,1.0,1,1
strong,mmstar,direct,1,411,1,0,1,True,1,340.0,2.8404837609268725,1.0,1,1
strong,mmstar,direct,1,772,0,1,0,True,1,347.0,2.856700552161783,1.0,1,1
strong,mmstar,direct,1,713,1,0,1,True,1,361.0,3.32776232319884,1.0,1,1
strong,mmstar,direct,1,516,0,1,0,True,1,371.0,2.8670198421459645,1.0,1,1
strong,mmstar,direct,1,432,0,1,0,True,1,388.0,2.188146091066301,1.0,1,1
strong,mmstar,direct,1,799,0,1,0,True,1,478.0,3.029897677944973,1.0,1,1
strong,mmstar,direct,1,230,1,0,1,True,1,368.0,3.3703034459613264,1.0,1,1
strong,mmstar,direct,1,1497,1,0,1,True,1,1220.0,4.3605359508655965,1.0,1,1
strong,mmstar,direct,1,1447,1,0,1,True,1,244.0,2.52222112682648,1.0,1,1
strong,mmstar,direct,1,1190,1,0,0,True,1,384.0,2.9385800899472088,1.0,1,1
strong,mmstar,direct,1,1022,0,1,0,True,1,1054.0,2.5578077340032905,1.0,1,1
strong,mmstar,direct,1,1141,0,1,0,True,1,415.0,2.634491275064647,1.0,1,1
strong,mmstar,direct,1,55,0,1,0,True,1,432.0,4.040483032818884,1.0,1,1
strong,mmstar,direct,1,297,0,1,0,True,1,360.0,1.6607776219025254,1.0,1,1
strong,mmstar,direct,1,1428,0,0,0,True,1,338.0,1.7710991010535508,1.0,1,1
strong,mmstar,direct,1,759,0,1,0,True,1,370.0,1.3780169531237334,1.0,1,1
strong,mmstar,direct,1,901,1,0,1,True,1,296.0,1.3867352821398526,1.0,1,1
strong,mmstar,direct,1,1266,0,1,0,True,1,430.0,4.507293110946193,1.0,1,1
strong,mmstar,direct,1,498,1,0,1,True,1,366.0,3.5575887388549745,1.0,1,1
strong,mmstar,direct,1,618,0,1,0,True,1,375.0,2.440393467899412,1.0,1,1
strong,mmstar,direct,1,1019,1,0,1,True,1,435.0,2.5126085840165615,1.0,1,1
strong,mmstar,direct,1,580,0,1,0,True,1,411.0,3.9894865988753736,1.0,1,1
strong,mmstar,direct,1,593,1,0,0,True,1,370.0,2.475185610121116,1.0,1,1
strong,mmstar,direct,1,70,0,1,0,True,1,392.0,4.70376863097772,1.0,1,1
strong,mmstar,direct,1,186,1,0,1,True,1,293.0,3.066922841127962,1.0,1,1
strong,mmstar,direct,1,1055,1,0,0,True,1,446.0,7.519032933982089,1.0,1,1
strong,mmstar,direct,1,1357,0,1,0,True,1,652.0,2.977791422046721,1.0,1,1
strong,mmstar,direct,1,848,0,1,0,True,1,427.0,6.583956755930558,1.0,1,1
strong,mmstar,direct,1,392,1,0,1,True,1,396.0,1.8834092901088297,1.0,1,1
strong,mmstar,direct,1,826,0,1,0,True,1,342.0,3.718196189031005,1.0,1,1
strong,mmstar,direct,1,365,1,0,0,True,1,451.0,1.5518587888218462,1.0,1,1
strong,mmstar,direct,1,210,1,0,1,True,1,387.0,1.7402798251714557,1.0,1,1
strong,mmstar,direct,1,1371,0,1,0,True,1,287.0,4.025254097068682,1.0,1,1
strong,mmstar,direct,1,1015,0,1,0,True,1,751.0,4.622970073018223,1.0,1,1
strong,mmstar,direct,1,573,0,1,0,True,1,398.0,3.907461464870721,1.0,1,1
strong,mmstar,direct,1,1495,0,1,0,True,1,310.0,4.188561852090061,1.0,1,1
strong,mmstar,direct,1,527,0,1,0,True,1,409.0,4.282443116186187,1.0,1,1
strong,mmstar,direct,1,285,0,1,0,True,1,376.0,5.7584116868674755,1.0,1,1
strong,mmstar,direct,1,1077,0,1,0,True,1,316.0,1.315939255990088,1.0,1,1
strong,mmstar,direct,1,337,0,1,0,True,1,366.0,3.2175840421114117,1.0,1,1
strong,mmstar,direct,1,944,1,0,1,True,1,345.0,2.3221958288922906,1.0,1,1
strong,mmstar,direct,1,57,0,1,0,True,1,397.0,4.676391548011452,1.0,1,1
strong,mmstar,direct,1,1091,0,1,0,True,1,337.0,1.1919724179897457,1.0,1,1
strong,mmstar,direct,1,989,1,0,1,True,1,359.0,1.9647303221281618,1.0,1,1
strong,mmstar,direct,1,244,1,0,1,True,1,376.0,1.8997212320100516,1.0,1,1
strong,mmstar,direct,1,833,1,0,1,True,1,370.0,5.52469794312492,1.0,1,1
strong,mmstar,direct,1,187,1,0,1,True,1,345.0,2.823729867115617,1.0,1,1
strong,mmstar,direct,1,662,1,0,1,True,1,709.0,3.647659888025373,1.0,1,1
strong,mmstar,direct,1,1201,1,0,1,True,1,368.0,2.5385835689958185,1.0,1,1
strong,mmstar,direct,1,1301,0,1,0,True,1,662.0,2.73193948995322,1.0,1,1
strong,mmstar,direct,1,455,0,1,0,True,1,409.0,2.346168742980808,1.0,1,1
strong,mmstar,direct,1,1427,0,1,0,True,1,1924.0,8.166289557004347,1.0,1,1
strong,mmstar,direct,1,564,0,0,0,True,1,386.0,5.41931422194466,1.0,1,1
strong,mmstar,direct,1,29,0,1,0,True,1,404.0,3.733209559926763,1.0,1,1
strong,mmstar,direct,1,575,0,1,0,True,1,411.0,2.198007481871173,1.0,1,1
strong,mmstar,direct,1,281,0,1,0,True,1,321.0,2.1085974420420825,1.0,1,1
strong,mmstar,direct,1,789,1,0,1,True,1,296.0,2.726539298892021,1.0,1,1
strong,mmstar,direct,1,1373,0,1,0,True,1,287.0,1.9643695568665862,1.0,1,1
strong,mmstar,direct,1,1267,1,0,1,True,1,464.0,4.053710710955784,1.0,1,1
strong,mmstar,direct,1,1179,0,1,0,True,1,374.0,1.667027287883684,1.0,1,1
strong,mmstar,direct,1,832,0,1,0,True,1,371.0,3.9680169101338834,1.0,1,1
strong,mmstar,direct,1,1161,0,1,0,True,1,322.0,2.5493128281086683,1.0,1,1
strong,mmstar,direct,1,165,1,0,1,True,1,294.0,2.5109162759035826,1.0,1,1
strong,mmstar,direct,1,292,0,1,0,True,1,391.0,3.6026015190873295,1.0,1,1
strong,mmstar,direct,1,582,0,1,0,True,1,398.0,3.3825620720162988,1.0,1,1
strong,mmstar,direct,1,136,1,0,1,True,1,405.0,4.215854101115838,1.0,1,1
strong,mmstar,direct,1,1329,0,1,0,True,1,443.0,4.731612229952589,1.0,1,1
strong,mmstar,direct,1,475,0,1,0,True,1,361.0,1.6063832938671112,1.0,1,1
strong,mmstar,direct,1,741,0,1,0,True,1,298.0,2.241159171098843,1.0,1,1
strong,mmstar,direct,1,934,1,0,1,True,1,496.0,2.2713095089420676,1.0,1,1
strong,mmstar,direct,1,1212,0,0,0,True,1,869.0,5.438996543176472,1.0,1,1
strong,mmstar,direct,1,604,0,0,0,True,1,294.0,2.786256520077586,1.0,1,1
strong,mmstar,direct,1,1095,1,0,1,True,1,691.0,1.6663722591474652,1.0,1,1
strong,mmstar,direct,1,843,0,1,0,True,1,365.0,2.804868987062946,1.0,1,1
strong,mmstar,direct,1,209,1,0,1,True,1,358.0,4.778399548027664,1.0,1,1
strong,mmstar,direct,1,490,1,0,1,True,1,348.0,2.245204208884388,1.0,1,1
strong,mmstar,direct,1,1454,0,1,0,True,1,284.0,1.830054396064952,1.0,1,1
strong,mmstar,direct,1,1062,0,1,0,True,1,532.0,1.760045395931229,1.0,1,1
strong,mmstar,direct,1,633,1,0,1,True,1,353.0,2.8763484668452293,1.0,1,1
strong,mmstar,direct,1,357,0,1,0,True,1,382.0,1.8762038270942867,1.0,1,1
strong,mmstar,direct,1,1255,0,1,0,True,1,1285.0,9.38826680299826,1.0,1,1
strong,mmstar,direct,1,333,0,1,0,True,1,395.0,3.048175116069615,1.0,1,1
strong,mmstar,direct,1,788,0,1,0,True,1,1112.0,5.9743824251927435,1.0,1,1
strong,mmstar,direct,1,159,0,0,0,False,0,0.0,6.252771438099444,3.0,0,0
strong,mmstar,direct,1,940,1,0,1,True,1,340.0,2.44274033093825,1.0,1,1
strong,mmstar,direct,1,1355,0,1,0,True,1,1291.0,11.447687189094722,1.0,1,1
strong,mmstar,direct,1,1177,1,0,0,True,1,407.0,1.6253793069627136,1.0,1,1
strong,mmstar,direct,1,224,1,0,1,True,1,456.0,2.0897741890512407,1.0,1,1
strong,mmstar,direct,1,745,1,0,1,True,1,360.0,2.9303289679810405,1.0,1,1
strong,mmstar,direct,1,1382,0,1,0,True,1,499.0,2.5391066148877144,1.0,1,1
strong,mmstar,direct,1,810,0,1,0,True,1,433.0,4.039448335999623,1.0,1,1
strong,mmstar,direct,1,326,0,1,0,True,1,968.0,4.6647362660150975,1.0,1,1
strong,mmstar,direct,1,138,1,0,1,True,1,360.0,1.8424225898925215,1.0,1,1
strong,lawqa,full,0,lawQA/test/51847,1,,,,1,18394.0,43.97813066793606,7.0,2,2
strong,lawqa,full,0,lawQA/test/49817,0,,,,1,17337.0,37.15728962584399,7.0,2,2
strong,lawqa,full,0,lawQA/test/51552,0,,,,1,18689.0,35.356613914016634,7.0,2,2
strong,lawqa,full,0,lawQA/test/50033,1,,,,1,18084.0,46.25898277410306,7.0,2,2
strong,lawqa,full,0,lawQA/test/48740,0,,,,1,22048.0,58.29960736306384,7.0,2,2
strong,lawqa,full,0,lawQA/test/48621,1,,,,1,19280.0,49.79116817098111,8.0,2,2
strong,lawqa,full,0,lawQA/test/48332,1,,,,1,17755.0,50.539894696790725,7.0,2,2
strong,lawqa,full,0,lawQA/test/51170,1,,,,1,16097.0,41.76233279891312,7.0,2,2
strong,lawqa,full,0,lawQA/test/50395,1,,,,1,15357.0,41.96505867317319,7.0,2,2
strong,lawqa,full,0,lawQA/test/49469,1,,,,1,16819.0,33.83181806700304,7.0,2,2
strong,lawqa,full,0,lawQA/test/50708,1,,,,1,17451.0,38.62842420814559,7.0,2,2
strong,lawqa,full,0,lawQA/test/50195,1,,,,1,17923.0,39.28587655304,7.0,2,2
strong,lawqa,full,0,lawQA/test/50023,1,,,,1,18066.0,45.589128504972905,7.0,2,2
strong,lawqa,full,0,lawQA/test/50435,0,,,,1,17826.0,50.21375768794678,7.0,2,2
strong,lawqa,full,0,lawQA/test/50885,0,,,,1,23349.0,56.92007304006256,7.0,2,2
strong,lawqa,full,0,lawQA/test/50845,1,,,,1,17787.0,31.49495337996632,7.0,2,2
strong,lawqa,full,0,lawQA/test/51964,1,,,,1,16415.0,30.971472210017964,7.0,2,2
strong,lawqa,full,0,lawQA/test/50593,1,,,,1,17916.0,55.056026621954516,7.0,2,2
strong,lawqa,full,0,lawQA/test/51802,1,,,,1,18207.0,40.551172856008634,7.0,2,2
strong,lawqa,full,0,lawQA/test/50022,1,,,,1,18849.0,54.820830684155226,7.0,2,2
strong,lawqa,full,0,lawQA/test/49348,1,,,,1,17885.0,62.94413245585747,7.0,2,2
strong,lawqa,full,0,lawQA/test/50125,1,,,,1,17888.0,38.429572883062065,7.0,2,2
strong,lawqa,full,0,lawQA/test/52350,1,,,,1,30646.0,73.27658101799898,10.0,3,3
strong,lawqa,full,0,lawQA/test/48995,0,,,,1,46736.0,135.87338813394308,16.0,5,5
strong,lawqa,full,0,lawQA/test/49548,1,,,,1,18579.0,51.97842138307169,7.0,2,2
strong,lawqa,full,0,lawQA/test/51360,1,,,,1,15914.0,38.021272517042235,7.0,2,2
strong,lawqa,full,0,lawQA/test/50773,1,,,,1,16932.0,45.399978826986626,7.0,2,2
strong,lawqa,full,0,lawQA/test/51155,1,,,,1,18300.0,51.533620588015765,7.0,2,2
strong,lawqa,full,0,lawQA/test/50209,1,,,,1,18194.0,47.593907373957336,7.0,2,2
strong,lawqa,full,0,lawQA/test/51025,1,,,,1,17769.0,37.938151973998174,7.0,2,2
strong,lawqa,full,0,lawQA/test/52845,1,,,,1,19665.0,65.49679882498458,7.0,2,2
strong,lawqa,full,0,lawQA/test/48114,1,,,,1,16454.0,39.32949289982207,7.0,2,2
strong,lawqa,full,0,lawQA/test/49921,1,,,,1,18562.0,44.42100711911917,7.0,2,2
strong,lawqa,full,0,lawQA/test/50645,1,,,,1,18493.0,52.879727022955194,7.0,2,2
strong,lawqa,full,0,lawQA/test/49329,1,,,,1,17263.0,48.64969137008302,7.0,2,2
strong,lawqa,full,0,lawQA/test/48489,1,,,,1,18668.0,48.105359866051,7.0,2,2
strong,lawqa,full,0,lawQA/test/50005,1,,,,1,15953.0,44.07571857795119,7.0,2,2
strong,lawqa,full,0,lawQA/test/51031,0,,,,1,19595.0,55.490512490971014,8.0,2,2
strong,lawqa,full,0,lawQA/test/52116,1,,,,1,18471.0,48.77839466603473,8.0,2,2
strong,lawqa,full,0,lawQA/test/51193,0,,,,1,16592.0,43.17385701602325,7.0,2,2
strong,lawqa,full,0,lawQA/test/48666,1,,,,1,16969.0,39.09080706909299,7.0,2,2
strong,lawqa,full,0,lawQA/test/51861,1,,,,1,17862.0,46.538277860032395,7.0,2,2
strong,lawqa,full,0,lawQA/test/50803,1,,,,1,16214.0,38.240281029138714,7.0,2,2
strong,lawqa,full,0,lawQA/test/51544,1,,,,1,18355.0,40.445782968075946,8.0,2,2
strong,lawqa,full,0,lawQA/test/49320,0,,,,1,18037.0,41.976674762088805,7.0,2,2
strong,lawqa,full,0,lawQA/test/51897,1,,,,1,17763.0,44.525365406880155,7.0,2,2
strong,lawqa,full,0,lawQA/test/51704,1,,,,1,18693.0,52.139902031980455,7.0,2,2
strong,lawqa,full,0,lawQA/test/49339,0,,,,1,18119.0,42.15162941813469,7.0,2,2
strong,lawqa,full,0,lawQA/test/52583,1,,,,1,20090.0,49.74697919213213,7.0,2,2
strong,lawqa,full,0,lawQA/test/49714,1,,,,1,17594.0,41.20368389505893,7.0,2,2
strong,lawqa,full,0,lawQA/test/52693,0,,,,1,16955.0,28.82708962308243,7.0,2,2
strong,lawqa,full,0,lawQA/test/50048,0,,,,1,19769.0,46.119644632097334,7.0,2,2
strong,lawqa,full,0,lawQA/test/51478,1,,,,1,28791.0,56.10067346505821,10.0,3,3
strong,lawqa,full,0,lawQA/test/49890,1,,,,1,15958.0,28.650871663121507,7.0,2,2
strong,lawqa,full,0,lawQA/test/50684,1,,,,1,16356.0,25.936408278997988,7.0,2,2
strong,lawqa,full,0,lawQA/test/49876,1,,,,1,18823.0,37.546529966872185,7.0,2,2
strong,lawqa,full,0,lawQA/test/51516,0,,,,1,18625.0,37.70789524796419,7.0,2,2
strong,lawqa,full,0,lawQA/test/52241,1,,,,1,17389.0,36.355709514115006,7.0,2,2
strong,lawqa,full,0,lawQA/test/50080,1,,,,1,17816.0,35.148634577170014,7.0,2,2
strong,lawqa,full,0,lawQA/test/52594,1,,,,1,17083.0,25.115055235102773,7.0,2,2
strong,lawqa,full,0,lawQA/test/49814,1,,,,1,17128.0,23.239733938826248,7.0,2,2
strong,lawqa,full,0,lawQA/test/51688,0,,,,1,18196.0,39.36911707906984,7.0,2,2
strong,lawqa,full,0,lawQA/test/50553,1,,,,1,16754.0,30.501564894104376,7.0,2,2
strong,lawqa,full,0,lawQA/test/49579,0,,,,1,18112.0,33.9028414292261,7.0,2,2
strong,lawqa,full,0,lawQA/test/48207,1,,,,1,17831.0,39.46300762495957,7.0,2,2
strong,lawqa,full,0,lawQA/test/50860,0,,,,1,20323.0,37.79306339286268,7.0,2,2
strong,lawqa,full,0,lawQA/test/50419,0,,,,1,17096.0,35.392979410942644,7.0,2,2
strong,lawqa,full,0,lawQA/test/51023,0,,,,1,17224.0,33.448168598813936,7.0,2,2
strong,lawqa,full,0,lawQA/test/49443,0,,,,1,20188.0,37.44746180996299,7.0,2,2
strong,lawqa,full,0,lawQA/test/51094,0,,,,1,17062.0,34.60046847094782,7.0,2,2
strong,lawqa,full,0,lawQA/test/48653,1,,,,1,16533.0,30.442920729983598,7.0,2,2
strong,lawqa,full,0,lawQA/test/47936,1,,,,1,19851.0,38.51516314316541,7.0,2,2
strong,lawqa,full,0,lawQA/test/49885,1,,,,1,17908.0,39.589231764897704,7.0,2,2
strong,lawqa,full,0,lawQA/test/50401,1,,,,1,16799.0,26.6789285778068,7.0,2,2
strong,lawqa,full,0,lawQA/test/49482,1,,,,1,15378.0,29.798722506966442,7.0,2,2
strong,lawqa,full,0,lawQA/test/49542,1,,,,1,19035.0,39.6535891990643,7.0,2,2
strong,lawqa,full,0,lawQA/test/50886,1,,,,1,18679.0,36.22588743804954,7.0,2,2
strong,lawqa,full,0,lawQA/test/52360,1,,,,1,17223.0,26.239164755912498,7.0,2,2
strong,lawqa,full,0,lawQA/test/51231,1,,,,1,17583.0,28.563284566858783,7.0,2,2
strong,lawqa,full,0,lawQA/test/51984,1,,,,1,15702.0,24.91608081990853,7.0,2,2
strong,lawqa,full,0,lawQA/test/48217,0,,,,1,18797.0,38.15886423597112,7.0,2,2
strong,lawqa,full,0,lawQA/test/48129,1,,,,1,16940.0,30.346520364051685,7.0,2,2
strong,lawqa,full,0,lawQA/test/52125,1,,,,1,16050.0,23.71652580308728,7.0,2,2
strong,lawqa,full,0,lawQA/test/52086,1,,,,1,16573.0,23.07420021900907,7.0,2,2
strong,lawqa,full,0,lawQA/test/52306,0,,,,1,18254.0,38.65369956986979,7.0,2,2
strong,lawqa,full,0,lawQA/test/51775,1,,,,1,20351.0,47.309927370166406,7.0,2,2
strong,lawqa,full,0,lawQA/test/50065,1,,,,1,17102.0,26.080190545180812,7.0,2,2
strong,lawqa,full,0,lawQA/test/48752,1,,,,1,18334.0,34.17816918389872,7.0,2,2
strong,lawqa,full,0,lawQA/test/52215,1,,,,1,15873.0,25.962544108973816,7.0,2,2
strong,lawqa,full,0,lawQA/test/48903,0,,,,1,22172.0,41.1360865351744,7.0,2,2
strong,lawqa,full,0,lawQA/test/52846,0,,,,1,16574.0,33.633229228900746,7.0,2,2
strong,lawqa,full,0,lawQA/test/50878,1,,,,1,16446.0,30.48155913199298,7.0,2,2
strong,lawqa,full,0,lawQA/test/50733,1,,,,1,17872.0,33.13330538012087,7.0,2,2
strong,lawqa,full,0,lawQA/test/52388,1,,,,1,16866.0,28.407867601141334,7.0,2,2
strong,lawqa,full,0,lawQA/test/48800,1,,,,1,17301.0,28.197439858922735,7.0,2,2
strong,lawqa,full,0,lawQA/test/51934,1,,,,1,17226.0,31.251859311945736,7.0,2,2
strong,lawqa,full,0,lawQA/test/49894,1,,,,1,15946.0,29.560285926796496,7.0,2,2
strong,lawqa,full,0,lawQA/test/50531,1,,,,1,16491.0,29.36168759991415,7.0,2,2
strong,lawqa,full,0,lawQA/test/51484,0,,,,1,21065.0,41.52117772004567,7.0,2,2
strong,lawqa,full,0,lawQA/test/47836,1,,,,1,17354.0,33.48698452208191,7.0,2,2
strong,lawqa,full,0,lawQA/test/50113,0,,,,1,18803.0,41.32036515697837,7.0,2,2
strong,lawqa,full,0,lawQA/test/52516,1,,,,1,15779.0,23.844492621952668,7.0,2,2
strong,lawqa,full,0,lawQA/test/49955,1,,,,1,22965.0,39.74578151712194,7.0,2,2
strong,lawqa,full,0,lawQA/test/51082,1,,,,1,17178.0,28.644508915953338,7.0,2,2
strong,lawqa,full,0,lawQA/test/49859,1,,,,1,16908.0,27.900956120109186,7.0,2,2
strong,lawqa,full,0,lawQA/test/48947,1,,,,1,18370.0,33.046835312154144,7.0,2,2
strong,lawqa,full,0,lawQA/test/49358,1,,,,1,15888.0,29.66262432304211,7.0,2,2
strong,lawqa,full,0,lawQA/test/49313,1,,,,1,15829.0,24.607693331083283,7.0,2,2
strong,lawqa,full,0,lawQA/test/48467,1,,,,1,17246.0,37.58624090394005,7.0,2,2
strong,lawqa,full,0,lawQA/test/51616,1,,,,1,16586.0,26.38081874186173,7.0,2,2
strong,lawqa,full,0,lawQA/test/49788,1,,,,1,16259.0,23.890770804835483,7.0,2,2
strong,lawqa,full,0,lawQA/test/52324,1,,,,1,17212.0,33.87483360711485,7.0,2,2
strong,lawqa,full,0,lawQA/test/52666,1,,,,1,16458.0,27.597677499987185,7.0,2,2
strong,lawqa,full,0,lawQA/test/49989,1,,,,1,17429.0,26.17915633204393,7.0,2,2
strong,lawqa,full,0,lawQA/test/51064,0,,,,1,39896.0,78.21289458498359,15.0,5,5
strong,lawqa,full,0,lawQA/test/48312,1,,,,1,19891.0,33.69904034398496,7.0,2,2
strong,lawqa,full,0,lawQA/test/50757,1,,,,1,19035.0,28.11988725187257,7.0,2,2
strong,lawqa,full,0,lawQA/test/49315,1,,,,1,18287.0,28.80664079892449,7.0,2,2
strong,lawqa,full,0,lawQA/test/51445,1,,,,1,17757.0,34.26950697507709,7.0,2,2
strong,lawqa,full,0,lawQA/test/50132,1,,,,1,19329.0,34.53103028400801,7.0,2,2
strong,lawqa,full,0,lawQA/test/49037,1,,,,1,16577.0,29.31162016512826,7.0,2,2
strong,lawqa,full,0,lawQA/test/48142,1,,,,1,17045.0,32.11875471402891,7.0,2,2
strong,lawqa,full,0,lawQA/test/50715,0,,,,1,19860.0,42.39135687891394,7.0,2,2
strong,lawqa,full,0,lawQA/test/51081,0,,,,1,18552.0,38.31449009804055,7.0,2,2
strong,lawqa,full,0,lawQA/test/51576,0,,,,1,17183.0,29.857560491887853,7.0,2,2
strong,lawqa,full,0,lawQA/test/52601,1,,,,1,18009.0,27.702154048951343,7.0,2,2
strong,lawqa,full,0,lawQA/test/50502,1,,,,1,15551.0,19.430624668020755,7.0,2,2
strong,lawqa,full,0,lawQA/test/50928,0,,,,1,18336.0,39.273672193987295,7.0,2,2
strong,lawqa,full,0,lawQA/test/49673,1,,,,1,15849.0,23.695176541106775,7.0,2,2
strong,lawqa,full,0,lawQA/test/48975,0,,,,1,23614.0,40.831825683126226,7.0,2,2
strong,lawqa,full,0,lawQA/test/49928,1,,,,1,16305.0,29.802478187019005,7.0,2,2
strong,lawqa,full,0,lawQA/test/51751,1,,,,1,17968.0,31.540526635944843,7.0,2,2
strong,lawqa,full,0,lawQA/test/51058,0,,,,1,17384.0,35.782271736999974,7.0,2,2
strong,lawqa,full,0,lawQA/test/50096,1,,,,1,16898.0,33.24101713299751,7.0,2,2
strong,lawqa,full,0,lawQA/test/51288,1,,,,1,17557.0,36.69422838604078,7.0,2,2
strong,lawqa,full,0,lawQA/test/49108,0,,,,1,17018.0,29.667167862178758,7.0,2,2
strong,lawqa,full,0,lawQA/test/48815,1,,,,1,16739.0,29.4866748098284,7.0,2,2
strong,lawqa,full,0,lawQA/test/51271,1,,,,1,16680.0,30.928218649001792,7.0,2,2
strong,lawqa,full,0,lawQA/test/50783,1,,,,1,19859.0,32.7636380889453,7.0,2,2
strong,lawqa,full,0,lawQA/test/52397,1,,,,1,16613.0,24.99762455211021,7.0,2,2
strong,lawqa,full,0,lawQA/test/52474,1,,,,1,17613.0,32.47518349811435,7.0,2,2
strong,lawqa,full,0,lawQA/test/50997,0,,,,1,17690.0,31.416894860798493,7.0,2,2
strong,lawqa,full,0,lawQA/test/48795,1,,,,1,17161.0,32.510063824942335,7.0,2,2
strong,lawqa,full,0,lawQA/test/52321,1,,,,1,18074.0,35.227188838180155,7.0,2,2
strong,lawqa,full,0,lawQA/test/49625,1,,,,1,16816.0,29.03368432400748,7.0,2,2
strong,lawqa,full,0,lawQA/test/51378,1,,,,1,18421.0,35.11019628797658,7.0,2,2
strong,lawqa,full,0,lawQA/test/51418,1,,,,1,20492.0,36.66859310190193,7.0,2,2
strong,lawqa,full,0,lawQA/test/52490,0,,,,1,17223.0,32.809922880958766,7.0,2,2
strong,lawqa,full,0,lawQA/test/50940,1,,,,1,17248.0,38.156004917109385,7.0,2,2
strong,lawqa,full,0,lawQA/test/48415,1,,,,1,16792.0,24.27344545791857,7.0,2,2
strong,lawqa,full,0,lawQA/test/49993,1,,,,1,16715.0,23.96432501100935,7.0,2,2
strong,lawqa,full,0,lawQA/test/49960,0,,,,1,18043.0,35.01544527593069,7.0,2,2
strong,lawqa,full,0,lawQA/test/51889,1,,,,1,17163.0,29.57131629390642,7.0,2,2
strong,lawqa,full,0,lawQA/test/48358,1,,,,1,16132.0,23.059809028869495,7.0,2,2
strong,lawqa,full,0,lawQA/test/50605,1,,,,1,16557.0,29.851756197866052,7.0,2,2
strong,lawqa,full,0,lawQA/test/51543,1,,,,1,16020.0,24.68029510206543,7.0,2,2
strong,lawqa,full,0,lawQA/test/50670,1,,,,1,16751.0,25.80926357791759,7.0,2,2
strong,lawqa,full,0,lawQA/test/50151,1,,,,1,20723.0,52.732642472023144,7.0,2,2
strong,lawqa,full,0,lawQA/test/52806,1,,,,1,17171.0,25.351616649888456,7.0,2,2
strong,lawqa,full,0,lawQA/test/47988,0,,,,1,17461.0,29.763812554068863,7.0,2,2
strong,lawqa,full,0,lawQA/test/52242,1,,,,1,18233.0,32.32449090201408,7.0,2,2
strong,lawqa,full,0,lawQA/test/48620,1,,,,1,17417.0,29.658930772915483,7.0,2,2
strong,lawqa,full,0,lawQA/test/51747,0,,,,1,17943.0,34.027931639924645,7.0,2,2
strong,lawqa,full,0,lawQA/test/49083,1,,,,1,16068.0,26.766078029060736,7.0,2,2
strong,lawqa,full,0,lawQA/test/51622,1,,,,1,17219.0,38.5309164270293,7.0,2,2
strong,lawqa,full,0,lawQA/test/52147,0,,,,0,1966.0,25.15847809915431,5.0,0,0
strong,lawqa,full,0,lawQA/test/52230,0,,,,1,21809.0,50.14268405199982,7.0,2,2
strong,lawqa,full,0,lawQA/test/48999,1,,,,1,19646.0,24.827393080107868,7.0,2,2
strong,lawqa,full,0,lawQA/test/49437,0,,,,1,15860.0,26.399078846909106,7.0,2,2
strong,lawqa,full,0,lawQA/test/51265,1,,,,1,20553.0,44.22682299697772,7.0,2,2
strong,lawqa,full,0,lawQA/test/47931,0,,,,1,19091.0,39.033123853150755,7.0,2,2
strong,lawqa,full,0,lawQA/test/52575,1,,,,1,16471.0,22.09270220506005,7.0,2,2
strong,lawqa,full,0,lawQA/test/49211,1,,,,1,16634.0,25.953594394028187,7.0,2,2
strong,lawqa,full,0,lawQA/test/52877,1,,,,1,15142.0,20.108925009146333,7.0,2,2
strong,lawqa,full,0,lawQA/test/50796,0,,,,1,17434.0,34.426541549153626,7.0,2,2
strong,lawqa,full,0,lawQA/test/48193,1,,,,1,19424.0,34.94521934306249,7.0,2,2
strong,lawqa,full,0,lawQA/test/50173,1,,,,1,17019.0,31.03658332210034,7.0,2,2
strong,lawqa,full,0,lawQA/test/49873,0,,,,1,19211.0,38.04872011113912,7.0,2,2
strong,lawqa,full,0,lawQA/test/47878,1,,,,1,15703.0,30.120002342853695,7.0,2,2
strong,lawqa,full,0,lawQA/test/50968,1,,,,1,17269.0,27.142960706958547,7.0,2,2
strong,lawqa,full,0,lawQA/test/48371,1,,,,1,16683.0,29.713931804988533,7.0,2,2
strong,lawqa,full,0,lawQA/test/48637,0,,,,1,17520.0,35.32555758906528,7.0,2,2
strong,lawqa,full,0,lawQA/test/51266,1,,,,1,17792.0,27.750333485892043,7.0,2,2
strong,lawqa,full,0,lawQA/test/50898,0,,,,1,19613.0,42.32923790300265,7.0,2,2
strong,lawqa,full,0,lawQA/test/47994,1,,,,1,18390.0,26.487032101023942,7.0,2,2
strong,lawqa,full,0,lawQA/test/49343,1,,,,1,16963.0,25.56793595990166,7.0,2,2
strong,lawqa,full,0,lawQA/test/49052,0,,,,1,18088.0,29.514500961871818,7.0,2,2
strong,lawqa,full,0,lawQA/test/48550,1,,,,1,18843.0,37.198966949945316,7.0,2,2
strong,lawqa,full,0,lawQA/test/50587,1,,,,1,19078.0,34.22090572817251,7.0,2,2
strong,lawqa,full,0,lawQA/test/51799,1,,,,1,16668.0,29.03303034394048,7.0,2,2
strong,lawqa,full,0,lawQA/test/51304,1,,,,1,16842.0,26.51883849594742,7.0,2,2
strong,lawqa,full,0,lawQA/test/48530,1,,,,1,16967.0,28.554281242890283,7.0,2,2
strong,lawqa,full,0,lawQA/test/52578,1,,,,1,15387.0,21.881866503041238,7.0,2,2
strong,lawqa,full,0,lawQA/test/51009,0,,,,1,18442.0,37.85655863303691,7.0,2,2
strong,lawqa,full,0,lawQA/test/49805,0,,,,1,17156.0,29.53772432799451,7.0,2,2
strong,lawqa,full,0,lawQA/test/49293,1,,,,1,17873.0,28.8600699538365,7.0,2,2
strong,lawqa,full,0,lawQA/test/51937,1,,,,1,16707.0,25.279900351073593,7.0,2,2
strong,lawqa,full,0,lawQA/test/48041,1,,,,1,17561.0,30.716030403971672,7.0,2,2
strong,lawqa,full,0,lawQA/test/51441,0,,,,1,15957.0,31.67645145417191,7.0,2,2
strong,lawqa,full,0,lawQA/test/48640,1,,,,1,17214.0,25.866729110013694,7.0,2,2
strong,lawqa,full,0,lawQA/test/48736,1,,,,1,17489.0,25.388479660032317,7.0,2,2
strong,lawqa,full,0,lawQA/test/50584,1,,,,1,16671.0,21.297001268016174,7.0,2,2
strong,lawqa,full,0,lawQA/test/49208,0,,,,1,18751.0,28.8500362848863,7.0,2,2
strong,lawqa,full,0,lawQA/test/49234,1,,,,1,15842.0,26.513662628130987,7.0,2,2
strong,lawqa,full,0,lawQA/test/50891,1,,,,1,16609.0,26.16497744107619,7.0,2,2
strong,lawqa,full,0,lawQA/test/49762,1,,,,1,17867.0,27.19185333698988,7.0,2,2
strong,lawqa,full,0,lawQA/test/47922,1,,,,1,16280.0,21.51028733095154,7.0,2,2
strong,lawqa,full,0,lawQA/test/49573,1,,,,1,18379.0,37.21925905207172,7.0,2,2
strong,lawqa,full,0,lawQA/test/49096,1,,,,1,17067.0,28.886136356042698,7.0,2,2
strong,lawqa,full,0,lawQA/test/48451,1,,,,1,16527.0,24.58907211595215,7.0,2,2
strong,lawqa,full,0,lawQA/test/49312,0,,,,1,18484.0,30.76932586194016,7.0,2,2
strong,lawqa,full,0,lawQA/test/51181,1,,,,1,17490.0,26.542625244008377,7.0,2,2
strong,lawqa,full,0,lawQA/test/51489,0,,,,1,18008.0,36.0841955288779,7.0,2,2
strong,lawqa,full,0,lawQA/test/49166,1,,,,1,16712.0,25.995024014031515,7.0,2,2
strong,lawqa,full,0,lawQA/test/51969,1,,,,1,16591.0,29.522003127029166,7.0,2,2
strong,lawqa,full,0,lawQA/test/52391,1,,,,1,16687.0,21.83093215012923,7.0,2,2
strong,lawqa,full,0,lawQA/test/52315,1,,,,1,15919.0,26.741155759897083,7.0,2,2
strong,lawqa,full,0,lawQA/test/49344,1,,,,1,16588.0,23.427870440063998,7.0,2,2
strong,lawqa,full,0,lawQA/test/52151,1,,,,1,17037.0,28.597205930156633,7.0,2,2
strong,lawqa,full,0,lawQA/test/48962,1,,,,1,22709.0,39.63279647100717,7.0,2,2
strong,lawqa,full,0,lawQA/test/50910,1,,,,1,19074.0,37.38800235604867,7.0,2,2
strong,lawqa,full,0,lawQA/test/51424,1,,,,1,19056.0,29.540227041812614,7.0,2,2
strong,lawqa,full,0,lawQA/test/48130,1,,,,1,17406.0,26.982582652010024,7.0,2,2
strong,lawqa,full,0,lawQA/test/48042,1,,,,1,15937.0,24.855841763084754,7.0,2,2
strong,lawqa,full,0,lawQA/test/52626,1,,,,1,20070.0,31.064529091818258,7.0,2,2
strong,lawqa,full,0,lawQA/test/51354,1,,,,1,17016.0,26.176003952976316,7.0,2,2
strong,lawqa,full,0,lawQA/test/51606,1,,,,1,17316.0,25.762728117173538,7.0,2,2
strong,lawqa,full,0,lawQA/test/48606,1,,,,1,17812.0,33.85981791396625,7.0,2,2
strong,lawqa,full,0,lawQA/test/51770,1,,,,1,15764.0,28.199213619809598,7.0,2,2
strong,lawqa,full,0,lawQA/test/49368,1,,,,1,16465.0,26.16252339980565,7.0,2,2
strong,lawqa,full,0,lawQA/test/51807,1,,,,1,18085.0,29.08744691219181,7.0,2,2
strong,lawqa,full,0,lawQA/test/52815,1,,,,1,19649.0,37.63620766811073,7.0,2,2
strong,lawqa,full,0,lawQA/test/48033,1,,,,1,15660.0,23.123529185075313,7.0,2,2
strong,lawqa,full,0,lawQA/test/48733,0,,,,1,19230.0,30.908043578034267,7.0,2,2
strong,lawqa,full,0,lawQA/test/48428,0,,,,1,19896.0,39.746849465882406,7.0,2,2
strong,lawqa,full,0,lawQA/test/49547,0,,,,1,17750.0,31.553490896942094,7.0,2,2
strong,lawqa,full,0,lawQA/test/50852,0,,,,1,19138.0,35.99022739799693,7.0,2,2
strong,lawqa,full,0,lawQA/test/52340,0,,,,1,18303.0,32.65936257899739,7.0,2,2
strong,lawqa,full,0,lawQA/test/49559,0,,,,1,18800.0,34.19028522190638,7.0,2,2
strong,lawqa,full,0,lawQA/test/52253,1,,,,1,19817.0,31.28315225499682,7.0,2,2
strong,lawqa,full,0,lawQA/test/49777,1,,,,1,16179.0,23.513237084029242,7.0,2,2
strong,lawqa,full,0,lawQA/test/50518,1,,,,1,16168.0,26.08248199801892,7.0,2,2
strong,lawqa,full,0,lawQA/test/50099,0,,,,1,18049.0,32.40556111303158,7.0,2,2
strong,lawqa,full,0,lawQA/test/49902,1,,,,1,17078.0,34.431652538944036,7.0,2,2
strong,lawqa,full,0,lawQA/test/51844,1,,,,1,17722.0,29.606133952038363,7.0,2,2
strong,lawqa,full,0,lawQA/test/52856,1,,,,1,19263.0,27.040305151138455,7.0,2,2
strong,lawqa,full,0,lawQA/test/50763,1,,,,1,18616.0,29.32746850885451,7.0,2,2
strong,lawqa,full,0,lawQA/test/51019,1,,,,1,15931.0,20.89358415012248,7.0,2,2
strong,lawqa,full,0,lawQA/test/49040,1,,,,1,19077.0,32.41434043110348,7.0,2,2
strong,lawqa,full,0,lawQA/test/48096,1,,,,1,17878.0,27.755067293997854,7.0,2,2
strong,lawqa,full,1,lawQA/test/51847,1,,,,1,17194.0,27.146260988898575,7.0,2,2
strong,lawqa,full,1,lawQA/test/49817,0,,,,1,17301.0,31.020242577884346,7.0,2,2
strong,lawqa,full,1,lawQA/test/51552,0,,,,1,18983.0,31.100704031065106,7.0,2,2
strong,lawqa,full,1,lawQA/test/50033,1,,,,1,17425.0,26.938395051052794,7.0,2,2
strong,lawqa,full,1,lawQA/test/48740,0,,,,1,20895.0,54.063331393990666,7.0,2,2
strong,lawqa,full,1,lawQA/test/48621,1,,,,1,39856.0,80.1638663650956,15.0,5,5
strong,lawqa,full,1,lawQA/test/48332,1,,,,1,18347.0,35.29093863698654,7.0,2,2
strong,lawqa,full,1,lawQA/test/51170,1,,,,1,16782.0,29.457042176974937,7.0,2,2
strong,lawqa,full,1,lawQA/test/50395,1,,,,1,14745.0,22.101270727114752,7.0,2,2
strong,lawqa,full,1,lawQA/test/49469,1,,,,1,16963.0,25.037902479991317,7.0,2,2
strong,lawqa,full,1,lawQA/test/50708,1,,,,1,17321.0,24.17939750198275,7.0,2,2
strong,lawqa,full,1,lawQA/test/50195,0,,,,1,17921.0,31.158941910834983,7.0,2,2
strong,lawqa,full,1,lawQA/test/50023,1,,,,1,17825.0,24.67048028600402,7.0,2,2
strong,lawqa,full,1,lawQA/test/50435,0,,,,1,17743.0,31.07591307698749,7.0,2,2
strong,lawqa,full,1,lawQA/test/50885,0,,,,1,20504.0,42.564388481900096,7.0,2,2
strong,lawqa,full,1,lawQA/test/50845,1,,,,1,17543.0,29.356749451020733,7.0,2,2
strong,lawqa,full,1,lawQA/test/51964,1,,,,1,16985.0,31.036853787954897,7.0,2,2
strong,lawqa,full,1,lawQA/test/50593,0,,,,1,17761.0,30.716375245945528,7.0,2,2
strong,lawqa,full,1,lawQA/test/51802,1,,,,1,28303.0,62.68720613513142,10.0,3,3
strong,lawqa,full,1,lawQA/test/50022,0,,,,1,21644.0,45.973425989970565,7.0,2,2
strong,lawqa,full,1,lawQA/test/49348,1,,,,1,17634.0,28.270114086102694,7.0,2,2
strong,lawqa,full,1,lawQA/test/50125,1,,,,1,17763.0,24.614969954825938,7.0,2,2
strong,lawqa,full,1,lawQA/test/52350,0,,,,1,17206.0,34.24246460292488,7.0,2,2
strong,lawqa,full,1,lawQA/test/48995,0,,,,1,16811.0,28.30133085907437,7.0,2,2
strong,lawqa,full,1,lawQA/test/49548,1,,,,1,19941.0,38.75757878087461,7.0,2,2
strong,lawqa,full,1,lawQA/test/51360,1,,,,1,16107.0,20.943084662081674,7.0,2,2
strong,lawqa,full,1,lawQA/test/50773,1,,,,1,17093.0,34.486868617124856,7.0,2,2
strong,lawqa,full,1,lawQA/test/51155,1,,,,1,17057.0,27.163298230152577,7.0,2,2
strong,lawqa,full,1,lawQA/test/50209,1,,,,1,17439.0,25.91267772600986,7.0,2,2
strong,lawqa,full,1,lawQA/test/51025,0,,,,1,32934.0,59.98725409898907,13.0,4,4
strong,lawqa,full,1,lawQA/test/52845,1,,,,1,19928.0,38.271064633037895,7.0,2,2
strong,lawqa,full,1,lawQA/test/48114,1,,,,1,16491.0,27.985086208907887,7.0,2,2
strong,lawqa,full,1,lawQA/test/49921,1,,,,1,19621.0,36.28936915984377,7.0,2,2
strong,lawqa,full,1,lawQA/test/50645,1,,,,1,18825.0,39.468102217884734,7.0,2,2
strong,lawqa,full,1,lawQA/test/49329,1,,,,1,18723.0,33.21041342802346,7.0,2,2
strong,lawqa,full,1,lawQA/test/48489,1,,,,1,20015.0,42.288733719149604,7.0,2,2
strong,lawqa,full,1,lawQA/test/50005,1,,,,1,15436.0,23.330598081927747,7.0,2,2
strong,lawqa,full,1,lawQA/test/51031,1,,,,1,19471.0,44.381287961034104,7.0,2,2
strong,lawqa,full,1,lawQA/test/52116,1,,,,1,17640.0,26.243315134895965,7.0,2,2
strong,lawqa,full,1,lawQA/test/51193,0,,,,1,15470.0,26.087412912165746,7.0,2,2
strong,lawqa,full,1,lawQA/test/48666,1,,,,1,17165.0,25.126635787077248,7.0,2,2
strong,lawqa,full,1,lawQA/test/51861,1,,,,1,17914.0,32.38157559884712,7.0,2,2
strong,lawqa,full,1,lawQA/test/50803,1,,,,1,16002.0,22.631386337801814,7.0,2,2
strong,lawqa,full,1,lawQA/test/51544,1,,,,1,18296.0,24.670694262953475,7.0,2,2
strong,lawqa,full,1,lawQA/test/49320,0,,,,1,22017.0,42.17733352212235,7.0,2,2
strong,lawqa,full,1,lawQA/test/51897,1,,,,1,17602.0,28.217955633997917,7.0,2,2
strong,lawqa,full,1,lawQA/test/51704,0,,,,1,17627.0,37.99324576300569,7.0,2,2
strong,lawqa,full,1,lawQA/test/49339,0,,,,1,19434.0,34.137363888090476,7.0,2,2
strong,lawqa,full,1,lawQA/test/52583,0,,,,1,20263.0,32.091070007067174,7.0,2,2
strong,lawqa,full,1,lawQA/test/49714,1,,,,1,17475.0,26.060661379015073,7.0,2,2
strong,lawqa,full,1,lawQA/test/52693,0,,,,1,27596.0,51.2223433451727,10.0,3,3
strong,lawqa,full,1,lawQA/test/50048,0,,,,1,19949.0,33.219824522035196,7.0,2,2
strong,lawqa,full,1,lawQA/test/51478,1,,,,1,18485.0,31.675712822005153,7.0,2,2
strong,lawqa,full,1,lawQA/test/49890,1,,,,1,16590.0,30.795921865850687,7.0,2,2
strong,lawqa,full,1,lawQA/test/50684,1,,,,1,16487.0,29.356968123000115,7.0,2,2
strong,lawqa,full,1,lawQA/test/49876,1,,,,1,16748.0,21.678316439967602,7.0,2,2
strong,lawqa,full,1,lawQA/test/51516,0,,,,1,18078.0,27.488088831072673,7.0,2,2
strong,lawqa,full,1,lawQA/test/52241,1,,,,1,18854.0,69.43294948991388,7.0,2,2
strong,lawqa,full,1,lawQA/test/50080,1,,,,1,19003.0,37.82238632906228,7.0,2,2
strong,lawqa,full,1,lawQA/test/52594,1,,,,1,16859.0,21.587628147099167,7.0,2,2
strong,lawqa,full,1,lawQA/test/49814,1,,,,1,17983.0,26.892422758974135,7.0,2,2
strong,lawqa,full,1,lawQA/test/51688,0,,,,1,17402.0,27.041706301970407,7.0,2,2
strong,lawqa,full,1,lawQA/test/50553,1,,,,1,17423.0,33.082606823183596,7.0,2,2
strong,lawqa,full,1,lawQA/test/49579,0,,,,1,19380.0,38.673544930061325,7.0,2,2
strong,lawqa,full,1,lawQA/test/48207,1,,,,1,17423.0,26.241117799887434,7.0,2,2
strong,lawqa,full,1,lawQA/test/50860,0,,,,1,19624.0,31.874843447003514,7.0,2,2
strong,lawqa,full,1,lawQA/test/50419,0,,,,1,16368.0,28.610625790897757,7.0,2,2
strong,lawqa,full,1,lawQA/test/51023,0,,,,1,17008.0,24.60406779195182,7.0,2,2
strong,lawqa,full,1,lawQA/test/49443,0,,,,1,19453.0,29.35335654206574,7.0,2,2
strong,lawqa,full,1,lawQA/test/51094,1,,,,1,17619.0,35.26056369417347,7.0,2,2
strong,lawqa,full,1,lawQA/test/48653,1,,,,1,16126.0,23.22820305498317,7.0,2,2
strong,lawqa,full,1,lawQA/test/47936,1,,,,1,18874.0,31.784083464881405,7.0,2,2
strong,lawqa,full,1,lawQA/test/49885,1,,,,1,17750.0,32.322061453945935,7.0,2,2
strong,lawqa,full,1,lawQA/test/50401,0,,,,1,17451.0,28.748088715830818,7.0,2,2
strong,lawqa,full,1,lawQA/test/49482,1,,,,1,15343.0,19.476459624944255,7.0,2,2
strong,lawqa,full,1,lawQA/test/49542,1,,,,1,21900.0,36.76751942210831,7.0,2,2
strong,lawqa,full,1,lawQA/test/50886,1,,,,1,18577.0,30.38375964295119,7.0,2,2
strong,lawqa,full,1,lawQA/test/52360,1,,,,1,18011.0,32.0792190071661,7.0,2,2
strong,lawqa,full,1,lawQA/test/51231,1,,,,1,17479.0,25.77630894910544,7.0,2,2
strong,lawqa,full,1,lawQA/test/51984,1,,,,1,16574.0,29.107664088951424,7.0,2,2
strong,lawqa,full,1,lawQA/test/48217,0,,,,1,21464.0,41.92757380893454,7.0,2,2
strong,lawqa,full,1,lawQA/test/48129,0,,,,1,20072.0,44.2320238458924,7.0,2,2
strong,lawqa,full,1,lawQA/test/52125,1,,,,1,15690.0,22.776672544889152,7.0,2,2
strong,lawqa,full,1,lawQA/test/52086,1,,,,1,17283.0,25.861821048893034,7.0,2,2
strong,lawqa,full,1,lawQA/test/52306,0,,,,1,41473.0,88.50395432207733,15.0,5,5
strong,lawqa,full,1,lawQA/test/51775,1,,,,1,29208.0,61.02576595894061,10.0,3,3
strong,lawqa,full,1,lawQA/test/50065,1,,,,1,16777.0,24.28398906206712,7.0,2,2
strong,lawqa,full,1,lawQA/test/48752,1,,,,1,18725.0,29.93541783397086,7.0,2,2
strong,lawqa,full,1,lawQA/test/52215,1,,,,1,15944.0,21.24552283389494,7.0,2,2
strong,lawqa,full,1,lawQA/test/48903,0,,,,1,25881.0,37.750938781071454,7.0,2,2
strong,lawqa,full,1,lawQA/test/52846,1,,,,1,18019.0,40.66853757202625,7.0,2,2
strong,lawqa,full,1,lawQA/test/50878,1,,,,1,18458.0,38.74490108597092,7.0,2,2
strong,lawqa,full,1,lawQA/test/50733,0,,,,1,20801.0,37.58739837887697,7.0,2,2
strong,lawqa,full,1,lawQA/test/52388,1,,,,1,16994.0,24.363224187865853,7.0,2,2
strong,lawqa,full,1,lawQA/test/48800,1,,,,1,16992.0,20.48218110902235,7.0,2,2
strong,lawqa,full,1,lawQA/test/51934,1,,,,1,16742.0,26.044510080013424,7.0,2,2
strong,lawqa,full,1,lawQA/test/49894,1,,,,1,15902.0,21.06728338287212,7.0,2,2
strong,lawqa,full,1,lawQA/test/50531,1,,,,1,17292.0,30.117617012001574,7.0,2,2
strong,lawqa,full,1,lawQA/test/51484,1,,,,1,18523.0,26.546749994857237,7.0,2,2
strong,lawqa,full,1,lawQA/test/47836,1,,,,1,17170.0,23.858852306148037,7.0,2,2
strong,lawqa,full,1,lawQA/test/50113,1,,,,1,20389.0,38.77522345702164,7.0,2,2
strong,lawqa,full,1,lawQA/test/52516,1,,,,1,17751.0,27.866434797178954,7.0,2,2
strong,lawqa,full,1,lawQA/test/49955,1,,,,1,18388.0,26.547821558080614,7.0,2,2
strong,lawqa,full,1,lawQA/test/51082,1,,,,1,16764.0,26.604169748956338,7.0,2,2
strong,lawqa,full,1,lawQA/test/49859,1,,,,1,17653.0,31.08313049399294,7.0,2,2
strong,lawqa,full,1,lawQA/test/48947,1,,,,1,16772.0,28.217179903993383,7.0,2,2
strong,lawqa,full,1,lawQA/test/49358,1,,,,1,15110.0,19.44657597108744,7.0,2,2
strong,lawqa,full,1,lawQA/test/49313,1,,,,1,15709.0,23.81334840808995,7.0,2,2
strong,lawqa,full,1,lawQA/test/48467,1,,,,1,17055.0,27.343178359093145,7.0,2,2
strong,lawqa,full,1,lawQA/test/51616,1,,,,1,17682.0,32.61847408604808,7.0,2,2
strong,lawqa,full,1,lawQA/test/49788,1,,,,1,16564.0,22.660692157922313,7.0,2,2
strong,lawqa,full,1,lawQA/test/52324,1,,,,1,17753.0,31.56469655712135,7.0,2,2
strong,lawqa,full,1,lawQA/test/52666,1,,,,1,16492.0,25.978734622942284,7.0,2,2
strong,lawqa,full,1,lawQA/test/49989,1,,,,1,17202.0,22.461191183887422,7.0,2,2
strong,lawqa,full,1,lawQA/test/51064,1,,,,1,17446.0,34.36934115597978,7.0,2,2
strong,lawqa,full,1,lawQA/test/48312,0,,,,1,20351.0,40.095793827204034,7.0,2,2
strong,lawqa,full,1,lawQA/test/50757,1,,,,1,19288.0,29.455030161887407,7.0,2,2
strong,lawqa,full,1,lawQA/test/49315,0,,,,1,22408.0,48.436556993983686,7.0,2,2
strong,lawqa,full,1,lawQA/test/51445,1,,,,1,18609.0,37.4946237760596,7.0,2,2
strong,lawqa,full,1,lawQA/test/50132,1,,,,1,19668.0,34.55106248892844,7.0,2,2
strong,lawqa,full,1,lawQA/test/49037,1,,,,1,16769.0,28.445195337058976,7.0,2,2
strong,lawqa,full,1,lawQA/test/48142,1,,,,1,17113.0,32.1526801509317,7.0,2,2
strong,lawqa,full,1,lawQA/test/50715,0,,,,1,17948.0,39.78097267402336,7.0,2,2
strong,lawqa,full,1,lawQA/test/51081,1,,,,1,19469.0,40.6735452238936,7.0,2,2
strong,lawqa,full,1,lawQA/test/51576,1,,,,1,33978.0,66.13505738507956,13.0,4,4
strong,lawqa,full,1,lawQA/test/52601,1,,,,1,17868.0,26.577704494120553,7.0,2,2
strong,lawqa,full,1,lawQA/test/50502,1,,,,1,16193.0,21.332550439983606,7.0,2,2
strong,lawqa,full,1,lawQA/test/50928,1,,,,1,19520.0,48.260752607136965,7.0,2,2
strong,lawqa,full,1,lawQA/test/49673,1,,,,1,16927.0,36.73320752289146,7.0,2,2
strong,lawqa,full,1,lawQA/test/48975,0,,,,1,21489.0,44.81017419579439,7.0,2,2
strong,lawqa,full,1,lawQA/test/49928,1,,,,1,16222.0,30.6433305288665,7.0,2,2
strong,lawqa,full,1,lawQA/test/51751,1,,,,1,18113.0,28.381930192932487,7.0,2,2
strong,lawqa,full,1,lawQA/test/51058,0,,,,1,21752.0,44.61406809696928,7.0,2,2
strong,lawqa,full,1,lawQA/test/50096,1,,,,1,18269.0,39.63793817698024,7.0,2,2
strong,lawqa,full,1,lawQA/test/51288,1,,,,1,16879.0,26.55259484797716,7.0,2,2
strong,lawqa,full,1,lawQA/test/49108,0,,,,1,18385.0,29.206274943891913,7.0,2,2
strong,lawqa,full,1,lawQA/test/48815,1,,,,1,17578.0,28.738103413954377,7.0,2,2
strong,lawqa,full,1,lawQA/test/51271,1,,,,1,16491.0,27.44528736709617,7.0,2,2
strong,lawqa,full,1,lawQA/test/50783,1,,,,1,19335.0,33.31236611609347,7.0,2,2
strong,lawqa,full,1,lawQA/test/52397,1,,,,1,16683.0,32.384511465905234,7.0,2,2
strong,lawqa,full,1,lawQA/test/52474,1,,,,1,18484.0,40.02201695693657,7.0,2,2
strong,lawqa,full,1,lawQA/test/50997,0,,,,1,17319.0,30.07284801802598,7.0,2,2
strong,lawqa,full,1,lawQA/test/48795,1,,,,1,17337.0,37.41219019796699,7.0,2,2
strong,lawqa,full,1,lawQA/test/52321,1,,,,1,17956.0,28.990385960089043,7.0,2,2
strong,lawqa,full,1,lawQA/test/49625,1,,,,1,17036.0,32.5943439300172,7.0,2,2
strong,lawqa,full,1,lawQA/test/51378,0,,,,1,19033.0,36.86338838911615,7.0,2,2
strong,lawqa,full,1,lawQA/test/51418,1,,,,1,17583.0,39.628206722904,7.0,2,2
strong,lawqa,full,1,lawQA/test/52490,0,,,,1,18897.0,40.11381478491239,7.0,2,2
strong,lawqa,full,1,lawQA/test/50940,1,,,,1,17340.0,28.44168281299062,7.0,2,2
strong,lawqa,full,1,lawQA/test/48415,1,,,,1,17175.0,32.301973236957565,7.0,2,2
strong,lawqa,full,1,lawQA/test/49993,1,,,,1,16904.0,27.816366262035444,7.0,2,2
strong,lawqa,full,1,lawQA/test/49960,0,,,,1,18943.0,42.21556800394319,7.0,2,2
strong,lawqa,full,1,lawQA/test/51889,1,,,,1,16740.0,31.927758294856176,7.0,2,2
strong,lawqa,full,1,lawQA/test/48358,1,,,,1,16661.0,26.006051865173504,7.0,2,2
strong,lawqa,full,1,lawQA/test/50605,1,,,,1,16489.0,32.24726302502677,7.0,2,2
strong,lawqa,full,1,lawQA/test/51543,1,,,,1,15232.0,22.375880917999893,7.0,2,2
strong,lawqa,full,1,lawQA/test/50670,1,,,,1,17925.0,29.57407890004106,7.0,2,2
strong,lawqa,full,1,lawQA/test/50151,0,,,,1,21487.0,45.00540523789823,7.0,2,2
strong,lawqa,full,1,lawQA/test/52806,1,,,,1,17049.0,29.585672480985522,7.0,2,2
strong,lawqa,full,1,lawQA/test/47988,1,,,,1,17502.0,32.389458436053246,7.0,2,2
strong,lawqa,full,1,lawQA/test/52242,1,,,,1,16947.0,29.63935125200078,7.0,2,2
strong,lawqa,full,1,lawQA/test/48620,1,,,,1,17377.0,31.782638567034155,7.0,2,2
strong,lawqa,full,1,lawQA/test/51747,0,,,,1,17627.0,32.90696107689291,7.0,2,2
strong,lawqa,full,1,lawQA/test/49083,1,,,,1,15847.0,28.338427875889465,7.0,2,2
strong,lawqa,full,1,lawQA/test/51622,1,,,,1,17726.0,34.37823621300049,7.0,2,2
strong,lawqa,full,1,lawQA/test/52147,0,,,,0,1895.0,32.16113563813269,6.0,0,0
strong,lawqa,full,1,lawQA/test/52230,1,,,,1,21079.0,45.607107979943976,7.0,2,2
strong,lawqa,full,1,lawQA/test/48999,1,,,,1,19555.0,31.212141388095915,7.0,2,2
strong,lawqa,full,1,lawQA/test/49437,1,,,,1,17114.0,34.61176945315674,7.0,2,2
strong,lawqa,full,1,lawQA/test/51265,0,,,,1,30446.0,69.83920084009878,10.0,3,3
strong,lawqa,full,1,lawQA/test/47931,0,,,,1,20442.0,50.439997331937775,7.0,2,2
strong,lawqa,full,1,lawQA/test/52575,1,,,,1,15640.0,20.41036855103448,7.0,2,2
strong,lawqa,full,1,lawQA/test/49211,1,,,,1,15874.0,23.39227872597985,7.0,2,2
strong,lawqa,full,1,lawQA/test/52877,1,,,,1,15527.0,26.48968080803752,7.0,2,2
strong,lawqa,full,1,lawQA/test/50796,1,,,,1,15726.0,30.523555923020467,7.0,2,2
strong,lawqa,full,1,lawQA/test/48193,0,,,,1,18814.0,32.67443175986409,7.0,2,2
strong,lawqa,full,1,lawQA/test/50173,1,,,,1,17190.0,33.69463895098306,7.0,2,2
strong,lawqa,full,1,lawQA/test/49873,0,,,,1,18829.0,37.418687728000805,7.0,2,2
strong,lawqa,full,1,lawQA/test/47878,1,,,,1,15870.0,39.15414062002674,7.0,2,2
strong,lawqa,full,1,lawQA/test/50968,1,,,,1,16427.0,30.48619200801477,7.0,2,2
strong,lawqa,full,1,lawQA/test/48371,1,,,,1,16944.0,29.741101694991812,7.0,2,2
strong,lawqa,full,1,lawQA/test/48637,0,,,,1,16865.0,39.852724506054074,7.0,2,2
strong,lawqa,full,1,lawQA/test/51266,1,,,,1,17964.0,31.00164729403332,7.0,2,2
strong,lawqa,full,1,lawQA/test/50898,1,,,,1,22080.0,46.31005819886923,7.0,2,2
strong,lawqa,full,1,lawQA/test/47994,1,,,,1,18787.0,34.94691427890211,7.0,2,2
strong,lawqa,full,1,lawQA/test/49343,1,,,,1,17518.0,32.3699280670844,7.0,2,2
strong,lawqa,full,1,lawQA/test/49052,1,,,,1,17650.0,45.94314055982977,7.0,2,2
strong,lawqa,full,1,lawQA/test/48550,1,,,,1,18813.0,49.39733308600262,7.0,2,2
strong,lawqa,full,1,lawQA/test/50587,0,,,,1,21561.0,46.89377929689363,7.0,2,2
strong,lawqa,full,1,lawQA/test/51799,1,,,,1,16440.0,37.533393677091226,7.0,2,2
strong,lawqa,full,1,lawQA/test/51304,1,,,,1,17229.0,34.751899987924844,7.0,2,2
strong,lawqa,full,1,lawQA/test/48530,1,,,,1,18450.0,43.147421807050705,7.0,2,2
strong,lawqa,full,1,lawQA/test/52578,1,,,,1,15403.0,25.523220427101478,7.0,2,2
strong,lawqa,full,1,lawQA/test/51009,1,,,,1,17123.0,31.659339871956035,7.0,2,2
strong,lawqa,full,1,lawQA/test/49805,0,,,,1,17272.0,36.41480131703429,7.0,2,2
strong,lawqa,full,1,lawQA/test/49293,1,,,,1,17716.0,31.884279876947403,7.0,2,2
strong,lawqa,full,1,lawQA/test/51937,0,,,,1,18857.0,36.32010070607066,7.0,2,2
strong,lawqa,full,1,lawQA/test/48041,1,,,,1,17322.0,27.666952662169933,7.0,2,2
strong,lawqa,full,1,lawQA/test/51441,0,,,,1,15807.0,39.094024285906926,7.0,2,2
strong,lawqa,full,1,lawQA/test/48640,1,,,,1,17172.0,31.221564892912284,7.0,2,2
strong,lawqa,full,1,lawQA/test/48736,1,,,,1,17365.0,28.3792954380624,7.0,2,2
strong,lawqa,full,1,lawQA/test/50584,1,,,,1,16542.0,37.76682838611305,7.0,2,2
strong,lawqa,full,1,lawQA/test/49208,0,,,,1,17559.0,26.25080800894648,7.0,2,2
strong,lawqa,full,1,lawQA/test/49234,0,,,,1,31848.0,62.59195889206603,13.0,4,4
strong,lawqa,full,1,lawQA/test/50891,1,,,,1,17914.0,38.184182157041505,7.0,2,2
strong,lawqa,full,1,lawQA/test/49762,1,,,,1,21779.0,42.14208494499326,7.0,2,2
strong,lawqa,full,1,lawQA/test/47922,1,,,,1,16883.0,30.882933099986985,7.0,2,2
strong,lawqa,full,1,lawQA/test/49573,1,,,,1,19777.0,38.491278861882165,7.0,2,2
strong,lawqa,full,1,lawQA/test/49096,1,,,,1,16163.0,38.31295332405716,7.0,2,2
strong,lawqa,full,1,lawQA/test/48451,1,,,,1,16716.0,23.082487027160823,7.0,2,2
strong,lawqa,full,1,lawQA/test/49312,1,,,,1,19502.0,35.88810632401146,7.0,2,2
strong,lawqa,full,1,lawQA/test/51181,1,,,,1,18317.0,34.47820772789419,7.0,2,2
strong,lawqa,full,1,lawQA/test/51489,0,,,,1,17885.0,37.497938433196396,7.0,2,2
strong,lawqa,full,1,lawQA/test/49166,1,,,,1,16723.0,28.226869736099616,7.0,2,2
strong,lawqa,full,1,lawQA/test/51969,1,,,,1,16905.0,27.860448497114703,7.0,2,2
strong,lawqa,full,1,lawQA/test/52391,1,,,,1,16880.0,27.339310568990186,7.0,2,2
strong,lawqa,full,1,lawQA/test/52315,1,,,,1,16430.0,32.88777169887908,7.0,2,2
strong,lawqa,full,1,lawQA/test/49344,1,,,,1,17022.0,30.27960991906002,7.0,2,2
strong,lawqa,full,1,lawQA/test/52151,0,,,,1,16852.0,32.73256055195816,7.0,2,2
strong,lawqa,full,1,lawQA/test/48962,1,,,,1,17234.0,38.57906773290597,7.0,2,2
strong,lawqa,full,1,lawQA/test/50910,0,,,,1,20455.0,50.05035223602317,7.0,2,2
strong,lawqa,full,1,lawQA/test/51424,1,,,,1,18321.0,32.60299171903171,7.0,2,2
strong,lawqa,full,1,lawQA/test/48130,1,,,,1,17101.0,33.00715669384226,7.0,2,2
strong,lawqa,full,1,lawQA/test/48042,1,,,,1,17014.0,36.295356784015894,7.0,2,2
strong,lawqa,full,1,lawQA/test/52626,0,,,,1,17839.0,39.943996920017526,7.0,2,2
strong,lawqa,full,1,lawQA/test/51354,1,,,,1,16891.0,32.901594965020195,7.0,2,2
strong,lawqa,full,1,lawQA/test/51606,1,,,,1,17496.0,28.05311567801982,7.0,2,2
strong,lawqa,full,1,lawQA/test/48606,1,,,,1,17968.0,34.502349324990064,7.0,2,2
strong,lawqa,full,1,lawQA/test/51770,1,,,,1,17631.0,36.38061407301575,7.0,2,2
strong,lawqa,full,1,lawQA/test/49368,1,,,,1,16644.0,32.34938982501626,7.0,2,2
strong,lawqa,full,1,lawQA/test/51807,1,,,,1,17168.0,29.37506563216448,7.0,2,2
strong,lawqa,full,1,lawQA/test/52815,1,,,,1,17377.0,28.483142364071682,7.0,2,2
strong,lawqa,full,1,lawQA/test/48033,1,,,,1,15862.0,31.060654283035547,7.0,2,2
strong,lawqa,full,1,lawQA/test/48733,0,,,,1,20900.0,39.11017516092397,7.0,2,2
strong,lawqa,full,1,lawQA/test/48428,0,,,,1,18257.0,39.576350569026545,7.0,2,2
strong,lawqa,full,1,lawQA/test/49547,0,,,,1,18049.0,41.159846734954044,7.0,2,2
strong,lawqa,full,1,lawQA/test/50852,1,,,,1,18337.0,38.91057006083429,7.0,2,2
strong,lawqa,full,1,lawQA/test/52340,0,,,,1,18342.0,36.763838900020346,7.0,2,2
strong,lawqa,full,1,lawQA/test/49559,1,,,,1,17595.0,33.89330749004148,7.0,2,2
strong,lawqa,full,1,lawQA/test/52253,1,,,,1,19231.0,36.50667144800536,7.0,2,2
strong,lawqa,full,1,lawQA/test/49777,1,,,,1,16547.0,27.531775321112946,7.0,2,2
strong,lawqa,full,1,lawQA/test/50518,1,,,,1,16374.0,41.778858572943136,7.0,2,2
strong,lawqa,full,1,lawQA/test/50099,0,,,,1,18206.0,34.992611184949055,7.0,2,2
strong,lawqa,full,1,lawQA/test/49902,1,,,,1,17956.0,29.00034286500886,7.0,2,2
strong,lawqa,full,1,lawQA/test/51844,1,,,,1,17911.0,33.725230540148914,7.0,2,2
strong,lawqa,full,1,lawQA/test/52856,1,,,,1,18435.0,24.569432810880244,7.0,2,2
strong,lawqa,full,1,lawQA/test/50763,0,,,,1,18618.0,39.04807114601135,7.0,2,2
strong,lawqa,full,1,lawQA/test/51019,1,,,,1,15876.0,24.547451602993533,7.0,2,2
strong,lawqa,full,1,lawQA/test/49040,1,,,,1,16627.0,24.436760521959513,7.0,2,2
strong,lawqa,full,1,lawQA/test/48096,1,,,,1,16981.0,24.75759956194088,7.0,2,2
strong,finqa,full,0,FinQA/test/BLL/2010/page_35.pdf-4,1,0,0,True,1,21122.0,42.341181605821475,8.0,2,2
strong,finqa,full,0,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,21468.0,40.55331158498302,7.0,2,2
strong,finqa,full,0,FinQA/test/UPS/2010/page_52.pdf-4,1,0,1,True,1,20860.0,38.696029267972335,7.0,2,2
strong,finqa,full,0,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,20678.0,32.71446161298081,7.0,2,2
strong,finqa,full,0,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,20681.0,42.681866055121645,7.0,2,2
strong,finqa,full,0,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,21416.0,38.18172723194584,7.0,2,2
strong,finqa,full,0,FinQA/test/ETFC/2011/page_144.pdf-1,1,0,1,True,1,21662.0,35.66411972604692,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,21402.0,36.41036337101832,7.0,2,2
strong,finqa,full,0,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,47465.0,84.09886922803707,13.0,4,4
strong,finqa,full,0,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,20362.0,42.63496529101394,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,20157.0,42.14557269308716,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,19691.0,36.36156762205064,7.0,2,2
strong,finqa,full,0,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,18331.0,33.66039902390912,7.0,2,2
strong,finqa,full,0,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,22132.0,48.35234136600047,7.0,2,2
strong,finqa,full,0,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,22810.0,37.37662096391432,7.0,2,2
strong,finqa,full,0,FinQA/test/AAL/2010/page_72.pdf-3,1,0,1,True,1,21850.0,53.021135572111234,7.0,2,2
strong,finqa,full,0,FinQA/test/NCLH/2018/page_64.pdf-2,0,0,0,True,1,23910.0,48.21298288088292,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,19140.0,37.97826433903538,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,16560.0,33.00741919409484,7.0,2,2
strong,finqa,full,0,FinQA/test/AES/2002/page_128.pdf-4,0,0,0,True,1,22959.0,47.45170850190334,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2017/page_64.pdf-1,1,0,1,True,1,19971.0,40.39951478596777,7.0,2,2
strong,finqa,full,0,FinQA/test/KHC/2018/page_132.pdf-2,0,0,0,True,1,23176.0,44.08742521889508,7.0,2,2
strong,finqa,full,0,FinQA/test/AAL/2013/page_18.pdf-4,1,0,1,True,1,21703.0,37.52459606179036,7.0,2,2
strong,finqa,full,0,FinQA/test/AWK/2017/page_148.pdf-4,0,0,0,True,1,20924.0,33.896847357042134,7.0,2,2
strong,finqa,full,0,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,17863.0,38.41628844989464,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2012/page_79.pdf-2,1,0,1,True,1,20781.0,38.4880583579652,7.0,2,2
strong,finqa,full,0,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,17921.0,32.905083200894296,7.0,2,2
strong,finqa,full,0,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,17783.0,43.32878546696156,7.0,2,2
strong,finqa,full,0,FinQA/test/SLG/2011/page_91.pdf-1,1,0,1,True,1,27804.0,38.18644488696009,7.0,2,2
strong,finqa,full,0,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,17544.0,31.36327775986865,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2007/page_29.pdf-4,1,0,1,True,1,18220.0,37.46245643985458,8.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,21119.0,34.52454949589446,7.0,2,2
strong,finqa,full,0,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,22768.0,34.945447058882564,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2008/page_107.pdf-4,0,0,0,True,1,33081.0,47.55277686496265,7.0,2,2
strong,finqa,full,0,FinQA/test/GPN/2018/page_94.pdf-2,1,0,1,True,1,22684.0,45.67571951705031,8.0,2,2
strong,finqa,full,0,FinQA/test/HOLX/2008/page_143.pdf-2,1,0,1,True,1,18790.0,35.84610065515153,7.0,2,2
strong,finqa,full,0,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,20206.0,47.69540457101539,7.0,2,2
strong,finqa,full,0,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,25798.0,45.46623061993159,7.0,2,2
strong,finqa,full,0,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,19232.0,34.939662375021726,7.0,2,2
strong,finqa,full,0,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,20030.0,33.5196317830123,7.0,2,2
strong,finqa,full,0,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,21509.0,38.16775744687766,7.0,2,2
strong,finqa,full,0,FinQA/test/CDW/2015/page_93.pdf-2,0,0,0,True,1,25050.0,56.08573925704695,7.0,2,2
strong,finqa,full,0,FinQA/test/APD/2016/page_40.pdf-1,1,0,1,True,1,19334.0,31.704948934959248,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2013/page_149.pdf-3,0,1,0,True,1,20727.0,51.044097868027166,7.0,2,2
strong,finqa,full,0,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,17738.0,38.831464767921716,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,15846.0,32.23245043307543,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2013/page_84.pdf-3,0,0,0,True,1,18878.0,34.88586451904848,7.0,2,2
strong,finqa,full,0,FinQA/test/HIG/2011/page_53.pdf-3,1,0,1,True,1,24345.0,50.868818236049265,7.0,2,2
strong,finqa,full,0,FinQA/test/ETFC/2011/page_144.pdf-2,0,1,0,True,1,22701.0,44.19474459905177,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,18629.0,57.04316172609106,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,19524.0,28.586406832095236,7.0,2,2
strong,finqa,full,0,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,19051.0,17.598275039112195,7.0,2,2
strong,finqa,full,0,FinQA/test/ADBE/1999/page_64.pdf-2,1,0,1,True,1,17728.0,18.08483147691004,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,17990.0,18.639124152017757,7.0,2,2
strong,finqa,full,0,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,23148.0,18.920366135891527,7.0,2,2
strong,finqa,full,0,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,16748.0,19.40357623901218,7.0,2,2
strong,finqa,full,0,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,22960.0,24.714003920787945,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,54811.0,57.2910814168863,17.0,6,6
strong,finqa,full,0,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,22669.0,29.136811977950856,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2018/page_90.pdf-5,1,0,1,True,1,28421.0,19.026810990879312,7.0,2,2
strong,finqa,full,0,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,24704.0,33.06643094983883,7.0,2,2
strong,finqa,full,0,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,27420.0,19.314463965129107,7.0,2,2
strong,finqa,full,0,FinQA/test/IP/2009/page_45.pdf-3,0,0,0,True,1,24995.0,31.81673752493225,7.0,2,2
strong,finqa,full,0,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,18478.0,21.79944753088057,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2003/page_45.pdf-2,1,0,1,True,1,27731.0,47.87069922313094,7.0,2,2
strong,finqa,full,0,FinQA/test/BKR/2017/page_56.pdf-4,1,0,1,True,1,20778.0,29.53332949313335,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2016/page_52.pdf-4,1,0,1,True,1,19720.0,22.402023680973798,7.0,2,2
strong,finqa,full,0,FinQA/test/GRMN/2006/page_68.pdf-1,1,0,1,True,1,19144.0,28.864769218023866,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,17397.0,19.856140841031447,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,19363.0,17.59418118884787,7.0,2,2
strong,finqa,full,0,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,20818.0,20.574944757157937,7.0,2,2
strong,finqa,full,0,FinQA/test/PNC/2008/page_122.pdf-2,1,0,1,True,1,21824.0,23.812949377810583,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,17878.0,25.08623399119824,7.0,2,2
strong,finqa,full,0,FinQA/test/GPN/2010/page_89.pdf-4,0,1,0,True,1,24895.0,36.970168073894456,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2018/page_90.pdf-6,0,0,0,True,1,28083.0,19.080866429023445,7.0,2,2
strong,finqa,full,0,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,17594.0,20.33472984400578,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2010/page_273.pdf-1,0,0,0,True,1,21940.0,22.984925732016563,7.0,2,2
strong,finqa,full,0,FinQA/test/WRK/2018/page_107.pdf-2,0,0,0,True,1,21239.0,35.84127341583371,7.0,2,2
strong,finqa,full,0,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,18950.0,23.76908795698546,7.0,2,2
strong,finqa,full,0,FinQA/test/UPS/2012/page_32.pdf-4,0,1,0,True,1,23553.0,46.90084883291274,7.0,2,2
strong,finqa,full,0,FinQA/test/HOLX/2006/page_71.pdf-1,0,0,0,True,1,19791.0,26.578861182089895,7.0,2,2
strong,finqa,full,0,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,19571.0,22.597662722924724,7.0,2,2
strong,finqa,full,0,FinQA/test/DG/2009/page_77.pdf-1,1,0,1,True,1,16387.0,16.77592373616062,7.0,2,2
strong,finqa,full,0,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,20522.0,22.75041188299656,7.0,2,2
strong,finqa,full,0,FinQA/test/IPG/2006/page_77.pdf-3,0,0,0,True,1,21362.0,17.449417549185455,7.0,2,2
strong,finqa,full,0,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,21465.0,22.14953432092443,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,20098.0,24.079145908122882,7.0,2,2
strong,finqa,full,0,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,20499.0,20.87498942296952,7.0,2,2
strong,finqa,full,0,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,19972.0,19.418488946044818,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,19659.0,23.00097400811501,7.0,2,2
strong,finqa,full,0,FinQA/test/PPG/2006/page_42.pdf-2,0,1,0,True,1,28958.0,35.421011230908334,7.0,2,2
strong,finqa,full,0,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,21055.0,26.164970417972654,7.0,2,2
strong,finqa,full,0,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,19295.0,28.903111492982134,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,23181.0,40.97907538106665,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2007/page_29.pdf-2,0,1,0,True,1,18846.0,33.583360724151134,7.0,2,2
strong,finqa,full,0,FinQA/test/GIS/2017/page_31.pdf-4,0,0,0,True,1,23747.0,29.107859509065747,7.0,2,2
strong,finqa,full,0,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,20124.0,20.257316797971725,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2004/page_212.pdf-4,1,0,1,True,1,17751.0,23.37332113296725,7.0,2,2
strong,finqa,full,0,FinQA/test/BLK/2017/page_121.pdf-1,1,0,1,True,1,25946.0,23.285939421970397,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2018/page_87.pdf-4,1,0,1,True,1,23381.0,34.67917328886688,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,20919.0,23.504077786114067,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2009/page_175.pdf-4,0,0,0,True,1,17759.0,27.570282955188304,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,19669.0,20.698261562967673,7.0,2,2
strong,finqa,full,0,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,24080.0,19.30586829013191,7.0,2,2
strong,finqa,full,0,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,20812.0,30.747265545884147,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,18254.0,20.19634882407263,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2013/page_83.pdf-2,1,0,1,True,1,20859.0,25.99658420588821,7.0,2,2
strong,finqa,full,0,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,17550.0,23.47471590898931,7.0,2,2
strong,finqa,full,0,FinQA/test/BLL/2006/page_67.pdf-2,0,1,0,True,1,22620.0,30.232758379075676,7.0,2,2
strong,finqa,full,0,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,20635.0,20.272098740097135,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2015/page_96.pdf-1,0,1,0,True,1,21812.0,31.763506498886272,7.0,2,2
strong,finqa,full,0,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,16426.0,22.71537103294395,7.0,2,2
strong,finqa,full,0,FinQA/test/STT/2009/page_127.pdf-4,1,0,1,True,1,22196.0,28.23068805411458,7.0,2,2
strong,finqa,full,0,FinQA/test/PKG/2013/page_88.pdf-1,0,1,0,True,1,18290.0,27.687623427947983,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,20089.0,20.333202628884465,7.0,2,2
strong,finqa,full,0,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,16692.0,18.572607988957316,7.0,2,2
strong,finqa,full,0,FinQA/test/DRE/2007/page_56.pdf-2,1,0,1,True,1,19387.0,32.02134326705709,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,14778.0,18.320166918914765,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,17376.0,23.36872543208301,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2016/page_139.pdf-1,1,0,1,True,1,20532.0,31.512541803065687,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2007/page_175.pdf-1,1,0,1,True,1,15310.0,22.323352463077754,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2017/page_64.pdf-3,0,1,0,True,1,20114.0,23.196726478869095,7.0,2,2
strong,finqa,full,0,FinQA/test/LMT/2014/page_50.pdf-1,1,0,1,True,1,20916.0,19.33444322203286,7.0,2,2
strong,finqa,full,0,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,21871.0,38.175453488947824,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,19410.0,17.511770067969337,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,24119.0,31.972125371918082,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,19820.0,22.66835446585901,7.0,2,2
strong,finqa,full,0,FinQA/test/HIG/2011/page_53.pdf-1,0,1,0,True,1,23319.0,44.14571598195471,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2015/page_137.pdf-3,1,0,1,True,1,25947.0,33.91269391588867,7.0,2,2
strong,finqa,full,0,FinQA/test/CDNS/2018/page_66.pdf-3,1,0,1,True,1,18907.0,24.353093178011477,7.0,2,2
strong,finqa,full,0,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,22393.0,30.790782270021737,7.0,2,2
strong,finqa,full,0,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,19333.0,28.756479086121544,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,22518.0,26.971298462012783,7.0,2,2
strong,finqa,full,0,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,18335.0,20.90903309592977,7.0,2,2
strong,finqa,full,0,FinQA/test/MRK/2013/page_125.pdf-1,1,0,1,True,1,21234.0,20.17707358696498,7.0,2,2
strong,finqa,full,0,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,19231.0,18.173642227891833,7.0,2,2
strong,finqa,full,0,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,20038.0,20.7461098539643,7.0,2,2
strong,finqa,full,0,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,22481.0,17.026062102988362,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,21855.0,28.893950934987515,7.0,2,2
strong,finqa,full,0,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,21617.0,24.25140312802978,7.0,2,2
strong,finqa,full,0,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,22395.0,30.634732160018757,7.0,2,2
strong,finqa,full,0,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,20705.0,19.505196765065193,7.0,2,2
strong,finqa,full,0,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,23686.0,22.97001165500842,7.0,2,2
strong,finqa,full,0,FinQA/test/APD/2016/page_40.pdf-2,0,1,0,True,1,19494.0,20.339177347021177,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,19992.0,21.58313780487515,7.0,2,2
strong,finqa,full,0,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,19524.0,20.519332609837875,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,19463.0,22.365332663990557,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2006/page_104.pdf-2,0,1,0,True,1,20161.0,25.186117246979848,7.0,2,2
strong,finqa,full,0,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,21720.0,18.59428568580188,7.0,2,2
strong,finqa,full,0,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,21874.0,30.972588791977614,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,19215.0,19.18108282284811,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,20004.0,26.018819794990122,7.0,2,2
strong,finqa,full,0,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,23450.0,34.793669981881976,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,20866.0,20.64729811786674,7.0,2,2
strong,finqa,full,0,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,21026.0,27.790349044837058,7.0,2,2
strong,finqa,full,0,FinQA/test/BLK/2014/page_120.pdf-4,1,0,1,True,1,23665.0,20.28380848816596,7.0,2,2
strong,finqa,full,0,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,23087.0,24.327177789993584,7.0,2,2
strong,finqa,full,0,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,20065.0,25.475888361921534,7.0,2,2
strong,finqa,full,0,FinQA/test/ECL/2016/page_52.pdf-4,1,0,1,True,1,20457.0,16.93369013397023,7.0,2,2
strong,finqa,full,0,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,21872.0,32.28178534586914,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,20572.0,26.615862785140052,7.0,2,2
strong,finqa,full,0,FinQA/test/CDNS/2018/page_66.pdf-2,0,0,0,True,1,19518.0,25.42201250907965,7.0,2,2
strong,finqa,full,0,FinQA/test/CDNS/2015/page_30.pdf-2,0,1,0,True,1,18964.0,30.181152526987717,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,19138.0,19.490556973963976,7.0,2,2
strong,finqa,full,0,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,19266.0,23.5408842258621,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,20347.0,22.28607557504438,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,21473.0,43.64037663000636,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,24458.0,20.8655576701276,7.0,2,2
strong,finqa,full,0,FinQA/test/AWK/2014/page_121.pdf-1,0,1,0,True,1,20653.0,28.569610103033483,7.0,2,2
strong,finqa,full,0,FinQA/test/ANSS/2016/page_47.pdf-2,0,0,0,True,1,37373.0,53.740628900937736,13.0,4,4
strong,finqa,full,0,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,19378.0,22.33078228798695,7.0,2,2
strong,finqa,full,0,FinQA/test/INTC/2013/page_31.pdf-2,1,0,1,True,1,16665.0,20.891106837894768,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,19710.0,29.786509223049507,7.0,2,2
strong,finqa,full,0,FinQA/test/IPG/2006/page_77.pdf-4,0,1,0,True,1,22843.0,25.296390420990065,7.0,2,2
strong,finqa,full,0,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,22298.0,21.413803118048236,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2018/page_31.pdf-3,1,0,1,True,1,20225.0,19.34624946094118,7.0,2,2
strong,finqa,full,0,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,17165.0,20.337912606075406,7.0,2,2
strong,finqa,full,0,FinQA/test/STT/2014/page_54.pdf-2,0,0,0,True,1,16305.0,26.68267088709399,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,22150.0,20.897366367978975,7.0,2,2
strong,finqa,full,0,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,22147.0,18.61419857502915,7.0,2,2
strong,finqa,full,0,FinQA/test/GPN/2013/page_92.pdf-2,0,1,0,True,1,17792.0,20.830441666999832,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,16158.0,19.74225533590652,7.0,2,2
strong,finqa,full,0,FinQA/test/IP/2006/page_31.pdf-1,1,0,1,True,1,21925.0,22.806697672931477,7.0,2,2
strong,finqa,full,0,FinQA/test/DISCA/2011/page_49.pdf-3,0,1,0,True,1,19931.0,33.39343600696884,7.0,2,2
strong,finqa,full,0,FinQA/test/AMAT/2013/page_37.pdf-1,1,0,1,True,1,20634.0,32.875305462861434,7.0,2,2
strong,finqa,full,0,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,21795.0,22.06933801388368,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,21887.0,25.853682287968695,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2009/page_175.pdf-5,0,1,0,True,1,17469.0,23.604758588131517,7.0,2,2
strong,finqa,full,0,FinQA/test/NWS/2019/page_116.pdf-2,1,0,1,True,1,20271.0,29.80432492098771,7.0,2,2
strong,finqa,full,0,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,21912.0,31.566769755911082,7.0,2,2
strong,finqa,full,0,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,16470.0,17.20086352992803,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,21054.0,26.340604020049796,7.0,2,2
strong,finqa,full,0,FinQA/test/BDX/2018/page_106.pdf-2,1,0,1,True,1,19202.0,23.214269451098517,7.0,2,2
strong,finqa,full,0,FinQA/test/IPG/2017/page_92.pdf-1,1,0,1,True,1,21029.0,28.169373563025147,7.0,2,2
strong,finqa,full,0,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,19462.0,19.753777534002438,7.0,2,2
strong,finqa,full,0,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,19772.0,23.26228377688676,7.0,2,2
strong,finqa,full,0,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,20225.0,21.93210775521584,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2016/page_374.pdf-1,0,1,0,True,1,19592.0,38.88673096615821,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,14615.0,17.630649108206853,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,19630.0,20.43460862385109,7.0,2,2
strong,finqa,full,0,FinQA/test/STT/2007/page_111.pdf-1,0,0,0,True,1,35926.0,60.72566499514505,12.0,4,4
strong,finqa,full,0,FinQA/test/PNC/2012/page_68.pdf-4,1,0,1,True,1,21581.0,19.67600544099696,7.0,2,2
strong,finqa,full,0,FinQA/test/MSI/2014/page_76.pdf-1,0,0,0,True,1,25917.0,33.81333560706116,7.0,2,2
strong,finqa,full,0,FinQA/test/FIS/2016/page_9.pdf-4,1,0,1,True,1,17889.0,18.84283237811178,7.0,2,2
strong,finqa,full,0,FinQA/test/GPN/2008/page_78.pdf-1,1,0,1,True,1,18498.0,29.206835112068802,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2009/page_42.pdf-3,1,0,1,True,1,21748.0,27.46501282718964,7.0,2,2
strong,finqa,full,0,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,21450.0,29.593902874039486,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2008/page_117.pdf-1,0,0,0,True,1,21480.0,18.290371637092903,7.0,2,2
strong,finqa,full,0,FinQA/test/PNC/2012/page_65.pdf-3,0,1,0,True,1,29084.0,45.93798497482203,7.0,2,2
strong,finqa,full,0,FinQA/test/PNC/2014/page_111.pdf-2,1,0,0,True,1,20142.0,26.70630297693424,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,22314.0,30.63301412202418,7.0,2,2
strong,finqa,full,0,FinQA/test/UNP/2011/page_33.pdf-3,1,0,1,True,1,20765.0,19.16185584687628,7.0,2,2
strong,finqa,full,0,FinQA/test/CMCSA/2015/page_112.pdf-4,1,0,1,True,1,19381.0,18.29328327695839,7.0,2,2
strong,finqa,full,0,FinQA/test/RL/2008/page_23.pdf-2,1,0,1,True,1,18297.0,18.315968706039712,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2017/page_96.pdf-1,1,0,1,True,1,21778.0,19.316008063033223,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2016/page_150.pdf-2,1,0,1,True,1,20478.0,25.650636057835072,7.0,2,2
strong,finqa,full,0,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,1,True,1,18245.0,16.20149388979189,7.0,2,2
strong,finqa,full,0,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,23829.0,31.325753991957754,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2016/page_135.pdf-1,1,0,1,True,1,17336.0,22.81512655504048,7.0,2,2
strong,finqa,full,0,FinQA/test/AON/2007/page_188.pdf-4,1,0,1,True,1,15736.0,17.996926159830764,7.0,2,2
strong,finqa,full,0,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,17383.0,19.92224113503471,7.0,2,2
strong,finqa,full,0,FinQA/test/ZBH/2009/page_58.pdf-3,1,0,1,True,1,23134.0,21.03688325593248,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2009/page_140.pdf-2,0,1,0,True,1,18153.0,26.20478233299218,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2013/page_126.pdf-1,1,0,1,True,1,19346.0,21.862468826118857,7.0,2,2
strong,finqa,full,0,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,20982.0,29.917647566879168,7.0,2,2
strong,finqa,full,0,FinQA/test/MRO/2004/page_46.pdf-2,1,0,1,True,1,23962.0,28.958326140185818,7.0,2,2
strong,finqa,full,0,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,19353.0,19.594003450823948,7.0,2,2
strong,finqa,full,0,FinQA/test/C/2009/page_243.pdf-1,1,0,1,True,1,17504.0,21.469804743072018,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2014/page_51.pdf-2,1,0,1,True,1,20651.0,19.823548027081415,7.0,2,2
strong,finqa,full,0,FinQA/test/BLL/2010/page_37.pdf-1,1,0,1,True,1,20743.0,24.245337644824758,7.0,2,2
strong,finqa,full,0,FinQA/test/INTC/2015/page_41.pdf-4,1,0,1,True,1,18841.0,19.447329108137637,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2014/page_165.pdf-1,1,0,1,True,1,19472.0,20.168222093954682,7.0,2,2
strong,finqa,full,0,FinQA/test/ALXN/2016/page_153.pdf-2,0,1,0,True,1,23241.0,30.169845040887594,7.0,2,2
strong,finqa,full,0,FinQA/test/AAL/2013/page_18.pdf-2,1,0,1,True,1,21310.0,16.773908247007057,7.0,2,2
strong,finqa,full,0,FinQA/test/UPS/2007/page_49.pdf-3,1,0,0,True,1,22233.0,34.25291645410471,7.0,2,2
strong,finqa,full,0,FinQA/test/MO/2016/page_19.pdf-1,1,0,1,True,1,19126.0,21.476024240022525,7.0,2,2
strong,finqa,full,0,FinQA/test/AMT/2003/page_102.pdf-2,0,1,0,True,1,22935.0,27.068350326037034,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2017/page_179.pdf-2,1,0,1,True,1,21614.0,20.577681137016043,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2015/page_82.pdf-2,0,1,0,True,1,23135.0,22.32937356713228,7.0,2,2
strong,finqa,full,0,FinQA/test/MSI/2014/page_76.pdf-3,0,1,0,True,1,23509.0,27.794270426034927,7.0,2,2
strong,finqa,full,0,FinQA/test/CDW/2017/page_38.pdf-1,1,0,1,True,1,17933.0,16.995928230928257,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2015/page_188.pdf-3,1,0,1,True,1,19583.0,18.16547912103124,7.0,2,2
strong,finqa,full,0,FinQA/test/K/2006/page_52.pdf-2,1,0,1,True,1,21864.0,18.138589728157967,7.0,2,2
strong,finqa,full,0,FinQA/test/BLK/2015/page_124.pdf-3,1,0,1,True,1,23959.0,24.005168698960915,7.0,2,2
strong,finqa,full,0,FinQA/test/GS/2017/page_179.pdf-1,1,0,1,True,1,21829.0,23.79122829902917,7.0,2,2
strong,finqa,full,0,FinQA/test/MMM/2007/page_23.pdf-2,1,0,1,True,1,20128.0,18.4805214619264,7.0,2,2
strong,finqa,full,0,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,1,True,1,23080.0,17.207784855971113,7.0,2,2
strong,finqa,full,0,FinQA/test/JPM/2003/page_106.pdf-4,1,0,1,True,1,22762.0,16.594775279983878,7.0,2,2
strong,finqa,full,0,FinQA/test/RSG/2016/page_145.pdf-1,1,0,1,True,1,16517.0,17.607301722979173,7.0,2,2
strong,finqa,full,0,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,21687.0,18.478786203078926,7.0,2,2
strong,finqa,full,1,FinQA/test/BLL/2010/page_35.pdf-4,0,1,0,True,1,25588.0,39.12996411183849,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,21457.0,20.241262659197673,7.0,2,2
strong,finqa,full,1,FinQA/test/UPS/2010/page_52.pdf-4,1,0,1,True,1,20350.0,21.411129814805463,7.0,2,2
strong,finqa,full,1,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,22551.0,27.906658180989325,7.0,2,2
strong,finqa,full,1,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,18846.0,23.226648622890934,7.0,2,2
strong,finqa,full,1,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,21356.0,22.868924224982038,7.0,2,2
strong,finqa,full,1,FinQA/test/ETFC/2011/page_144.pdf-1,1,0,1,True,1,21884.0,25.43122610496357,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,20852.0,19.292779127834365,7.0,2,2
strong,finqa,full,1,FinQA/test/NCLH/2018/page_64.pdf-4,0,0,0,True,1,25952.0,40.095491538057104,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,18416.0,17.22953164204955,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,18943.0,18.03952351002954,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,22283.0,29.777221278985962,7.0,2,2
strong,finqa,full,1,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,18539.0,21.286620976869017,7.0,2,2
strong,finqa,full,1,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,21649.0,29.149603855097666,7.0,2,2
strong,finqa,full,1,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,22922.0,19.83900632802397,7.0,2,2
strong,finqa,full,1,FinQA/test/AAL/2010/page_72.pdf-3,1,0,1,True,1,17873.0,20.999263579025865,7.0,2,2
strong,finqa,full,1,FinQA/test/NCLH/2018/page_64.pdf-2,0,0,0,True,1,23247.0,27.70158168207854,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,18594.0,19.858510402962565,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,16576.0,17.97281457995996,7.0,2,2
strong,finqa,full,1,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,20805.0,38.09451758302748,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2017/page_64.pdf-1,1,0,1,True,1,19010.0,20.083999102935195,7.0,2,2
strong,finqa,full,1,FinQA/test/KHC/2018/page_132.pdf-2,0,0,0,True,1,21414.0,30.78472045995295,7.0,2,2
strong,finqa,full,1,FinQA/test/AAL/2013/page_18.pdf-4,1,0,1,True,1,28831.0,45.80687467800453,7.0,2,2
strong,finqa,full,1,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,20546.0,18.52559290197678,7.0,2,2
strong,finqa,full,1,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,17963.0,19.18235824094154,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2012/page_79.pdf-2,1,0,1,True,1,19925.0,19.231717304093763,7.0,2,2
strong,finqa,full,1,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,18965.0,21.533725352026522,7.0,2,2
strong,finqa,full,1,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,18336.0,25.1280608731322,7.0,2,2
strong,finqa,full,1,FinQA/test/SLG/2011/page_91.pdf-1,1,0,1,True,1,28657.0,30.04269719705917,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,17755.0,19.70459103002213,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2007/page_29.pdf-4,0,0,0,True,1,20702.0,33.857724389992654,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2010/page_120.pdf-2,0,0,0,True,1,21683.0,25.516965301008895,7.0,2,2
strong,finqa,full,1,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,22946.0,20.263554360950366,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2008/page_107.pdf-4,1,0,1,True,1,28358.0,35.49571008607745,7.0,2,2
strong,finqa,full,1,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,22771.0,32.67553265183233,7.0,2,2
strong,finqa,full,1,FinQA/test/HOLX/2008/page_143.pdf-2,1,0,1,True,1,19370.0,22.76141794002615,7.0,2,2
strong,finqa,full,1,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,20168.0,19.65256476891227,7.0,2,2
strong,finqa,full,1,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,24998.0,30.994773701997474,7.0,2,2
strong,finqa,full,1,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,19276.0,20.37811236991547,7.0,2,2
strong,finqa,full,1,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,20040.0,16.875802751164883,7.0,2,2
strong,finqa,full,1,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,22972.0,30.986497338162735,7.0,2,2
strong,finqa,full,1,FinQA/test/CDW/2015/page_93.pdf-2,0,0,0,True,1,27262.0,41.36354488693178,7.0,2,2
strong,finqa,full,1,FinQA/test/APD/2016/page_40.pdf-1,1,0,1,True,1,19299.0,18.703245198121294,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2013/page_149.pdf-3,1,0,1,True,1,19394.0,22.21823347080499,7.0,2,2
strong,finqa,full,1,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,17140.0,20.081933991983533,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,18274.0,26.59450877807103,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2013/page_84.pdf-3,0,1,0,True,1,18957.0,21.585160634014755,7.0,2,2
strong,finqa,full,1,FinQA/test/HIG/2011/page_53.pdf-3,0,1,0,True,1,22206.0,33.93930823006667,7.0,2,2
strong,finqa,full,1,FinQA/test/ETFC/2011/page_144.pdf-2,1,0,1,True,1,21285.0,19.040267365053296,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,20833.0,33.285317258909345,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,19086.0,21.31946957996115,7.0,2,2
strong,finqa,full,1,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,19268.0,18.364937442122027,7.0,2,2
strong,finqa,full,1,FinQA/test/ADBE/1999/page_64.pdf-2,1,0,1,True,1,18049.0,19.536026378860697,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,17737.0,17.470907656941563,7.0,2,2
strong,finqa,full,1,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,22888.0,19.232433482073247,7.0,2,2
strong,finqa,full,1,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,16799.0,18.28395386808552,7.0,2,2
strong,finqa,full,1,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,25134.0,35.043902994832024,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,21944.0,19.968333285069093,7.0,2,2
strong,finqa,full,1,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,27658.0,39.28486314485781,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2018/page_90.pdf-5,1,0,1,True,1,28352.0,19.020398205844685,7.0,2,2
strong,finqa,full,1,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,24514.0,28.63189044012688,7.0,2,2
strong,finqa,full,1,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,27441.0,21.29857917386107,7.0,2,2
strong,finqa,full,1,FinQA/test/IP/2009/page_45.pdf-3,0,1,0,True,1,24670.0,27.66935357498005,7.0,2,2
strong,finqa,full,1,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,18010.0,15.724525565980002,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2003/page_45.pdf-2,0,1,0,True,1,25982.0,44.35708057601005,7.0,2,2
strong,finqa,full,1,FinQA/test/BKR/2017/page_56.pdf-4,1,0,1,True,1,19501.0,16.998079795157537,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2016/page_52.pdf-4,1,0,1,True,1,19997.0,19.45993062807247,7.0,2,2
strong,finqa,full,1,FinQA/test/GRMN/2006/page_68.pdf-1,1,0,1,True,1,19746.0,31.220271945931017,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,17638.0,17.781438942998648,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,19294.0,19.492854123935103,7.0,2,2
strong,finqa,full,1,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,21980.0,24.47006160602905,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2008/page_122.pdf-2,1,0,1,True,1,22171.0,20.13501339708455,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,17355.0,19.33688583993353,7.0,2,2
strong,finqa,full,1,FinQA/test/GPN/2010/page_89.pdf-4,0,1,0,True,1,23062.0,33.83907320187427,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2018/page_90.pdf-6,0,1,0,True,1,28336.0,20.29433206585236,7.0,2,2
strong,finqa,full,1,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,18028.0,22.997734379023314,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2010/page_273.pdf-1,0,0,0,True,1,22098.0,20.82273824000731,7.0,2,2
strong,finqa,full,1,FinQA/test/WRK/2018/page_107.pdf-2,0,0,0,True,1,21962.0,27.37461806088686,7.0,2,2
strong,finqa,full,1,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,19621.0,27.05564918811433,7.0,2,2
strong,finqa,full,1,FinQA/test/UPS/2012/page_32.pdf-4,0,1,0,True,1,17579.0,26.777397601865232,7.0,2,2
strong,finqa,full,1,FinQA/test/HOLX/2006/page_71.pdf-1,0,0,0,True,1,21865.0,29.699181684060022,7.0,2,2
strong,finqa,full,1,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,19568.0,17.06383614614606,7.0,2,2
strong,finqa,full,1,FinQA/test/DG/2009/page_77.pdf-1,1,0,1,True,1,16626.0,19.29792889696546,7.0,2,2
strong,finqa,full,1,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,20115.0,20.02112392615527,7.0,2,2
strong,finqa,full,1,FinQA/test/IPG/2006/page_77.pdf-3,0,0,0,True,1,22322.0,18.450462701031938,7.0,2,2
strong,finqa,full,1,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,21371.0,20.215791841968894,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,21614.0,30.176254671998322,7.0,2,2
strong,finqa,full,1,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,20542.0,19.785882502095774,7.0,2,2
strong,finqa,full,1,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,20220.0,21.93866420094855,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,19597.0,20.604449284961447,7.0,2,2
strong,finqa,full,1,FinQA/test/PPG/2006/page_42.pdf-2,0,0,0,True,1,26027.0,26.604592040879652,7.0,2,2
strong,finqa,full,1,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,21308.0,21.41192385694012,7.0,2,2
strong,finqa,full,1,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,18847.0,23.689203309826553,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,18047.0,23.717795884003863,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,18057.0,23.594747342867777,7.0,2,2
strong,finqa,full,1,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,22281.0,17.02730253804475,7.0,2,2
strong,finqa,full,1,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,20136.0,19.39267720701173,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2004/page_212.pdf-4,1,0,1,True,1,18689.0,27.481455601984635,7.0,2,2
strong,finqa,full,1,FinQA/test/BLK/2017/page_121.pdf-1,1,0,1,True,1,24656.0,21.671319643966854,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2018/page_87.pdf-4,0,1,0,True,1,21383.0,29.09419238101691,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,21640.0,25.69811053108424,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2009/page_175.pdf-4,0,0,0,True,1,16622.0,21.938046105904505,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,22677.0,26.214333608048037,7.0,2,2
strong,finqa,full,1,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,24273.0,20.504312776960433,7.0,2,2
strong,finqa,full,1,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,21086.0,33.64703497989103,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,18627.0,20.060473532183096,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2013/page_83.pdf-2,1,0,1,True,1,22074.0,30.265005913795903,7.0,2,2
strong,finqa,full,1,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,17982.0,16.156979279825464,7.0,2,2
strong,finqa,full,1,FinQA/test/BLL/2006/page_67.pdf-2,0,0,0,True,1,23060.0,35.09861429594457,7.0,2,2
strong,finqa,full,1,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,22371.0,28.53169960901141,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2015/page_96.pdf-1,0,0,0,True,1,20949.0,32.2716086730361,7.0,2,2
strong,finqa,full,1,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,16976.0,21.19868849706836,7.0,2,2
strong,finqa,full,1,FinQA/test/STT/2009/page_127.pdf-4,0,1,0,True,1,21144.0,20.734808150911704,7.0,2,2
strong,finqa,full,1,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,18016.0,21.243956125807017,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2012/page_142.pdf-1,0,1,0,True,1,19971.0,21.173628416843712,7.0,2,2
strong,finqa,full,1,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,17272.0,21.070504938950762,7.0,2,2
strong,finqa,full,1,FinQA/test/DRE/2007/page_56.pdf-2,1,0,1,True,1,21700.0,34.83878680993803,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,14926.0,19.3448297358118,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,17017.0,18.579315504990518,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2016/page_139.pdf-1,1,0,1,True,1,19463.0,24.693459916161373,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2007/page_175.pdf-1,1,0,1,True,1,15659.0,24.3698352209758,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2017/page_64.pdf-3,1,0,1,True,1,20155.0,24.623405105201527,7.0,2,2
strong,finqa,full,1,FinQA/test/LMT/2014/page_50.pdf-1,1,0,1,True,1,21571.0,23.81623068312183,7.0,2,2
strong,finqa,full,1,FinQA/test/GPN/2014/page_92.pdf-2,0,0,0,True,1,20619.0,36.78196289297193,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,19175.0,16.227896531810984,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,21789.0,22.41158662410453,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,19646.0,21.374846525955945,7.0,2,2
strong,finqa,full,1,FinQA/test/HIG/2011/page_53.pdf-1,0,1,0,True,1,25858.0,50.378946426091716,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2015/page_137.pdf-3,1,0,1,True,1,25237.0,33.94538660510443,7.0,2,2
strong,finqa,full,1,FinQA/test/CDNS/2018/page_66.pdf-3,1,0,1,True,1,18628.0,21.793195815058425,7.0,2,2
strong,finqa,full,1,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,20107.0,22.489757674047723,7.0,2,2
strong,finqa,full,1,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,19136.0,19.03519128402695,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,21050.0,18.474261562805623,7.0,2,2
strong,finqa,full,1,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,18011.0,16.70576741406694,7.0,2,2
strong,finqa,full,1,FinQA/test/MRK/2013/page_125.pdf-1,1,0,1,True,1,21549.0,20.37953933607787,7.0,2,2
strong,finqa,full,1,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,19464.0,20.587255181046203,7.0,2,2
strong,finqa,full,1,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,19791.0,18.217370664933696,7.0,2,2
strong,finqa,full,1,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,22925.0,20.14562709000893,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,21029.0,21.54022980108857,7.0,2,2
strong,finqa,full,1,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,22052.0,24.137714497046545,7.0,2,2
strong,finqa,full,1,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,20960.0,25.04796363413334,7.0,2,2
strong,finqa,full,1,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,21099.0,18.896414689952508,7.0,2,2
strong,finqa,full,1,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,23480.0,21.956403255928308,7.0,2,2
strong,finqa,full,1,FinQA/test/APD/2016/page_40.pdf-2,0,1,0,True,1,19449.0,19.009087871061638,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,23156.0,25.581022155936807,7.0,2,2
strong,finqa,full,1,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,22593.0,22.406213279813528,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2017/page_143.pdf-2,0,1,0,True,1,20141.0,22.991453600814566,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2006/page_104.pdf-2,0,0,0,True,1,20297.0,25.160109892021865,7.0,2,2
strong,finqa,full,1,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,21532.0,16.074611556949094,7.0,2,2
strong,finqa,full,1,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,20754.0,22.574042555876076,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,19310.0,19.91723622009158,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,20337.0,22.900287837022915,7.0,2,2
strong,finqa,full,1,FinQA/test/HOLX/2009/page_127.pdf-1,0,0,0,True,1,19418.0,26.656276104971766,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,21091.0,21.94733040779829,7.0,2,2
strong,finqa,full,1,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,20847.0,23.05350900697522,7.0,2,2
strong,finqa,full,1,FinQA/test/BLK/2014/page_120.pdf-4,1,0,1,True,1,23684.0,19.744473956059664,7.0,2,2
strong,finqa,full,1,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,23325.0,22.086305883014575,7.0,2,2
strong,finqa,full,1,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,19887.0,24.34505567001179,7.0,2,2
strong,finqa,full,1,FinQA/test/ECL/2016/page_52.pdf-4,1,0,1,True,1,21677.0,22.4671773170121,7.0,2,2
strong,finqa,full,1,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,21987.0,28.740541314007714,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,21379.0,32.23734683194198,7.0,2,2
strong,finqa,full,1,FinQA/test/CDNS/2018/page_66.pdf-2,1,0,1,True,1,24232.0,34.02046321099624,7.0,2,2
strong,finqa,full,1,FinQA/test/CDNS/2015/page_30.pdf-2,0,1,0,True,1,17673.0,20.50948618701659,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,18952.0,19.230883772019297,7.0,2,2
strong,finqa,full,1,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,19389.0,22.724915915168822,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,19482.0,17.56219612597488,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2012/page_48.pdf-4,1,0,1,True,1,20514.0,33.50056879594922,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,24251.0,22.208971597021446,7.0,2,2
strong,finqa,full,1,FinQA/test/AWK/2014/page_121.pdf-1,0,0,0,True,1,22717.0,25.408321324037388,7.0,2,2
strong,finqa,full,1,FinQA/test/ANSS/2016/page_47.pdf-2,0,0,0,True,1,19100.0,24.300745842047036,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,19215.0,17.374351287959144,7.0,2,2
strong,finqa,full,1,FinQA/test/INTC/2013/page_31.pdf-2,1,0,1,True,1,16622.0,20.33938690298237,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2010/page_86.pdf-1,0,1,0,True,1,17197.0,16.657299955142662,7.0,2,2
strong,finqa,full,1,FinQA/test/IPG/2006/page_77.pdf-4,0,1,0,True,1,22097.0,22.37352268001996,7.0,2,2
strong,finqa,full,1,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,21956.0,17.799123390112072,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2018/page_31.pdf-3,1,0,1,True,1,20197.0,21.482765604974702,7.0,2,2
strong,finqa,full,1,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,16779.0,17.057850952958688,7.0,2,2
strong,finqa,full,1,FinQA/test/STT/2014/page_54.pdf-2,1,0,1,True,1,17133.0,24.233479629969224,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2003/page_102.pdf-3,0,0,0,True,1,23358.0,27.322865472873673,7.0,2,2
strong,finqa,full,1,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,22401.0,21.584320402005687,7.0,2,2
strong,finqa,full,1,FinQA/test/GPN/2013/page_92.pdf-2,1,0,1,True,1,17636.0,18.06029048911296,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,18319.0,28.318704411154613,7.0,2,2
strong,finqa,full,1,FinQA/test/IP/2006/page_31.pdf-1,1,0,1,True,1,22563.0,22.913404372986406,7.0,2,2
strong,finqa,full,1,FinQA/test/DISCA/2011/page_49.pdf-3,0,0,0,True,1,22411.0,45.03472912800498,7.0,2,2
strong,finqa,full,1,FinQA/test/AMAT/2013/page_37.pdf-1,1,0,1,True,1,20829.0,26.855741675011814,7.0,2,2
strong,finqa,full,1,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,21370.0,18.530699328053743,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,21233.0,19.915131349116564,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2009/page_175.pdf-5,0,1,0,True,1,17503.0,22.47659515007399,7.0,2,2
strong,finqa,full,1,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,17718.0,24.509796667145565,7.0,2,2
strong,finqa,full,1,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,21716.0,29.532005537999794,7.0,2,2
strong,finqa,full,1,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,16833.0,16.284638502867892,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2008/page_94.pdf-2,1,0,0,True,1,26617.0,38.09175929799676,7.0,2,2
strong,finqa,full,1,FinQA/test/BDX/2018/page_106.pdf-2,1,0,1,True,1,18752.0,15.753069297177717,7.0,2,2
strong,finqa,full,1,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,21892.0,24.37648661318235,7.0,2,2
strong,finqa,full,1,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,19230.0,22.71600722707808,7.0,2,2
strong,finqa,full,1,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,22118.0,25.97019751300104,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,20332.0,24.23077837517485,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2016/page_374.pdf-1,1,0,1,True,1,16188.0,14.844644444994628,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,14538.0,18.864364460809156,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,20085.0,21.246732478030026,7.0,2,2
strong,finqa,full,1,FinQA/test/STT/2007/page_111.pdf-1,0,1,0,True,1,20674.0,31.183074628934264,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2012/page_68.pdf-4,1,0,1,True,1,21358.0,19.05484956712462,7.0,2,2
strong,finqa,full,1,FinQA/test/MSI/2014/page_76.pdf-1,0,0,0,True,1,22082.0,16.516965832095593,7.0,2,2
strong,finqa,full,1,FinQA/test/FIS/2016/page_9.pdf-4,1,0,1,True,1,18382.0,19.409123386023566,7.0,2,2
strong,finqa,full,1,FinQA/test/GPN/2008/page_78.pdf-1,0,1,0,True,1,22301.0,32.85658338107169,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2009/page_42.pdf-3,1,0,1,True,1,24247.0,30.95506626390852,7.0,2,2
strong,finqa,full,1,FinQA/test/AAPL/2006/page_131.pdf-2,0,0,0,True,1,20844.0,21.162214235868305,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2008/page_117.pdf-1,0,0,0,True,1,21964.0,21.123627057066187,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2012/page_65.pdf-3,1,0,1,True,1,24972.0,34.14390253811143,7.0,2,2
strong,finqa,full,1,FinQA/test/PNC/2014/page_111.pdf-2,0,0,0,True,1,20311.0,23.04979864694178,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,20044.0,25.065821995027363,7.0,2,2
strong,finqa,full,1,FinQA/test/UNP/2011/page_33.pdf-3,1,0,1,True,1,20556.0,16.37759131193161,7.0,2,2
strong,finqa,full,1,FinQA/test/CMCSA/2015/page_112.pdf-4,1,0,1,True,1,19664.0,18.35143431602046,7.0,2,2
strong,finqa,full,1,FinQA/test/RL/2008/page_23.pdf-2,1,0,1,True,1,18278.0,16.496885712025687,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2017/page_96.pdf-1,1,0,1,True,1,21346.0,17.50555147510022,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2016/page_150.pdf-2,0,1,0,True,1,24230.0,31.952332651009783,7.0,2,2
strong,finqa,full,1,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,1,True,1,18588.0,17.744121728930622,7.0,2,2
strong,finqa,full,1,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,26085.0,33.831646353937685,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2016/page_135.pdf-1,1,0,1,True,1,17519.0,20.927273427136242,7.0,2,2
strong,finqa,full,1,FinQA/test/AON/2007/page_188.pdf-4,1,0,1,True,1,15578.0,14.160733493044972,7.0,2,2
strong,finqa,full,1,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,17485.0,22.040701583959162,7.0,2,2
strong,finqa,full,1,FinQA/test/ZBH/2009/page_58.pdf-3,1,0,1,True,1,23920.0,22.392995612928644,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2009/page_140.pdf-2,0,1,0,True,1,21573.0,33.74711050698534,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2013/page_126.pdf-1,1,0,1,True,1,19481.0,20.915572362951934,7.0,2,2
strong,finqa,full,1,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,20206.0,25.22636683192104,7.0,2,2
strong,finqa,full,1,FinQA/test/MRO/2004/page_46.pdf-2,0,0,0,True,1,20196.0,24.672492190962657,7.0,2,2
strong,finqa,full,1,FinQA/test/GPN/2010/page_89.pdf-2,1,0,1,True,1,19374.0,19.534490612102672,7.0,2,2
strong,finqa,full,1,FinQA/test/C/2009/page_243.pdf-1,1,0,1,True,1,17675.0,17.896268530050293,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,22154.0,27.323125942843035,7.0,2,2
strong,finqa,full,1,FinQA/test/BLL/2010/page_37.pdf-1,1,0,1,True,1,19393.0,18.009877865901217,7.0,2,2
strong,finqa,full,1,FinQA/test/INTC/2015/page_41.pdf-4,1,0,1,True,1,18427.0,14.447738787159324,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2014/page_165.pdf-1,1,0,1,True,1,19371.0,15.58451434201561,7.0,2,2
strong,finqa,full,1,FinQA/test/ALXN/2016/page_153.pdf-2,0,1,0,True,1,21583.0,20.539012599969283,7.0,2,2
strong,finqa,full,1,FinQA/test/AAL/2013/page_18.pdf-2,1,0,1,True,1,21703.0,17.884639671072364,7.0,2,2
strong,finqa,full,1,FinQA/test/UPS/2007/page_49.pdf-3,1,0,1,True,1,20687.0,23.41139467502944,7.0,2,2
strong,finqa,full,1,FinQA/test/MO/2016/page_19.pdf-1,1,0,1,True,1,19535.0,35.12807671003975,7.0,2,2
strong,finqa,full,1,FinQA/test/AMT/2003/page_102.pdf-2,0,1,0,True,1,23265.0,29.255305592902005,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2017/page_179.pdf-2,1,0,1,True,1,21099.0,17.998977198963985,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2015/page_82.pdf-2,0,0,0,True,1,23099.0,21.57662095199339,7.0,2,2
strong,finqa,full,1,FinQA/test/MSI/2014/page_76.pdf-3,1,0,1,True,1,22622.0,17.624607711099088,7.0,2,2
strong,finqa,full,1,FinQA/test/CDW/2017/page_38.pdf-1,1,0,1,True,1,18061.0,23.56120904511772,7.0,2,2
strong,finqa,full,1,FinQA/test/GS/2015/page_188.pdf-3,1,0,1,True,1,21125.0,26.13852124894038,7.0,2,2
strong,finqa,full,1,FinQA/test/K/2006/page_52.pdf-2,1,0,1,True,1,22383.0,20.963070729048923,7.0,2,2
strong,finqa,full,1,FinQA/test/BLK/2015/page_124.pdf-3,1,0,1,True,1,45818.0,55.799021939048544,13.0,4,4
strong,finqa,full,1,FinQA/test/GS/2017/page_179.pdf-1,1,0,1,True,1,21694.0,20.365167356096208,7.0,2,2
strong,finqa,full,1,FinQA/test/MMM/2007/page_23.pdf-2,1,0,1,True,1,20574.0,20.36492999503389,7.0,2,2
strong,finqa,full,1,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,1,True,1,23061.0,18.282877802150324,7.0,2,2
strong,finqa,full,1,FinQA/test/JPM/2003/page_106.pdf-4,1,0,1,True,1,22659.0,17.478005168028176,7.0,2,2
strong,finqa,full,1,FinQA/test/RSG/2016/page_145.pdf-1,1,0,1,True,1,16469.0,16.309250286081806,7.0,2,2
strong,finqa,full,1,FinQA/test/SNA/2007/page_49.pdf-2,0,0,0,True,1,22533.0,22.315512147033587,7.0,2,2
strong,mmbench,full,0,579,1,0,1,True,1,20923.0,116.0051275009755,28.0,2,8
strong,mmbench,full,0,1382,1,0,1,True,1,18400.0,85.9177721850574,28.0,2,8
strong,mmbench,full,0,999,1,0,1,True,1,28761.0,127.26181418215856,29.0,2,8
strong,mmbench,full,0,1217,0,1,0,True,1,18351.0,99.81316544115543,21.0,2,6
strong,mmbench,full,0,1467,1,0,1,True,1,22806.0,93.47770239086822,28.0,2,8
strong,mmbench,full,0,1609,1,0,1,True,1,24139.0,161.61675026570447,28.0,2,8
strong,mmbench,full,0,1270,0,0,0,True,1,10059.0,56.37835169676691,14.0,2,4
strong,mmbench,full,0,510,0,0,0,True,1,42084.0,210.74083013203926,34.0,4,10
strong,mmbench,full,0,1728,1,0,1,True,1,26622.0,112.70007322193123,28.0,2,8
strong,mmbench,full,0,1328,1,0,1,True,1,19089.0,102.71417024405673,28.0,2,8
strong,mmbench,full,0,1321,1,0,1,True,1,20137.0,119.88308801781386,28.0,2,8
strong,mmbench,full,0,927,0,1,0,True,1,22327.0,104.3455837550573,28.0,2,8
strong,mmbench,full,0,471,1,0,1,True,1,19699.0,87.34673033072613,21.0,2,6
strong,mmbench,full,0,1957,1,0,1,True,1,30362.0,148.30559967109002,28.0,2,8
strong,mmbench,full,0,282,1,0,1,True,1,18035.0,81.71602886426263,21.0,2,6
strong,mmbench,full,0,1362,1,0,1,True,1,22712.0,100.40998987597413,28.0,2,8
strong,mmbench,full,0,692,1,0,1,True,1,20483.0,112.49695238471031,28.0,2,8
strong,mmbench,full,0,50,1,0,1,True,1,25423.0,107.7666895298753,28.0,2,8
strong,mmbench,full,0,688,1,0,1,True,1,24115.0,100.3478715128731,28.0,2,8
strong,mmbench,full,0,1857,1,0,1,True,1,27150.0,148.6954279569909,34.0,4,10
strong,mmbench,full,0,134,1,0,1,True,1,30071.0,130.88397406507283,31.0,3,9
strong,mmbench,full,0,1580,1,0,1,True,1,23766.0,135.58920340402983,28.0,2,8
strong,mmbench,full,0,1214,1,0,1,True,1,16802.0,83.96733793010935,21.0,2,6
strong,mmbench,full,0,453,1,0,1,True,1,13017.0,61.14873480401002,14.0,2,4
strong,mmbench,full,0,880,0,0,0,True,1,22041.0,120.72626257385127,28.0,2,8
strong,mmbench,full,0,162,0,0,0,False,0,0.0,33.0883831132669,12.0,0,0
strong,mmbench,full,0,1242,1,0,1,True,1,9604.0,43.791252840077505,14.0,2,4
strong,mmbench,full,0,1526,1,0,1,True,1,22432.0,100.73872721916996,30.0,3,9
strong,mmbench,full,0,1871,0,0,0,True,1,29049.0,175.52370453276671,33.0,4,10
strong,mmbench,full,0,1237,1,0,1,True,1,14946.0,93.93456858885475,20.0,4,6
strong,mmbench,full,0,1740,1,0,1,True,1,18568.0,75.31165043474175,28.0,2,8
strong,mmbench,full,0,856,1,0,1,True,1,22144.0,116.0346827141475,28.0,2,8
strong,mmbench,full,0,469,1,0,1,True,1,24731.0,112.03861498413607,28.0,2,8
strong,mmbench,full,0,837,1,0,1,True,1,14771.0,74.79940446815453,21.0,2,6
strong,mmbench,full,0,1234,1,0,1,True,1,10014.0,48.812308331020176,14.0,2,4
strong,mmbench,full,0,988,1,0,1,True,1,22220.0,114.14300695178099,28.0,2,8
strong,mmbench,full,0,1922,1,0,1,True,1,29599.0,112.21068506408483,28.0,2,8
strong,mmbench,full,0,244,1,0,1,True,1,22937.0,67.07766827382147,21.0,2,6
strong,mmbench,full,0,788,0,1,0,True,1,35641.0,214.5670657781884,39.0,4,12
strong,mmbench,full,0,982,1,0,1,True,1,21840.0,92.40139330783859,28.0,2,8
strong,mmbench,full,0,1269,0,1,0,True,1,10376.0,56.51373388315551,14.0,2,4
strong,mmbench,full,0,419,0,1,0,True,1,17951.0,87.79320994089358,17.0,3,5
strong,mmbench,full,0,353,0,0,0,True,1,22108.0,100.6187700831797,28.0,2,8
strong,mmbench,full,0,1176,1,0,1,True,1,23855.0,121.52413344103843,28.0,2,8
strong,mmbench,full,0,491,0,0,0,False,0,0.0,25.898419168777764,12.0,0,0
strong,mmbench,full,0,1706,1,0,1,True,1,24363.0,104.8997900870163,28.0,2,8
strong,mmbench,full,0,38,1,0,1,True,1,24888.0,102.3996301817242,28.0,2,8
strong,mmbench,full,0,1764,1,0,1,True,1,20698.0,76.12317723594606,28.0,2,8
strong,mmbench,full,0,933,1,0,1,True,1,22804.0,98.52874215692282,28.0,2,8
strong,mmbench,full,0,536,0,0,0,True,1,25257.0,99.78480622800998,35.0,4,10
strong,mmbench,full,0,1284,1,0,1,True,1,24277.0,97.55217604595236,28.0,2,8
strong,mmbench,full,0,1113,0,0,0,True,1,15483.0,62.63734722021036,21.0,2,6
strong,mmbench,full,0,1031,1,0,1,True,1,21869.0,105.47133452561684,28.0,2,8
strong,mmbench,full,0,1181,1,0,1,True,1,24328.0,120.73871439276263,28.0,2,8
strong,mmbench,full,0,526,0,1,0,True,1,20346.0,116.99169562174939,28.0,2,8
strong,mmbench,full,0,1447,1,0,1,True,1,21150.0,97.62994479062036,28.0,2,8
strong,mmbench,full,0,941,1,0,1,True,1,22087.0,91.66761556104757,28.0,2,8
strong,mmbench,full,0,1042,1,0,1,True,1,22867.0,116.67054929910228,28.0,2,8
strong,mmbench,full,0,648,1,0,1,True,1,21863.0,89.24250341812149,28.0,2,8
strong,mmbench,full,0,1863,1,0,0,True,1,24776.0,116.66411106195301,28.0,2,8
strong,mmbench,full,0,205,1,0,1,True,1,30973.0,132.12643509102054,31.0,3,9
strong,mmbench,full,0,1276,0,1,0,True,1,9853.0,54.78453175490722,14.0,2,4
strong,mmbench,full,0,1219,0,1,0,True,1,18310.0,79.30067483801395,21.0,2,6
strong,mmbench,full,0,969,1,0,1,True,1,21089.0,133.66032458515838,32.0,2,8
strong,mmbench,full,0,884,0,1,0,True,1,31923.0,153.30237119295634,37.0,4,11
strong,mmbench,full,0,793,0,0,0,True,1,29695.0,170.33472394547425,34.0,4,10
strong,mmbench,full,0,744,1,0,1,True,1,21631.0,115.25415529613383,28.0,2,8
strong,mmbench,full,0,183,1,0,1,True,1,27008.0,130.21220758836716,28.0,2,8
strong,mmbench,full,0,1123,1,0,1,True,1,14179.0,68.13031572592445,21.0,2,6
strong,mmbench,full,0,1277,1,0,1,True,1,10702.0,53.14445450808853,14.0,2,4
strong,mmbench,full,0,679,1,0,1,True,1,23626.0,123.91570815909654,33.0,4,10
strong,mmbench,full,0,404,1,0,1,True,1,12736.0,53.47865507681854,14.0,2,4
strong,mmbench,full,0,137,1,0,0,True,1,27893.0,145.18712690402754,31.0,3,9
strong,mmbench,full,0,1368,1,0,1,True,1,22885.0,135.0814282358624,28.0,2,8
strong,mmbench,full,0,1174,1,0,1,True,1,27015.0,131.97342036291957,28.0,2,8
strong,mmbench,full,0,668,1,0,1,True,1,22133.0,96.09308148524724,28.0,2,8
strong,mmbench,full,0,1130,1,0,1,True,1,16640.0,70.82736922008917,21.0,2,6
strong,mmbench,full,0,1586,1,0,1,True,1,25122.0,101.47837975504808,31.0,3,9
strong,mmbench,full,0,1298,1,0,1,True,1,30308.0,122.08171446598135,34.0,4,10
strong,mmbench,full,0,1423,1,0,1,True,1,27356.0,114.40258813626133,34.0,4,10
strong,mmbench,full,0,1054,1,0,1,True,1,21721.0,96.78835251694545,28.0,2,8
strong,mmbench,full,0,1637,0,0,0,False,0,0.0,13.7261050529778,12.0,0,0
strong,mmbench,full,0,1432,1,0,1,True,1,22709.0,94.39463309501298,28.0,2,8
strong,mmbench,full,0,329,1,0,1,True,1,29281.0,111.3949882001616,28.0,2,8
strong,mmbench,full,0,1900,1,0,1,True,1,28786.0,105.5668579901103,28.0,2,8
strong,mmbench,full,0,1714,0,0,0,True,1,23967.0,109.43455810379237,28.0,2,8
strong,mmbench,full,0,1065,1,0,1,True,1,21647.0,91.91974507505074,28.0,2,8
strong,mmbench,full,0,699,1,0,1,True,1,21667.0,86.06646825489588,28.0,2,8
strong,mmbench,full,0,1060,1,0,1,True,1,25463.0,113.81259267404675,31.0,3,9
strong,mmbench,full,0,25,1,0,1,True,1,25798.0,89.1537705308292,28.0,2,8
strong,mmbench,full,0,408,1,0,1,True,1,18853.0,80.11733399215154,21.0,2,6
strong,mmbench,full,0,12,1,0,1,True,1,28745.0,91.66536106169224,28.0,2,8
strong,mmbench,full,0,1914,1,0,1,True,1,28303.0,118.9992756980937,28.0,2,8
strong,mmbench,full,0,1597,1,0,1,True,1,26288.0,134.50990425702184,34.0,4,10
strong,mmbench,full,0,1948,1,0,1,True,1,23545.0,105.3261805139482,28.0,2,8
strong,mmbench,full,0,1313,1,0,1,True,1,25408.0,88.84155454696156,28.0,2,8
strong,mmbench,full,0,202,1,0,1,True,1,27511.0,94.87403070996515,28.0,2,8
strong,mmbench,full,0,30,1,0,1,True,1,24757.0,83.7889451822266,28.0,2,8
strong,mmbench,full,0,646,1,0,1,True,1,21964.0,78.31997387227602,28.0,2,8
strong,mmbench,full,0,1888,0,0,0,True,1,24432.0,81.23051439691335,28.0,2,8
strong,mmbench,full,0,825,0,1,0,True,1,28981.0,140.46911538718268,37.0,4,11
strong,mmbench,full,0,1189,1,0,1,True,1,21324.0,82.40593130025081,24.0,3,7
strong,mmbench,full,0,1734,1,0,1,True,1,25747.0,82.11719574453309,28.0,2,8
strong,mmbench,full,0,1547,0,0,0,True,1,29753.0,123.3252029963769,27.0,4,8
strong,mmbench,full,0,330,1,0,1,True,1,31873.0,102.0222375956364,28.0,2,8
strong,mmbench,full,0,1605,1,0,1,True,1,23335.0,94.8995125524234,28.0,2,8
strong,mmbench,full,0,665,1,0,1,True,1,25039.0,124.9646717228461,28.0,2,8
strong,mmbench,full,0,867,0,1,0,True,1,27972.0,123.82872088486329,35.0,4,11
strong,mmbench,full,0,1133,1,0,1,True,1,18013.0,69.41554593481123,21.0,2,6
strong,mmbench,full,0,1830,1,0,1,True,1,28453.0,109.13490368705243,31.0,3,9
strong,mmbench,full,0,727,1,0,1,True,1,21727.0,97.0687145376578,28.0,2,8
strong,mmbench,full,0,1780,1,0,1,True,1,20411.0,64.89694518200122,28.0,2,8
strong,mmbench,full,0,801,0,0,0,True,1,28021.0,113.61160931386985,34.0,4,10
strong,mmbench,full,0,302,1,0,1,True,1,11058.0,41.90306494408287,14.0,2,4
strong,mmbench,full,0,758,1,0,1,True,1,22722.0,81.34876016294584,28.0,2,8
strong,mmbench,full,0,1177,1,0,1,True,1,24536.0,99.79323888360523,28.0,2,8
strong,mmbench,full,0,896,0,0,0,True,1,24933.0,92.43419002904557,28.0,2,8
strong,mmbench,full,0,1068,1,0,1,True,1,22505.0,91.716743277153,28.0,2,8
strong,mmbench,full,0,444,1,0,1,True,1,20437.0,67.81884637707844,21.0,2,6
strong,mmbench,full,0,861,0,0,0,True,1,26164.0,114.66701177484356,28.0,2,8
strong,mmbench,full,0,512,1,0,1,True,1,21502.0,78.8558852688875,28.0,2,8
strong,mmbench,full,0,1656,1,0,1,True,1,29281.0,82.43648296804167,28.0,2,8
strong,mmbench,full,0,1523,0,1,0,True,1,23302.0,66.25977777224034,28.0,2,8
strong,mmbench,full,0,1155,1,0,1,True,1,22646.0,84.80387080390938,28.0,2,8
strong,mmbench,full,0,70,1,0,1,True,1,25862.0,86.95881300093606,28.0,2,8
strong,mmbench,full,0,1937,1,0,1,True,1,33261.0,99.00076999212615,34.0,4,10
strong,mmbench,full,0,391,1,0,1,True,1,19334.0,70.69578876928426,21.0,2,6
strong,mmbench,full,0,734,1,0,1,True,1,19407.0,76.95833787112497,28.0,2,8
strong,mmbench,full,0,1079,1,0,1,True,1,21903.0,75.54838228528388,28.0,2,8
strong,mmbench,full,0,1745,1,0,1,True,1,22527.0,82.37486076029018,28.0,2,8
strong,mmbench,full,0,1192,1,0,1,True,1,17746.0,64.69269182579592,21.0,2,6
strong,mmbench,full,0,1722,0,0,0,True,1,23379.0,82.80276292329654,28.0,2,8
strong,mmbench,full,0,573,1,0,1,True,1,25964.0,107.4779321369715,28.0,2,8
strong,mmbench,full,0,1128,0,1,0,True,1,22308.0,94.1125514919404,27.0,4,8
strong,mmbench,full,0,764,1,0,1,True,1,21515.0,91.08691875590011,28.0,2,8
strong,mmbench,full,0,1175,0,0,0,True,1,28833.0,118.58448394830339,34.0,3,10
strong,mmbench,full,0,27,1,0,1,True,1,25845.0,77.28974415967241,28.0,2,8
strong,mmbench,full,0,860,0,1,0,True,1,36183.0,151.19835797371343,37.0,5,11
strong,mmbench,full,0,1452,1,0,1,True,1,23509.0,82.29976923763752,28.0,2,8
strong,mmbench,full,0,49,1,0,1,True,1,31823.0,103.31189551297575,35.0,4,10
strong,mmbench,full,0,1669,1,0,1,True,1,33106.0,132.13103813608177,28.0,2,8
strong,mmbench,full,0,587,1,0,1,True,1,22742.0,90.65667951386422,28.0,2,8
strong,mmbench,full,0,721,1,0,1,True,1,19177.0,75.45111182075925,28.0,2,8
strong,mmbench,full,0,290,0,1,0,True,1,19580.0,68.67779848584905,21.0,2,6
strong,mmbench,full,0,503,0,1,0,True,1,33836.0,107.20772559288889,28.0,2,8
strong,mmbench,full,0,1967,0,0,0,True,1,22457.0,97.41747076786123,28.0,2,8
strong,mmbench,full,0,1771,1,0,1,True,1,22237.0,84.42309482977726,28.0,2,8
strong,mmbench,full,0,1050,1,0,1,True,1,28932.0,108.37472822889686,34.0,4,10
strong,mmbench,full,0,1549,0,0,0,True,1,20267.0,78.19023359706625,21.0,2,6
strong,mmbench,full,0,889,1,0,1,True,1,26553.0,102.3523283621762,29.0,2,8
strong,mmbench,full,0,1751,1,0,1,True,1,18608.0,77.5701963827014,28.0,2,8
strong,mmbench,full,0,1659,1,0,1,True,1,30698.0,115.68889454193413,28.0,2,8
strong,mmbench,full,0,1370,1,0,1,True,1,22734.0,90.11194634903222,28.0,2,8
strong,mmbench,full,0,498,1,0,0,True,1,33008.0,103.01892334106378,28.0,2,8
strong,mmbench,full,0,1139,1,0,1,True,1,24210.0,110.45232929615304,28.0,2,8
strong,mmbench,full,0,943,1,0,1,True,1,25022.0,89.7358540748246,28.0,2,8
strong,mmbench,full,0,1812,1,0,1,True,1,24520.0,99.00420483201742,28.0,2,8
strong,mmbench,full,0,1842,1,0,1,True,1,21616.0,101.6291437249165,28.0,2,8
strong,mmbench,full,0,717,1,0,1,True,1,20556.0,80.82012485619634,28.0,2,8
strong,mmbench,full,0,1363,1,0,1,True,1,22524.0,109.02309712092392,28.0,2,8
strong,mmbench,full,0,1677,1,0,1,True,1,43525.0,139.61786670377478,34.0,4,10
strong,mmbench,full,0,217,1,0,0,True,1,39203.0,162.7826553476043,37.0,4,11
strong,mmbench,full,0,506,1,0,0,True,1,27577.0,115.09874406945892,28.0,2,8
strong,mmbench,full,0,1251,1,0,1,True,1,10890.0,59.258167644031346,14.0,2,4
strong,mmbench,full,0,1956,1,0,1,True,1,24143.0,138.5502670169808,28.0,2,8
strong,mmbench,full,0,1846,1,0,1,True,1,21215.0,117.07776506687514,28.0,2,8
strong,mmbench,full,0,1308,1,0,1,True,1,24338.0,92.66738956095651,28.0,2,8
strong,mmbench,full,0,1693,1,0,1,True,1,22917.0,102.35937006003223,28.0,2,8
strong,mmbench,full,0,1594,1,0,1,True,1,24006.0,115.85403513978235,28.0,2,8
strong,mmbench,full,0,1770,0,0,0,True,1,24051.0,99.25921051506884,28.0,2,8
strong,mmbench,full,0,1636,1,0,1,True,1,36857.0,121.21180221810937,34.0,4,10
strong,mmbench,full,0,569,1,0,1,True,1,28521.0,121.3978193399962,31.0,3,9
strong,mmbench,full,0,193,1,0,1,True,1,28242.0,115.51270720711909,31.0,3,9
strong,mmbench,full,0,1301,1,0,1,True,1,23911.0,81.08962396276183,28.0,2,8
strong,mmbench,full,0,1124,1,0,1,True,1,16299.0,71.23276019794866,21.0,2,6
strong,mmbench,full,0,1160,1,0,1,True,1,24877.0,126.54370819008909,28.0,2,8
strong,mmbench,full,0,539,0,1,0,True,1,21402.0,109.28841236187145,28.0,2,8
strong,mmbench,full,0,1489,0,0,0,True,1,25752.0,96.51070281933062,33.0,4,10
strong,mmbench,full,0,121,1,0,1,True,1,25995.0,109.02500150492415,28.0,2,8
strong,mmbench,full,0,1268,0,0,0,True,1,10286.0,43.56653776788153,14.0,2,4
strong,mmbench,full,0,1773,0,0,0,True,1,30438.0,123.62176471808925,33.0,4,10
strong,mmbench,full,0,1485,1,0,1,True,1,27302.0,93.80698194890283,28.0,2,8
strong,mmbench,full,0,1912,1,0,0,True,1,29471.0,95.97262839507312,28.0,2,8
strong,mmbench,full,0,53,1,0,1,True,1,25220.0,91.64790110033937,28.0,2,8
strong,mmbench,full,0,1689,1,0,1,True,1,23550.0,78.0844477689825,28.0,2,8
strong,mmbench,full,0,335,1,0,0,True,1,58604.0,245.10872068768367,45.0,6,14
strong,mmbench,full,0,454,1,0,1,True,1,13212.0,42.43449994502589,14.0,2,4
strong,mmbench,full,0,810,1,0,1,True,1,21677.0,96.65359466103837,28.0,2,8
strong,mmbench,full,0,1314,1,0,1,True,1,21867.0,80.37840398633853,28.0,2,8
strong,mmbench,full,0,1403,1,0,1,True,1,20989.0,94.80177352088504,28.0,2,8
strong,mmbench,full,0,99,1,0,1,True,1,28484.0,98.06200852501206,34.0,4,10
strong,mmbench,full,0,1651,1,0,1,True,1,45815.0,69.94517099182121,28.0,2,8
strong,mmbench,full,0,1823,1,0,1,True,1,23620.0,89.00027566915378,28.0,2,8
strong,mmbench,full,0,723,1,0,1,True,1,22308.0,86.28886341978796,28.0,2,8
strong,mmbench,full,0,334,0,1,0,True,1,50695.0,228.86224894504994,44.0,5,13
strong,mmbench,full,0,1048,1,0,1,True,1,23076.0,98.19595780526288,28.0,2,8
strong,mmbench,full,0,1392,1,0,1,True,1,20795.0,105.33867986593395,28.0,2,8
strong,mmbench,full,0,511,0,1,0,True,1,39252.0,157.7702598508913,28.0,2,8
strong,mmbench,full,0,1911,1,0,1,True,1,28887.0,111.77404888696037,28.0,2,8
strong,mmbench,full,0,1583,1,0,1,True,1,29463.0,154.99608571105637,34.0,4,10
strong,mmbench,full,0,1213,0,1,0,True,1,22016.0,104.69091714406386,24.0,3,7
strong,mmbench,full,0,1290,1,0,1,True,1,19349.0,89.26637640735134,28.0,2,8
strong,mmbench,full,0,199,1,0,1,True,1,27564.0,129.9086345930118,28.0,2,8
strong,mmbench,full,0,1078,1,0,1,True,1,22608.0,117.29322912311181,28.0,2,8
strong,mmbench,full,0,1964,0,0,0,True,1,25270.0,134.43707248289138,28.0,2,8
strong,mmbench,full,0,1511,0,1,0,True,1,30614.0,177.3332397651393,31.0,3,9
strong,mmbench,full,0,1127,0,0,0,False,0,20147.0,94.62098771426827,22.0,2,4
strong,mmbench,full,0,1273,1,0,1,True,1,9963.0,44.80019853403792,14.0,2,4
strong,mmbench,full,0,1409,1,0,1,True,1,18632.0,97.10959927481599,28.0,2,8
strong,mmbench,full,0,742,1,0,1,True,1,22401.0,97.48769925767556,28.0,2,8
strong,mmbench,full,0,496,1,0,1,True,1,35767.0,138.0367403149139,28.0,2,8
strong,mmbench,full,0,534,0,1,0,True,1,34784.0,151.23908081208356,37.0,4,11
strong,mmbench,full,0,718,1,0,1,True,1,21492.0,93.51835937821306,28.0,2,8
strong,mmbench,full,0,1545,0,1,0,True,1,27640.0,113.1809987577144,27.0,4,8
strong,mmbench,full,0,107,1,0,1,True,1,32429.0,126.14782608579844,34.0,4,10
strong,mmbench,full,0,64,1,0,1,True,1,24897.0,100.40057365922257,28.0,2,8
strong,mmbench,full,0,1012,1,0,1,True,1,19255.0,78.23914131871425,21.0,2,6
strong,mmbench,full,0,348,1,0,1,True,1,22030.0,98.67271204921417,28.0,2,8
strong,mmbench,full,0,1623,1,0,1,True,1,21855.0,113.24291764199734,28.0,2,8
strong,mmbench,full,0,151,0,1,0,True,1,27102.0,109.20522680296563,28.0,2,8
strong,mmbench,full,0,410,1,0,1,True,1,9737.0,37.293838415062055,14.0,2,4
strong,mmbench,full,0,638,0,1,0,True,1,25117.0,99.2254048793111,28.0,2,8
strong,mmbench,full,0,1859,1,0,1,True,1,22053.0,97.77998412819579,28.0,2,8
strong,mmbench,full,0,560,0,0,0,True,1,34788.0,147.3643012882676,36.0,5,11
strong,mmbench,full,0,1564,1,0,1,True,1,22111.0,84.6982382577844,21.0,2,6
strong,mmbench,full,0,1295,1,0,1,True,1,21859.0,85.11841931380332,28.0,2,8
strong,mmbench,full,0,828,1,0,1,True,1,15705.0,66.64402903732844,21.0,2,6
strong,mmbench,full,0,1799,1,0,1,True,1,23335.0,83.60143795493059,28.0,2,8
strong,mmbench,full,0,709,0,1,0,True,1,24145.0,94.78365776478313,28.0,2,8
strong,mmbench,full,0,1,1,0,0,True,1,25619.0,71.66938507114537,28.0,2,8
strong,mmbench,full,0,508,1,0,1,True,1,34162.0,101.1909465813078,28.0,2,8
strong,mmbench,full,0,69,1,0,1,True,1,26950.0,86.7667001329828,28.0,2,8
strong,mmbench,full,0,928,1,0,1,True,1,22808.0,77.8133060100954,28.0,2,8
strong,mmbench,full,0,689,1,0,1,True,1,23885.0,80.17181821493432,28.0,2,8
strong,mmbench,full,0,565,1,0,1,True,1,24722.0,83.17120683728717,28.0,2,8
strong,mmbench,full,0,1148,1,0,1,True,1,32909.0,141.35102666704915,37.0,4,11
strong,mmbench,full,0,158,1,0,1,True,1,27208.0,93.76400406192988,28.0,2,8
strong,mmbench,full,0,352,0,1,0,True,1,22665.0,80.97720665298402,28.0,2,8
strong,mmbench,full,0,804,0,1,0,True,1,22816.0,92.98989673401229,28.0,2,8
strong,mmbench,full,0,319,1,0,1,True,1,16943.0,62.70757541293278,21.0,2,6
strong,mmbench,full,0,1200,0,1,0,True,1,27537.0,99.5071368291974,33.0,4,10
strong,mmbench,full,0,1426,1,0,1,True,1,26293.0,96.05621577915736,34.0,4,10
strong,mmbench,full,0,261,1,0,1,True,1,11508.0,37.29235266405158,14.0,2,4
strong,mmbench,full,0,568,0,0,0,True,1,24768.0,86.5084875060711,28.0,2,8
strong,mmbench,full,0,1457,1,0,1,True,1,24284.0,72.16268280474469,28.0,2,8
strong,mmbench,full,0,1006,0,0,0,False,0,0.0,15.85948600876145,12.0,0,0
strong,mmbench,full,0,1574,1,0,1,True,1,24793.0,99.26925084204413,34.0,4,10
strong,mmbench,full,0,109,1,0,1,True,1,25780.0,87.23933487734757,28.0,2,8
strong,mmbench,full,0,855,1,0,1,True,1,22725.0,86.88250516913831,28.0,2,8
strong,mmbench,full,0,694,1,0,1,True,1,23593.0,70.61075052712113,28.0,2,8
strong,mmbench,full,1,579,1,0,1,True,1,22236.0,109.83945563598536,28.0,2,8
strong,mmbench,full,1,1382,1,0,1,True,1,19048.0,108.06354154343717,28.0,2,8
strong,mmbench,full,1,999,1,0,1,True,1,24598.0,109.45310512906872,28.0,2,8
strong,mmbench,full,1,1217,0,1,0,True,1,18610.0,89.01498996512964,21.0,2,6
strong,mmbench,full,1,1467,1,0,1,True,1,24666.0,115.63494626805186,28.0,2,8
strong,mmbench,full,1,1609,1,0,1,True,1,23923.0,147.56360383494757,28.0,2,8
strong,mmbench,full,1,1270,0,0,0,True,1,16419.0,96.23972077202052,21.0,4,6
strong,mmbench,full,1,510,0,1,0,True,1,42078.0,172.32985198986717,34.0,4,10
strong,mmbench,full,1,1728,1,0,1,True,1,26243.0,109.09655012260191,28.0,2,8
strong,mmbench,full,1,1328,1,0,1,True,1,22481.0,119.4551298331935,31.0,3,9
strong,mmbench,full,1,1321,1,0,1,True,1,20518.0,120.99377513304353,28.0,2,8
strong,mmbench,full,1,927,0,1,0,True,1,21938.0,89.25282899593003,28.0,2,8
strong,mmbench,full,1,471,1,0,1,True,1,20536.0,86.69379915110767,21.0,2,6
strong,mmbench,full,1,1957,1,0,1,True,1,26136.0,113.04424438695423,28.0,2,8
strong,mmbench,full,1,282,1,0,1,True,1,18767.0,66.06863098498434,21.0,2,6
strong,mmbench,full,1,1362,1,0,1,True,1,22279.0,80.78140111709945,28.0,2,8
strong,mmbench,full,1,692,1,0,1,True,1,21436.0,93.13310925802216,28.0,2,8
strong,mmbench,full,1,50,1,0,1,True,1,31441.0,102.04824369214475,34.0,4,10
strong,mmbench,full,1,688,1,0,1,True,1,23413.0,74.36412277212366,28.0,2,8
strong,mmbench,full,1,1857,1,0,1,True,1,27470.0,114.50334651488811,34.0,4,10
strong,mmbench,full,1,134,1,0,1,True,1,27616.0,84.80792161077261,28.0,2,8
strong,mmbench,full,1,1580,1,0,1,True,1,23744.0,83.38361111376435,28.0,2,8
strong,mmbench,full,1,1214,1,0,1,True,1,16445.0,61.2524746672716,21.0,2,6
strong,mmbench,full,1,453,1,0,1,True,1,13575.0,43.50028193183243,14.0,2,4
strong,mmbench,full,1,880,0,0,0,True,1,23172.0,105.52962737926282,28.0,2,8
strong,mmbench,full,1,162,0,0,0,False,0,0.0,22.521981556899846,12.0,0,0
strong,mmbench,full,1,1242,1,0,1,True,1,9768.0,35.417257488006726,14.0,2,4
strong,mmbench,full,1,1526,1,0,1,True,1,21710.0,74.36633584531955,28.0,2,8
strong,mmbench,full,1,1871,0,0,0,True,1,27914.0,88.72331869485788,28.0,2,8
strong,mmbench,full,1,1237,1,0,1,True,1,10555.0,43.61460180091672,14.0,2,4
strong,mmbench,full,1,1740,1,0,1,True,1,19167.0,62.282841249834746,28.0,2,8
strong,mmbench,full,1,856,1,0,1,True,1,22433.0,86.74895315663889,28.0,2,8
strong,mmbench,full,1,469,1,0,1,True,1,25618.0,85.51778633124195,28.0,2,8
strong,mmbench,full,1,837,1,0,1,True,1,15105.0,61.43853112752549,21.0,2,6
strong,mmbench,full,1,1234,1,0,1,True,1,9494.0,36.45193550689146,14.0,2,4
strong,mmbench,full,1,988,1,0,1,True,1,21760.0,77.90292267734185,28.0,2,8
strong,mmbench,full,1,1922,1,0,1,True,1,27609.0,72.97983026667498,28.0,2,8
strong,mmbench,full,1,244,1,0,1,True,1,23567.0,64.28295183787122,21.0,2,6
strong,mmbench,full,1,788,0,0,0,True,1,35071.0,158.19460901990533,39.0,4,12
strong,mmbench,full,1,982,1,0,1,True,1,22278.0,81.19360089697875,28.0,2,8
strong,mmbench,full,1,1269,0,0,0,True,1,10222.0,40.35972343897447,14.0,2,4
strong,mmbench,full,1,419,0,0,0,True,1,11634.0,39.33026079903357,14.0,2,4
strong,mmbench,full,1,353,0,1,0,True,1,22218.0,90.16193450521678,28.0,2,8
strong,mmbench,full,1,1176,1,0,1,True,1,22419.0,98.27534064115025,28.0,2,8
strong,mmbench,full,1,491,0,0,0,False,0,0.0,20.946334725944325,12.0,0,0
strong,mmbench,full,1,1706,1,0,1,True,1,23826.0,72.94857104006223,28.0,2,8
strong,mmbench,full,1,38,1,0,0,True,1,25285.0,93.03497504931875,28.0,2,8
strong,mmbench,full,1,1764,1,0,1,True,1,20281.0,77.5131848952733,28.0,2,8
strong,mmbench,full,1,933,1,0,1,True,1,29995.0,108.97269606008194,34.0,4,10
strong,mmbench,full,1,536,0,0,0,True,1,23537.0,97.90457159094512,33.0,4,10
strong,mmbench,full,1,1284,1,0,1,True,1,24160.0,75.85454770014621,28.0,2,8
strong,mmbench,full,1,1113,0,0,0,True,1,16245.0,67.1405853847973,21.0,2,6
strong,mmbench,full,1,1031,1,0,1,True,1,21159.0,92.44484835397452,28.0,2,8
strong,mmbench,full,1,1181,1,0,1,True,1,23999.0,101.51021812297404,28.0,2,8
strong,mmbench,full,1,526,0,0,0,True,1,26621.0,138.53270188020542,37.0,4,11
strong,mmbench,full,1,1447,1,0,1,True,1,20296.0,75.05363939423114,28.0,2,8
strong,mmbench,full,1,941,1,0,1,True,1,23305.0,76.97104302980006,28.0,2,8
strong,mmbench,full,1,1042,1,0,1,True,1,21837.0,81.90383692993782,28.0,2,8
strong,mmbench,full,1,648,1,0,1,True,1,21255.0,71.96648050681688,28.0,2,8
strong,mmbench,full,1,1863,1,0,1,True,1,27273.0,89.8737957791891,28.0,2,8
strong,mmbench,full,1,205,1,0,0,True,1,27389.0,94.80992771103047,28.0,2,8
strong,mmbench,full,1,1276,0,0,0,True,1,13232.0,55.74259953619912,19.0,4,6
strong,mmbench,full,1,1219,0,1,0,True,1,18550.0,73.70112455706112,21.0,2,6
strong,mmbench,full,1,969,1,0,1,True,1,20181.0,99.63957103714347,34.0,2,8
strong,mmbench,full,1,884,0,1,0,True,1,24319.0,98.45559812895954,28.0,2,8
strong,mmbench,full,1,793,0,0,0,True,1,26909.0,107.87890986376442,31.0,3,9
strong,mmbench,full,1,744,1,0,1,True,1,21735.0,92.19844601303339,28.0,2,8
strong,mmbench,full,1,183,1,0,1,True,1,24743.0,84.72230891510844,28.0,2,8
strong,mmbench,full,1,1123,1,0,1,True,1,15172.0,66.6324916779995,21.0,2,6
strong,mmbench,full,1,1277,1,0,1,True,1,10914.0,48.92491520103067,14.0,2,4
strong,mmbench,full,1,679,1,0,1,True,1,19966.0,96.16021147812717,28.0,2,8
strong,mmbench,full,1,404,1,0,1,True,1,14515.0,63.79284694301896,14.0,2,4
strong,mmbench,full,1,137,1,0,1,True,1,29934.0,103.69040703796782,34.0,4,10
strong,mmbench,full,1,1368,1,0,1,True,1,22767.0,108.701455272967,28.0,2,8
strong,mmbench,full,1,1174,1,0,1,True,1,23766.0,95.73711688793264,28.0,2,8
strong,mmbench,full,1,668,1,0,1,True,1,21767.0,72.69664230500348,28.0,2,8
strong,mmbench,full,1,1130,1,0,1,True,1,17466.0,64.15389799675904,21.0,2,6
strong,mmbench,full,1,1586,1,0,1,True,1,23095.0,84.68921303097159,28.0,2,8
strong,mmbench,full,1,1298,1,0,1,True,1,23335.0,74.41934957867488,28.0,2,8
strong,mmbench,full,1,1423,1,0,1,True,1,22848.0,83.62549470528029,28.0,2,8
strong,mmbench,full,1,1054,1,0,1,True,1,22139.0,80.71325594908558,28.0,2,8
strong,mmbench,full,1,1637,0,0,0,False,0,0.0,11.717452996177599,12.0,0,0
strong,mmbench,full,1,1432,1,0,1,True,1,21485.0,78.10391027806327,28.0,2,8
strong,mmbench,full,1,329,1,0,0,True,1,32380.0,109.29611555719748,28.0,2,8
strong,mmbench,full,1,1900,1,0,1,True,1,28254.0,92.30161680979654,28.0,2,8
strong,mmbench,full,1,1714,0,0,0,True,1,28741.0,108.0454481181223,34.0,3,10
strong,mmbench,full,1,1065,1,0,1,True,1,22034.0,80.84655538992956,28.0,2,8
strong,mmbench,full,1,699,1,0,1,True,1,21831.0,73.52266216371208,28.0,2,8
strong,mmbench,full,1,1060,0,0,0,True,1,22362.0,92.53173788893037,28.0,2,8
strong,mmbench,full,1,25,1,0,1,True,1,25095.0,76.75118615920655,28.0,2,8
strong,mmbench,full,1,408,0,0,0,True,1,17226.0,67.91457145195454,21.0,2,6
strong,mmbench,full,1,12,1,0,1,True,1,29324.0,84.63245682115667,28.0,2,8
strong,mmbench,full,1,1914,1,0,1,True,1,29151.0,98.20616286224686,28.0,2,8
strong,mmbench,full,1,1597,1,0,1,True,1,21142.0,96.43742605508305,28.0,2,8
strong,mmbench,full,1,1948,1,0,1,True,1,36872.0,140.87102212174796,41.0,4,12
strong,mmbench,full,1,1313,1,0,1,True,1,24214.0,73.06259694881737,28.0,2,8
strong,mmbench,full,1,202,1,0,1,True,1,28669.0,89.61873813904822,28.0,2,8
strong,mmbench,full,1,30,1,0,1,True,1,25176.0,82.54051427124068,28.0,2,8
strong,mmbench,full,1,646,1,0,1,True,1,22367.0,69.61397076281719,28.0,2,8
strong,mmbench,full,1,1888,1,0,1,True,1,29222.0,89.13975121313706,28.0,2,8
strong,mmbench,full,1,825,0,1,0,True,1,20709.0,86.76665359223261,28.0,2,8
strong,mmbench,full,1,1189,1,0,1,True,1,19108.0,62.34751245798543,21.0,2,6
strong,mmbench,full,1,1734,1,0,1,True,1,25073.0,72.40241304808296,28.0,2,8
strong,mmbench,full,1,1547,0,1,0,True,1,45796.0,202.5792687877547,38.0,5,12
strong,mmbench,full,1,330,1,0,1,True,1,28223.0,83.06560515402816,28.0,2,8
strong,mmbench,full,1,1605,1,0,1,True,1,22450.0,78.9271168622654,28.0,2,8
strong,mmbench,full,1,665,0,0,0,True,1,24734.0,117.02162701427005,28.0,2,8
strong,mmbench,full,1,867,1,0,1,True,1,24542.0,84.16926743020304,28.0,2,8
strong,mmbench,full,1,1133,1,0,1,True,1,17879.0,59.53052506200038,21.0,2,6
strong,mmbench,full,1,1830,1,0,1,True,1,27413.0,81.98214331711642,28.0,2,8
strong,mmbench,full,1,727,1,0,1,True,1,21221.0,79.08660868485458,28.0,2,8
strong,mmbench,full,1,1780,1,0,1,True,1,20413.0,61.85592067381367,28.0,2,8
strong,mmbench,full,1,801,0,0,0,True,1,32458.0,127.01817985670641,37.0,4,11
strong,mmbench,full,1,302,1,0,1,True,1,10956.0,38.091573568060994,14.0,2,4
strong,mmbench,full,1,758,1,0,1,True,1,22744.0,81.27209160220809,28.0,2,8
strong,mmbench,full,1,1177,1,0,1,True,1,23790.0,92.14730923203751,28.0,2,8
strong,mmbench,full,1,896,0,0,0,True,1,24055.0,83.73853920120746,28.0,2,8
strong,mmbench,full,1,1068,1,0,1,True,1,29247.0,109.41281227068976,36.0,4,11
strong,mmbench,full,1,444,1,0,1,True,1,19361.0,61.60583187895827,21.0,2,6
strong,mmbench,full,1,861,0,0,0,True,1,26133.0,117.8748900827486,28.0,2,8
strong,mmbench,full,1,512,0,0,0,True,1,32009.0,124.90763249713928,41.0,4,12
strong,mmbench,full,1,1656,1,0,1,True,1,29668.0,80.97219148697332,28.0,2,8
strong,mmbench,full,1,1523,1,0,1,True,1,33945.0,107.83344939583912,39.0,4,12
strong,mmbench,full,1,1155,1,0,1,True,1,23781.0,86.56837618397549,28.0,2,8
strong,mmbench,full,1,70,1,0,1,True,1,26149.0,93.92508550989442,28.0,2,8
strong,mmbench,full,1,1937,1,0,1,True,1,26265.0,82.4538942060899,28.0,2,8
strong,mmbench,full,1,391,1,0,1,True,1,19702.0,71.29412309103645,21.0,2,6
strong,mmbench,full,1,734,1,0,1,True,1,19368.0,78.08772724028677,28.0,2,8
strong,mmbench,full,1,1079,1,0,1,True,1,22071.0,80.90487929387018,28.0,2,8
strong,mmbench,full,1,1745,1,0,1,True,1,20930.0,82.18221313785762,28.0,2,8
strong,mmbench,full,1,1192,1,0,1,True,1,17108.0,63.93189522321336,21.0,2,6
strong,mmbench,full,1,1722,0,0,0,True,1,29227.0,124.63909800793044,34.0,4,10
strong,mmbench,full,1,573,1,0,1,True,1,25573.0,118.46566991880536,28.0,2,8
strong,mmbench,full,1,1128,0,0,0,True,1,17533.0,77.86292507615872,21.0,2,6
strong,mmbench,full,1,764,1,0,1,True,1,20391.0,91.80480367108248,28.0,2,8
strong,mmbench,full,1,1175,1,0,1,True,1,27814.0,121.63833579537459,33.0,4,10
strong,mmbench,full,1,27,1,0,1,True,1,24765.0,76.25149141787551,28.0,2,8
strong,mmbench,full,1,860,0,0,0,True,1,31688.0,132.04426750191487,31.0,3,9
strong,mmbench,full,1,1452,1,0,1,True,1,21896.0,90.36355056497268,28.0,2,8
strong,mmbench,full,1,49,1,0,1,True,1,25573.0,84.76871472434141,28.0,2,8
strong,mmbench,full,1,1669,1,0,0,True,1,33529.0,142.28603657591157,28.0,2,8
strong,mmbench,full,1,587,1,0,1,True,1,22750.0,98.91339205624536,28.0,2,8
strong,mmbench,full,1,721,1,0,1,True,1,20577.0,87.3610911546275,28.0,2,8
strong,mmbench,full,1,290,0,0,0,True,1,24718.0,96.60996012180112,26.0,4,8
strong,mmbench,full,1,503,0,1,0,True,1,36173.0,114.83627573028207,31.0,3,9
strong,mmbench,full,1,1967,0,0,0,True,1,24746.0,108.74618122912943,31.0,3,9
strong,mmbench,full,1,1771,1,0,1,True,1,21442.0,84.86733095324598,28.0,2,8
strong,mmbench,full,1,1050,1,0,1,True,1,23917.0,85.89561074716039,28.0,2,8
strong,mmbench,full,1,1549,0,0,0,True,1,23913.0,82.59830079809763,21.0,2,6
strong,mmbench,full,1,889,1,0,1,True,1,29160.0,116.19690847722813,28.0,2,8
strong,mmbench,full,1,1751,1,0,1,True,1,18963.0,92.78661436005495,28.0,2,8
strong,mmbench,full,1,1659,1,0,1,True,1,28301.0,98.55790717503987,28.0,2,8
strong,mmbench,full,1,1370,1,0,1,True,1,23695.0,109.74842167482711,28.0,2,8
strong,mmbench,full,1,498,1,0,1,True,1,34851.0,126.99825185979716,28.0,2,8
strong,mmbench,full,1,1139,1,0,1,True,1,23976.0,117.83194547472522,28.0,2,8
strong,mmbench,full,1,943,1,0,1,True,1,24797.0,95.93453588103876,28.0,2,8
strong,mmbench,full,1,1812,1,0,1,True,1,23001.0,80.54413678194396,28.0,2,8
strong,mmbench,full,1,1842,1,0,1,True,1,23204.0,98.9118652252946,28.0,2,8
strong,mmbench,full,1,717,1,0,1,True,1,20620.0,82.83944610203616,28.0,2,8
strong,mmbench,full,1,1363,1,0,1,True,1,22634.0,94.77731957333162,28.0,2,8
strong,mmbench,full,1,1677,0,1,0,True,1,43257.0,132.23994734720327,35.0,4,10
strong,mmbench,full,1,217,1,0,0,True,1,36065.0,127.01352795306593,34.0,4,10
strong,mmbench,full,1,506,1,0,0,True,1,27993.0,109.07008170406334,28.0,2,8
strong,mmbench,full,1,1251,1,0,1,True,1,13686.0,60.853943241760135,19.0,4,6
strong,mmbench,full,1,1956,1,0,0,True,1,22047.0,104.83619904075749,28.0,2,8
strong,mmbench,full,1,1846,1,0,1,True,1,21403.0,81.90053099906072,28.0,2,8
strong,mmbench,full,1,1308,1,0,1,True,1,24157.0,83.91292557003908,28.0,2,8
strong,mmbench,full,1,1693,0,1,0,True,1,28153.0,113.80436335480772,31.0,3,9
strong,mmbench,full,1,1594,1,0,1,True,1,22474.0,85.83542991918512,28.0,2,8
strong,mmbench,full,1,1770,0,0,0,True,1,21303.0,66.13599871797487,28.0,2,8
strong,mmbench,full,1,1636,1,0,1,True,1,32250.0,102.02229895279743,28.0,2,8
strong,mmbench,full,1,569,1,0,1,True,1,25321.0,92.4408455081284,28.0,2,8
strong,mmbench,full,1,193,1,0,1,True,1,26078.0,107.76438064710237,28.0,2,8
strong,mmbench,full,1,1301,1,0,1,True,1,23664.0,69.11330337706022,28.0,2,8
strong,mmbench,full,1,1124,1,0,1,True,1,22363.0,98.63780311099254,27.0,4,8
strong,mmbench,full,1,1160,1,0,1,True,1,23666.0,100.91763943061233,28.0,2,8
strong,mmbench,full,1,539,0,1,0,True,1,23138.0,109.67848431761377,31.0,3,9
strong,mmbench,full,1,1489,0,1,0,True,1,21816.0,76.81641892716289,28.0,2,8
strong,mmbench,full,1,121,1,0,1,True,1,26488.0,104.48859605309553,28.0,2,8
strong,mmbench,full,1,1268,1,0,1,True,1,14280.0,60.14423044282012,19.0,4,6
strong,mmbench,full,1,1773,0,0,0,True,1,30779.0,110.87860285793431,33.0,4,10
strong,mmbench,full,1,1485,1,0,1,True,1,26193.0,78.75201267166995,28.0,2,8
strong,mmbench,full,1,1912,1,0,0,True,1,29564.0,95.88743395195343,28.0,2,8
strong,mmbench,full,1,53,1,0,1,True,1,23961.0,79.14624342415482,28.0,2,8
strong,mmbench,full,1,1689,1,0,1,True,1,24501.0,90.48408266017213,28.0,2,8
strong,mmbench,full,1,335,0,1,0,True,1,32032.0,139.29632021510042,28.0,2,8
strong,mmbench,full,1,454,1,0,1,True,1,13452.0,40.8098850119859,14.0,2,4
strong,mmbench,full,1,810,1,0,1,True,1,26218.0,125.61611152696423,33.0,4,10
strong,mmbench,full,1,1314,1,0,1,True,1,26203.0,102.35578110185452,34.0,4,10
strong,mmbench,full,1,1403,1,0,1,True,1,19236.0,92.29322520410642,28.0,2,8
strong,mmbench,full,1,99,1,0,1,True,1,23785.0,82.55322221107781,28.0,2,8
strong,mmbench,full,1,1651,1,0,0,True,1,46525.0,81.3670910038054,28.0,2,8
strong,mmbench,full,1,1823,1,0,1,True,1,25023.0,94.4352402719669,28.0,2,8
strong,mmbench,full,1,723,1,0,1,True,1,22392.0,79.44219876197167,28.0,2,8
strong,mmbench,full,1,334,0,1,0,True,1,38386.0,161.09786824136972,34.0,4,10
strong,mmbench,full,1,1048,1,0,1,True,1,23185.0,92.39158401614986,28.0,2,8
strong,mmbench,full,1,1392,1,0,1,True,1,19592.0,96.5924179693684,28.0,2,8
strong,mmbench,full,1,511,0,1,0,True,1,43766.0,147.9314843849279,31.0,3,9
strong,mmbench,full,1,1911,1,0,1,True,1,29121.0,96.20773675199598,28.0,2,8
strong,mmbench,full,1,1583,1,0,1,True,1,23523.0,98.54202842270024,28.0,2,8
strong,mmbench,full,1,1213,0,1,0,True,1,18860.0,78.08045074623078,21.0,2,6
strong,mmbench,full,1,1290,1,0,1,True,1,19431.0,83.4400178049691,28.0,2,8
strong,mmbench,full,1,199,1,0,1,True,1,25572.0,94.27476516645402,28.0,2,8
strong,mmbench,full,1,1078,1,0,1,True,1,23054.0,105.6528873667121,28.0,2,8
strong,mmbench,full,1,1964,0,0,0,True,1,24490.0,110.72967497608624,28.0,2,8
strong,mmbench,full,1,1511,0,1,0,True,1,33071.0,173.1639375980012,34.0,4,10
strong,mmbench,full,1,1127,1,0,1,True,1,18093.0,92.75866138306446,21.0,2,6
strong,mmbench,full,1,1273,1,0,1,True,1,10168.0,45.109747641021386,14.0,2,4
strong,mmbench,full,1,1409,1,0,1,True,1,21614.0,104.49080395582132,31.0,3,9
strong,mmbench,full,1,742,1,0,1,True,1,21249.0,81.82624823390506,28.0,2,8
strong,mmbench,full,1,496,1,0,1,True,1,36279.0,117.98412043205462,28.0,2,8
strong,mmbench,full,1,534,0,0,0,True,1,27035.0,100.76830867445096,28.0,2,8
strong,mmbench,full,1,718,1,0,1,True,1,23163.0,86.11990067292936,28.0,2,8
strong,mmbench,full,1,1545,0,1,0,True,1,28347.0,115.64143889490515,28.0,4,8
strong,mmbench,full,1,107,1,0,1,True,1,24893.0,80.23190406803042,28.0,2,8
strong,mmbench,full,1,64,1,0,1,True,1,24935.0,80.81077605718747,28.0,2,8
strong,mmbench,full,1,1012,1,0,1,True,1,27694.0,84.56590940477327,27.0,4,8
strong,mmbench,full,1,348,0,0,0,True,1,21978.0,94.62101449305192,28.0,2,8
strong,mmbench,full,1,1623,1,0,1,True,1,21542.0,107.19936890387908,28.0,2,8
strong,mmbench,full,1,151,1,0,1,True,1,29040.0,116.22022997308522,28.0,2,8
strong,mmbench,full,1,410,1,0,1,True,1,9898.0,38.83635525475256,14.0,2,4
strong,mmbench,full,1,638,0,0,0,True,1,30152.0,105.67454322404228,34.0,4,10
strong,mmbench,full,1,1859,1,0,1,True,1,21160.0,97.25250896299258,28.0,2,8
strong,mmbench,full,1,560,0,1,0,True,1,26485.0,115.88741549220867,29.0,2,8
strong,mmbench,full,1,1564,1,0,1,True,1,27374.0,98.89388439222239,26.0,4,8
strong,mmbench,full,1,1295,1,0,1,True,1,20191.0,66.86941972910427,28.0,2,8
strong,mmbench,full,1,828,1,0,1,True,1,14941.0,62.03724001185037,21.0,2,6
strong,mmbench,full,1,1799,1,0,1,True,1,23862.0,81.2311386920046,28.0,2,8
strong,mmbench,full,1,709,0,1,0,True,1,29755.0,114.10239035869017,34.0,4,10
strong,mmbench,full,1,1,1,0,1,True,1,26413.0,77.35167462611571,28.0,2,8
strong,mmbench,full,1,508,1,0,1,True,1,33561.0,95.0780975818634,28.0,2,8
strong,mmbench,full,1,69,1,0,1,True,1,24925.0,74.29146205936559,28.0,2,8
strong,mmbench,full,1,928,1,0,1,True,1,22972.0,74.26244940212928,28.0,2,8
strong,mmbench,full,1,689,1,0,1,True,1,23115.0,74.493472289294,28.0,2,8
strong,mmbench,full,1,565,1,0,1,True,1,24824.0,80.1582326402422,28.0,2,8
strong,mmbench,full,1,1148,1,0,1,True,1,28046.0,114.71614863025025,31.0,3,9
strong,mmbench,full,1,158,1,0,1,True,1,25647.0,87.73594270204194,28.0,2,8
strong,mmbench,full,1,352,0,0,0,True,1,21977.0,74.80870263604447,28.0,2,8
strong,mmbench,full,1,804,0,0,0,True,1,28805.0,111.9453777896706,34.0,4,10
strong,mmbench,full,1,319,1,0,1,True,1,15776.0,53.76974186208099,21.0,2,6
strong,mmbench,full,1,1200,0,1,0,True,1,18884.0,63.9665915928781,21.0,2,6
strong,mmbench,full,1,1426,1,0,1,True,1,21650.0,74.2244284057524,28.0,2,8
strong,mmbench,full,1,261,1,0,1,True,1,11607.0,39.133248208323494,14.0,2,4
strong,mmbench,full,1,568,0,0,0,True,1,31967.0,114.61128353467211,34.0,4,10
strong,mmbench,full,1,1457,1,0,1,True,1,29695.0,90.57050881627947,33.0,4,10
strong,mmbench,full,1,1006,0,0,0,False,0,0.0,17.121753703337163,12.0,0,0
strong,mmbench,full,1,1574,1,0,1,True,1,20178.0,79.24295986024663,28.0,2,8
strong,mmbench,full,1,109,1,0,1,True,1,25491.0,80.895252014976,28.0,2,8
strong,mmbench,full,1,855,1,0,1,True,1,24464.0,96.81070466036908,28.0,2,8
strong,mmbench,full,1,694,1,0,1,True,1,24497.0,89.35805147280917,28.0,2,8
strong,mmstar,full,0,508,1,0,1,True,1,6873.0,24.37502133892849,7.0,2,2
strong,mmstar,full,0,409,0,0,0,True,1,6536.0,21.985896161058918,7.0,2,2
strong,mmstar,full,0,140,0,1,0,True,1,5539.0,25.6053534951061,7.0,2,2
strong,mmstar,full,0,776,1,0,1,True,1,9130.0,31.249099688837305,7.0,2,2
strong,mmstar,full,0,446,0,0,0,True,1,5649.0,26.280628263950348,7.0,2,2
strong,mmstar,full,0,519,0,0,0,True,1,5736.0,24.747457671910524,7.0,2,2
strong,mmstar,full,0,395,1,0,1,True,1,5665.0,27.246318531921133,7.0,2,2
strong,mmstar,full,0,868,1,0,1,True,1,8419.0,33.29017405514605,7.0,2,2
strong,mmstar,full,0,1337,1,0,1,True,1,6790.0,24.062201254069805,7.0,2,2
strong,mmstar,full,0,26,1,0,1,True,1,9224.0,39.37435744819231,10.0,3,3
strong,mmstar,full,0,1184,1,0,1,True,1,5888.0,25.468956484925002,7.0,2,2
strong,mmstar,full,0,968,0,1,0,True,1,6726.0,28.885178071912378,7.0,2,2
strong,mmstar,full,0,1260,0,0,0,True,1,6319.0,27.635161895072088,7.0,2,2
strong,mmstar,full,0,641,1,0,0,True,1,18828.0,107.19770182087086,19.0,6,6
strong,mmstar,full,0,1114,1,0,1,True,1,10822.0,38.376780811930075,7.0,2,2
strong,mmstar,full,0,146,0,0,0,True,1,5866.0,33.19919604505412,7.0,2,2
strong,mmstar,full,0,1304,1,0,1,True,1,6285.0,26.46727888402529,7.0,2,2
strong,mmstar,full,0,1078,1,0,1,True,1,5517.0,26.39771406003274,7.0,2,2
strong,mmstar,full,0,1294,0,1,0,True,1,10411.0,53.12429358600639,13.0,4,4
strong,mmstar,full,0,58,0,0,0,True,1,8192.0,33.731638652971014,10.0,3,3
strong,mmstar,full,0,456,0,0,0,True,1,5164.0,21.644629325019196,7.0,2,2
strong,mmstar,full,0,1074,0,1,0,True,1,25395.0,115.99484250904061,20.0,6,6
strong,mmstar,full,0,962,1,0,0,True,1,37288.0,173.8322882950306,20.0,6,6
strong,mmstar,full,0,852,1,0,1,True,1,10474.0,31.381928484886885,7.0,2,2
strong,mmstar,full,0,648,0,0,0,True,1,5484.0,24.100896779913455,7.0,2,2
strong,mmstar,full,0,436,1,0,0,True,1,6062.0,29.45793529902585,7.0,2,2
strong,mmstar,full,0,562,1,0,1,True,1,5591.0,25.85409714700654,7.0,2,2
strong,mmstar,full,0,1210,0,1,0,True,1,6277.0,23.619189160875976,7.0,2,2
strong,mmstar,full,0,232,1,0,1,True,1,5141.0,26.13240273692645,7.0,2,2
strong,mmstar,full,0,1293,1,0,1,True,1,6865.0,26.839731470914558,7.0,2,2
strong,mmstar,full,0,48,1,0,1,True,1,6649.0,29.128203491214663,7.0,2,2
strong,mmstar,full,0,642,0,0,0,True,1,15856.0,95.60078019299544,14.0,5,5
strong,mmstar,full,0,264,1,0,1,True,1,6167.0,30.70713720098138,7.0,2,2
strong,mmstar,full,0,1308,0,1,0,True,1,7551.0,25.879134113900363,7.0,2,2
strong,mmstar,full,0,1230,1,0,1,True,1,5787.0,22.07415392692201,7.0,2,2
strong,mmstar,full,0,933,1,0,0,True,1,25585.0,129.1686691220384,12.0,4,4
strong,mmstar,full,0,795,1,0,0,True,1,5989.0,30.532744569005445,7.0,2,2
strong,mmstar,full,0,545,0,0,0,True,1,9140.0,61.958300065016374,10.0,3,3
strong,mmstar,full,0,1469,1,0,1,True,1,6427.0,30.307296678889543,7.0,2,2
strong,mmstar,full,0,1194,1,0,0,True,1,13274.0,76.44181097182445,12.0,4,4
strong,mmstar,full,0,33,0,0,0,False,0,0.0,5.851763729006052,3.0,0,0
strong,mmstar,full,0,403,1,0,1,True,1,5786.0,29.72166446596384,7.0,2,2
strong,mmstar,full,0,1474,1,0,1,True,1,6689.0,30.561856877990067,7.0,2,2
strong,mmstar,full,0,579,1,0,1,True,1,6262.0,31.45709236804396,7.0,2,2
strong,mmstar,full,0,1208,1,0,1,True,1,6362.0,26.016828139079735,7.0,2,2
strong,mmstar,full,0,491,0,0,0,True,1,5572.0,26.098139131907374,7.0,2,2
strong,mmstar,full,0,356,0,0,0,True,1,5607.0,24.128592831082642,7.0,2,2
strong,mmstar,full,0,783,1,0,0,True,1,11106.0,57.93855483783409,7.0,2,2
strong,mmstar,full,0,185,1,0,1,True,1,5204.0,27.716011200100183,7.0,2,2
strong,mmstar,full,0,1218,1,0,1,True,1,6524.0,22.234151384793222,7.0,2,2
strong,mmstar,full,0,932,1,0,1,True,1,7764.0,33.81553546478972,7.0,2,2
strong,mmstar,full,0,1334,1,0,1,True,1,5658.0,31.61755037191324,7.0,2,2
strong,mmstar,full,0,151,0,0,0,True,1,5064.0,34.459861672949046,7.0,2,2
strong,mmstar,full,0,970,1,0,1,True,1,6188.0,24.379518508911133,7.0,2,2
strong,mmstar,full,0,530,0,1,0,True,1,10667.0,51.762264118064195,10.0,3,3
strong,mmstar,full,0,249,1,0,1,True,1,5784.0,24.823058699956164,7.0,2,2
strong,mmstar,full,0,706,1,0,1,True,1,5050.0,24.655408611986786,7.0,2,2
strong,mmstar,full,0,473,0,1,0,True,1,5783.0,37.22357660694979,7.0,2,2
strong,mmstar,full,0,514,1,0,1,True,1,5228.0,24.290116754127666,7.0,2,2
strong,mmstar,full,0,442,0,1,0,True,1,10648.0,51.70512161497027,12.0,4,4
strong,mmstar,full,0,1476,0,1,0,True,1,5795.0,25.745009073987603,7.0,2,2
strong,mmstar,full,0,1264,0,1,0,True,1,9464.0,53.78633515001275,10.0,3,3
strong,mmstar,full,0,1231,1,0,1,True,1,6046.0,22.10818713903427,7.0,2,2
strong,mmstar,full,0,1203,1,0,0,True,1,8654.0,41.8200350808911,7.0,2,2
strong,mmstar,full,0,66,0,0,0,True,1,9391.0,46.28375255316496,10.0,3,3
strong,mmstar,full,0,971,1,0,1,True,1,6422.0,21.697857548948377,7.0,2,2
strong,mmstar,full,0,235,1,0,1,True,1,5736.0,28.842401711968705,7.0,2,2
strong,mmstar,full,0,867,1,0,0,True,1,6933.0,34.870975493919104,7.0,2,2
strong,mmstar,full,0,640,0,1,0,True,1,5790.0,25.47008357499726,7.0,2,2
strong,mmstar,full,0,1314,0,1,0,True,1,5776.0,29.938430879963562,7.0,2,2
strong,mmstar,full,0,1090,1,0,1,True,1,41233.0,65.22775235003792,7.0,2,2
strong,mmstar,full,0,287,1,0,1,True,1,8578.0,46.84426731686108,10.0,3,3
strong,mmstar,full,0,27,0,0,0,True,1,6777.0,32.32586804009043,7.0,2,2
strong,mmstar,full,0,1003,1,0,1,True,1,19744.0,78.85464335000142,14.0,4,4
strong,mmstar,full,0,495,1,0,1,True,1,6045.0,34.30085165682249,7.0,2,2
strong,mmstar,full,0,1349,1,0,0,True,1,6730.0,37.13431825302541,7.0,2,2
strong,mmstar,full,0,652,1,0,1,True,1,8108.0,38.78106630500406,7.0,2,2
strong,mmstar,full,0,874,1,0,1,True,1,7506.0,32.52417878503911,7.0,2,2
strong,mmstar,full,0,1185,0,1,0,True,1,6935.0,38.69769233302213,7.0,2,2
strong,mmstar,full,0,1295,0,0,0,True,1,5567.0,25.466229758923873,7.0,2,2
strong,mmstar,full,0,647,1,0,1,True,1,4939.0,24.186700061894953,7.0,2,2
strong,mmstar,full,0,794,0,1,0,True,1,6384.0,27.97047200985253,7.0,2,2
strong,mmstar,full,0,117,0,0,0,False,0,0.0,10.026520347921178,3.0,0,0
strong,mmstar,full,0,429,0,1,0,True,1,5796.0,30.75794917694293,7.0,2,2
strong,mmstar,full,0,638,1,0,1,True,1,5763.0,26.615091459825635,7.0,2,2
strong,mmstar,full,0,271,0,0,0,True,1,6478.0,34.028941225027665,7.0,2,2
strong,mmstar,full,0,800,0,1,0,True,1,10867.0,41.97473080991767,7.0,2,2
strong,mmstar,full,0,158,0,0,0,True,1,5400.0,33.077100654831156,7.0,2,2
strong,mmstar,full,0,1327,0,1,0,True,1,11863.0,72.59640172217041,13.0,4,4
strong,mmstar,full,0,1198,1,0,1,True,1,5503.0,19.091564251109958,7.0,2,2
strong,mmstar,full,0,367,1,0,1,True,1,6300.0,31.36252042884007,7.0,2,2
strong,mmstar,full,0,917,1,0,1,True,1,11427.0,40.32322044693865,7.0,2,2
strong,mmstar,full,0,1263,0,1,0,True,1,5090.0,23.622955616097897,7.0,2,2
strong,mmstar,full,0,534,1,0,0,True,1,34827.0,105.92723733303137,7.0,2,2
strong,mmstar,full,0,175,1,0,1,True,1,5615.0,46.81542556802742,7.0,2,2
strong,mmstar,full,0,1067,1,0,1,True,1,5963.0,26.618963490007445,7.0,2,2
strong,mmstar,full,0,339,1,0,1,True,1,5636.0,29.885436153039336,7.0,2,2
strong,mmstar,full,0,758,0,1,0,True,1,13539.0,80.90116789494641,14.0,4,4
strong,mmstar,full,0,1241,1,0,1,True,1,13810.0,74.99176928796805,10.0,3,3
strong,mmstar,full,0,531,1,0,0,True,1,5940.0,33.98194449883886,7.0,2,2
strong,mmstar,full,0,1274,0,0,0,True,1,6067.0,30.023559217108414,7.0,2,2
strong,mmstar,full,0,1192,1,0,1,True,1,4960.0,19.424527649069205,7.0,2,2
strong,mmstar,full,0,941,0,0,0,True,1,5599.0,27.427688462892547,7.0,2,2
strong,mmstar,full,0,39,0,0,0,True,1,5788.0,24.32328725210391,7.0,2,2
strong,mmstar,full,0,149,0,1,0,True,1,6028.0,33.2149593338836,7.0,2,2
strong,mmstar,full,0,97,1,0,1,True,1,5432.0,28.140790971927345,7.0,2,2
strong,mmstar,full,0,646,0,1,0,True,1,16147.0,78.90366245200858,13.0,4,4
strong,mmstar,full,0,401,0,1,0,True,1,5282.0,22.441386885009706,7.0,2,2
strong,mmstar,full,0,1424,1,0,1,True,1,18777.0,102.31531995884143,16.0,5,5
strong,mmstar,full,0,506,0,1,0,True,1,8651.0,51.20270192110911,7.0,2,2
strong,mmstar,full,0,469,1,0,1,True,1,6536.0,33.18922210391611,7.0,2,2
strong,mmstar,full,0,1475,0,1,0,True,1,5160.0,30.806502933846787,7.0,2,2
strong,mmstar,full,0,1439,1,0,1,True,1,6880.0,49.57616584794596,7.0,2,2
strong,mmstar,full,0,1026,1,0,1,True,1,5774.0,27.334137712139636,7.0,2,2
strong,mmstar,full,0,884,1,0,1,True,1,6218.0,24.493959846906364,7.0,2,2
strong,mmstar,full,0,1125,1,0,1,True,1,12455.0,71.31726101017557,7.0,2,2
strong,mmstar,full,0,557,1,0,1,True,1,5600.0,25.07730846107006,7.0,2,2
strong,mmstar,full,0,90,0,0,0,True,1,5921.0,28.488955773878843,7.0,2,2
strong,mmstar,full,0,818,0,1,0,True,1,6204.0,24.42679912596941,7.0,2,2
strong,mmstar,full,0,494,0,0,0,True,1,6320.0,28.66924185701646,7.0,2,2
strong,mmstar,full,0,1451,1,0,1,True,1,5256.0,31.678882527863607,7.0,2,2
strong,mmstar,full,0,477,0,0,0,True,1,9699.0,45.33197140786797,12.0,4,4
strong,mmstar,full,0,262,1,0,0,True,1,6370.0,26.997976874001324,7.0,2,2
strong,mmstar,full,0,998,1,0,0,True,1,28121.0,112.21693186298944,14.0,4,4
strong,mmstar,full,0,152,1,0,1,True,1,6471.0,39.81126438616775,7.0,2,2
strong,mmstar,full,0,1134,1,0,1,True,1,6794.0,24.528453154023737,7.0,2,2
strong,mmstar,full,0,15,1,0,1,True,1,6482.0,33.761706803925335,7.0,2,2
strong,mmstar,full,0,602,1,0,1,True,1,5720.0,26.267605545930564,7.0,2,2
strong,mmstar,full,0,991,1,0,1,True,1,7209.0,31.58487883093767,7.0,2,2
strong,mmstar,full,0,583,1,0,1,True,1,4625.0,20.658230701927096,7.0,2,2
strong,mmstar,full,0,697,1,0,1,True,1,5124.0,19.01406570407562,7.0,2,2
strong,mmstar,full,0,1223,0,0,0,True,1,13283.0,59.90027784113772,12.0,4,4
strong,mmstar,full,0,966,0,0,0,True,1,5866.0,31.311457832111046,7.0,2,2
strong,mmstar,full,0,1466,0,0,0,True,1,6093.0,35.621786130126566,7.0,2,2
strong,mmstar,full,0,1128,0,1,0,True,1,6584.0,32.6276719099842,7.0,2,2
strong,mmstar,full,0,388,1,0,1,True,1,5222.0,19.371943900128826,7.0,2,2
strong,mmstar,full,0,44,1,0,1,True,1,6291.0,34.096907063852996,7.0,2,2
strong,mmstar,full,0,1401,0,1,0,True,1,7928.0,32.13542672013864,7.0,2,2
strong,mmstar,full,0,1112,1,0,1,True,1,5756.0,22.294226970057935,7.0,2,2
strong,mmstar,full,0,283,1,0,0,True,1,10379.0,48.402356491889805,13.0,4,4
strong,mmstar,full,0,1455,0,1,0,True,1,9330.0,43.30071385600604,7.0,2,2
strong,mmstar,full,0,1381,1,0,0,True,1,34892.0,100.91144450893626,14.0,4,4
strong,mmstar,full,0,897,0,1,0,True,1,7436.0,38.497751204064116,7.0,2,2
strong,mmstar,full,0,50,1,0,1,True,1,5184.0,24.882696829969063,7.0,2,2
strong,mmstar,full,0,507,0,1,0,True,1,7597.0,33.95729759684764,7.0,2,2
strong,mmstar,full,0,928,1,0,1,True,1,5427.0,20.25583703396842,7.0,2,2
strong,mmstar,full,0,585,0,0,0,True,1,5432.0,24.69830735307187,7.0,2,2
strong,mmstar,full,0,106,1,0,0,True,1,6262.0,32.69307882501744,7.0,2,2
strong,mmstar,full,0,1126,0,1,0,True,1,6176.0,24.82410313608125,7.0,2,2
strong,mmstar,full,0,344,1,0,1,True,1,5246.0,33.73169681383297,7.0,2,2
strong,mmstar,full,0,1020,1,0,1,True,1,6207.0,21.90428205905482,7.0,2,2
strong,mmstar,full,0,1430,1,0,1,True,1,5020.0,23.914520249003544,7.0,2,2
strong,mmstar,full,0,212,1,0,1,True,1,5715.0,23.4618877209723,7.0,2,2
strong,mmstar,full,0,631,1,0,1,True,1,6656.0,35.17334839818068,7.0,2,2
strong,mmstar,full,0,437,1,0,1,True,1,14497.0,83.27798341913149,14.0,4,4
strong,mmstar,full,0,886,1,0,1,True,1,5390.0,26.956844040891156,7.0,2,2
strong,mmstar,full,0,109,1,0,1,True,1,10699.0,53.898050202056766,13.0,4,4
strong,mmstar,full,0,411,1,0,1,True,1,5516.0,20.919813560089096,7.0,2,2
strong,mmstar,full,0,772,1,0,1,True,1,5886.0,27.645511977840215,7.0,2,2
strong,mmstar,full,0,713,1,0,1,True,1,6033.0,25.45631315209903,7.0,2,2
strong,mmstar,full,0,516,0,1,0,True,1,6715.0,29.738060076953843,7.0,2,2
strong,mmstar,full,0,432,0,1,0,True,1,6192.0,24.43708758801222,7.0,2,2
strong,mmstar,full,0,799,0,1,0,True,1,16964.0,94.72764088306576,13.0,4,4
strong,mmstar,full,0,230,1,0,1,True,1,5640.0,29.384164307033643,7.0,2,2
strong,mmstar,full,0,1497,1,0,1,True,1,11682.0,42.17042644089088,7.0,2,2
strong,mmstar,full,0,1447,1,0,1,True,1,12018.0,64.22755149006844,14.0,4,4
strong,mmstar,full,0,1190,1,0,1,True,1,6855.0,27.846690559061244,7.0,2,2
strong,mmstar,full,0,1022,0,1,0,True,1,21147.0,70.3893485730514,12.0,4,4
strong,mmstar,full,0,1141,1,0,1,True,1,6421.0,21.888133230851963,7.0,2,2
strong,mmstar,full,0,55,1,0,1,True,1,6651.0,29.029767944011837,7.0,2,2
strong,mmstar,full,0,297,1,0,0,True,1,6946.0,34.46784594398923,7.0,2,2
strong,mmstar,full,0,1428,1,0,1,True,1,5643.0,23.662894205888733,7.0,2,2
strong,mmstar,full,0,759,0,1,0,True,1,5459.0,20.09559959289618,7.0,2,2
strong,mmstar,full,0,901,1,0,1,True,1,10898.0,45.66755680507049,13.0,4,4
strong,mmstar,full,0,1266,0,1,0,True,1,5763.0,39.99817094905302,7.0,2,2
strong,mmstar,full,0,498,1,0,1,True,1,5334.0,26.003603286808357,7.0,2,2
strong,mmstar,full,0,618,1,0,1,True,1,5961.0,31.315561429131776,7.0,2,2
strong,mmstar,full,0,1019,0,1,0,True,1,6691.0,24.393379072193056,7.0,2,2
strong,mmstar,full,0,580,0,1,0,True,1,6594.0,31.939610965084285,7.0,2,2
strong,mmstar,full,0,593,1,0,1,True,1,6080.0,27.754245473071933,7.0,2,2
strong,mmstar,full,0,70,1,0,1,True,1,5709.0,25.095056996913627,7.0,2,2
strong,mmstar,full,0,186,1,0,1,True,1,6049.0,31.28119401494041,7.0,2,2
strong,mmstar,full,0,1055,0,0,0,True,1,15600.0,73.51675219694152,13.0,4,4
strong,mmstar,full,0,1357,0,0,0,True,1,7899.0,31.133808268932626,7.0,2,2
strong,mmstar,full,0,848,1,0,1,True,1,5858.0,31.51012778491713,7.0,2,2
strong,mmstar,full,0,392,1,0,1,True,1,5830.0,31.56375723099336,7.0,2,2
strong,mmstar,full,0,826,1,0,1,True,1,5274.0,27.018978578969836,7.0,2,2
strong,mmstar,full,0,365,1,0,1,True,1,6499.0,31.063651954988018,7.0,2,2
strong,mmstar,full,0,210,1,0,1,True,1,5924.0,30.119516659062356,7.0,2,2
strong,mmstar,full,0,1371,0,1,0,True,1,5985.0,29.97658261610195,7.0,2,2
strong,mmstar,full,0,1015,1,0,1,True,1,7321.0,33.587897044140846,7.0,2,2
strong,mmstar,full,0,573,0,0,0,True,1,6143.0,27.187325089005753,7.0,2,2
strong,mmstar,full,0,1495,0,1,0,True,1,5386.0,32.21131683583371,7.0,2,2
strong,mmstar,full,0,527,0,1,0,True,1,9571.0,48.071323096053675,7.0,2,2
strong,mmstar,full,0,285,0,1,0,True,1,12428.0,54.196212535956874,13.0,4,4
strong,mmstar,full,0,1077,0,1,0,True,1,8115.0,37.664618603885174,7.0,2,2
strong,mmstar,full,0,337,0,0,0,True,1,6146.0,26.857024351833388,7.0,2,2
strong,mmstar,full,0,944,1,0,0,True,1,7235.0,32.356608322123066,7.0,2,2
strong,mmstar,full,0,57,0,0,0,True,1,8715.0,39.04737801919691,10.0,3,3
strong,mmstar,full,0,1091,1,0,1,True,1,5931.0,20.05742918793112,7.0,2,2
strong,mmstar,full,0,989,1,0,1,True,1,5943.0,18.097808823920786,7.0,2,2
strong,mmstar,full,0,244,1,0,1,True,1,5936.0,26.31893051788211,7.0,2,2
strong,mmstar,full,0,833,1,0,1,True,1,5887.0,32.930051704868674,7.0,2,2
strong,mmstar,full,0,187,1,0,1,True,1,5822.0,30.442396417958662,7.0,2,2
strong,mmstar,full,0,662,0,0,0,True,1,16957.0,71.08069517090917,12.0,4,4
strong,mmstar,full,0,1201,1,0,1,True,1,5547.0,20.656930606113747,7.0,2,2
strong,mmstar,full,0,1301,0,1,0,True,1,8167.0,29.559070259099826,7.0,2,2
strong,mmstar,full,0,455,0,0,0,True,1,5329.0,27.310936455149204,7.0,2,2
strong,mmstar,full,0,1427,1,0,1,True,1,15974.0,40.83779313904233,7.0,2,2
strong,mmstar,full,0,564,1,0,1,True,1,5411.0,23.734448749106377,7.0,2,2
strong,mmstar,full,0,29,0,1,0,True,1,5585.0,24.271847969153896,7.0,2,2
strong,mmstar,full,0,575,1,0,1,True,1,6266.0,37.105767003959045,7.0,2,2
strong,mmstar,full,0,281,0,1,0,True,1,5135.0,22.113964136922732,7.0,2,2
strong,mmstar,full,0,789,1,0,1,True,1,4932.0,21.92163175996393,7.0,2,2
strong,mmstar,full,0,1373,0,1,0,True,1,6027.0,36.4253202220425,7.0,2,2
strong,mmstar,full,0,1267,1,0,1,True,1,5711.0,25.39174705091864,7.0,2,2
strong,mmstar,full,0,1179,0,0,0,True,1,28522.0,137.4769770889543,20.0,6,6
strong,mmstar,full,0,832,1,0,1,True,1,5768.0,34.814926566090435,7.0,2,2
strong,mmstar,full,0,1161,0,0,0,True,1,6322.0,28.188165188068524,7.0,2,2
strong,mmstar,full,0,165,1,0,1,True,1,5228.0,26.544759151991457,7.0,2,2
strong,mmstar,full,0,292,0,1,0,True,1,6120.0,28.697574732126668,7.0,2,2
strong,mmstar,full,0,582,0,1,0,True,1,5734.0,30.1021730909124,7.0,2,2
strong,mmstar,full,0,136,1,0,1,True,1,5748.0,37.18313576304354,7.0,2,2
strong,mmstar,full,0,1329,0,0,0,True,1,6078.0,31.06128205289133,7.0,2,2
strong,mmstar,full,0,475,1,0,1,True,1,5771.0,27.90231274906546,7.0,2,2
strong,mmstar,full,0,741,1,0,1,True,1,4877.0,25.57625353289768,7.0,2,2
strong,mmstar,full,0,934,1,0,1,True,1,6440.0,28.60412732604891,7.0,2,2
strong,mmstar,full,0,1212,0,1,0,True,1,42218.0,176.3993099089712,20.0,6,6
strong,mmstar,full,0,604,1,0,1,True,1,5041.0,21.997066617012024,7.0,2,2
strong,mmstar,full,0,1095,1,0,1,True,1,8675.0,30.34118691715412,7.0,2,2
strong,mmstar,full,0,843,1,0,1,True,1,5807.0,30.233907714951783,7.0,2,2
strong,mmstar,full,0,209,1,0,1,True,1,5927.0,33.77168341190554,7.0,2,2
strong,mmstar,full,0,490,1,0,1,True,1,6311.0,26.485243765171617,7.0,2,2
strong,mmstar,full,0,1454,1,0,1,True,1,4804.0,18.58872021199204,7.0,2,2
strong,mmstar,full,0,1062,0,1,0,True,1,7518.0,27.85831391508691,7.0,2,2
strong,mmstar,full,0,633,1,0,1,True,1,5767.0,27.31122077908367,7.0,2,2
strong,mmstar,full,0,357,1,0,0,True,1,10195.0,48.22811604104936,10.0,3,3
strong,mmstar,full,0,1255,0,0,0,False,0,13251.0,52.666974948951975,6.0,0,0
strong,mmstar,full,0,333,1,0,1,True,1,6293.0,34.77282075909898,7.0,2,2
strong,mmstar,full,0,788,0,0,0,True,1,7974.0,28.916463108034804,7.0,2,2
strong,mmstar,full,0,159,0,0,0,False,0,0.0,6.520775651093572,3.0,0,0
strong,mmstar,full,0,940,0,1,0,True,1,6370.0,34.92448261496611,7.0,2,2
strong,mmstar,full,0,1355,0,1,0,True,1,5463.0,26.50312045495957,7.0,2,2
strong,mmstar,full,0,1177,0,1,0,True,1,31839.0,157.53305614506826,20.0,6,6
strong,mmstar,full,0,224,1,0,1,True,1,7157.0,30.236998724984005,7.0,2,2
strong,mmstar,full,0,745,1,0,1,True,1,6175.0,32.98691699607298,7.0,2,2
strong,mmstar,full,0,1382,0,1,0,True,1,7256.0,31.14892132417299,7.0,2,2
strong,mmstar,full,0,810,1,0,1,True,1,6150.0,27.03701893403195,7.0,2,2
strong,mmstar,full,0,326,0,0,0,True,1,9472.0,32.2582483550068,7.0,2,2
strong,mmstar,full,0,138,1,0,1,True,1,5420.0,23.67155382107012,7.0,2,2
strong,mmstar,full,1,508,1,0,0,True,1,6292.0,27.688571899896488,7.0,2,2
strong,mmstar,full,1,409,0,0,0,True,1,6797.0,26.148521909024566,7.0,2,2
strong,mmstar,full,1,140,0,0,0,True,1,5470.0,24.147273058071733,7.0,2,2
strong,mmstar,full,1,776,0,1,0,True,1,15821.0,59.90969579294324,12.0,4,4
strong,mmstar,full,1,446,0,0,0,True,1,5340.0,27.121395906899124,7.0,2,2
strong,mmstar,full,1,519,0,1,0,True,1,5780.0,25.62344047287479,7.0,2,2
strong,mmstar,full,1,395,1,0,1,True,1,5583.0,23.90677126101218,7.0,2,2
strong,mmstar,full,1,868,1,0,1,True,1,8896.0,35.44289505411871,7.0,2,2
strong,mmstar,full,1,1337,1,0,1,True,1,6346.0,24.75356515799649,7.0,2,2
strong,mmstar,full,1,26,1,0,1,True,1,12822.0,46.67440945515409,13.0,4,4
strong,mmstar,full,1,1184,0,0,0,True,1,5977.0,24.942457808880135,7.0,2,2
strong,mmstar,full,1,968,0,1,0,True,1,6626.0,27.78406787617132,7.0,2,2
strong,mmstar,full,1,1260,0,0,0,True,1,9034.0,39.389890969963744,7.0,2,2
strong,mmstar,full,1,641,1,0,0,True,1,10830.0,51.614799240836874,13.0,4,4
strong,mmstar,full,1,1114,1,0,1,True,1,15921.0,54.9439904759638,14.0,5,5
strong,mmstar,full,1,146,0,0,0,True,1,6039.0,26.085530719021335,7.0,2,2
strong,mmstar,full,1,1304,1,0,1,True,1,6230.0,27.085925043094903,7.0,2,2
strong,mmstar,full,1,1078,0,1,0,True,1,6902.0,27.739341381005943,7.0,2,2
strong,mmstar,full,1,1294,1,0,1,True,1,15796.0,71.68793247290887,16.0,5,5
strong,mmstar,full,1,58,1,0,1,True,1,5777.0,28.76033589290455,7.0,2,2
strong,mmstar,full,1,456,1,0,1,True,1,5803.0,22.66949286404997,7.0,2,2
strong,mmstar,full,1,1074,1,0,1,True,1,7065.0,25.86313756601885,7.0,2,2
strong,mmstar,full,1,962,0,1,0,True,1,26309.0,119.76278237206861,14.0,4,4
strong,mmstar,full,1,852,0,0,0,True,1,7725.0,27.440851517021656,7.0,2,2
strong,mmstar,full,1,648,0,1,0,True,1,5266.0,24.883649728959426,7.0,2,2
strong,mmstar,full,1,436,1,0,0,True,1,5715.0,21.966208107070997,7.0,2,2
strong,mmstar,full,1,562,1,0,1,True,1,5408.0,26.94358771503903,7.0,2,2
strong,mmstar,full,1,1210,0,1,0,True,1,6963.0,31.576647327980027,7.0,2,2
strong,mmstar,full,1,232,1,0,1,True,1,5714.0,26.694787492975593,7.0,2,2
strong,mmstar,full,1,1293,1,0,1,True,1,7677.0,33.635769322980195,7.0,2,2
strong,mmstar,full,1,48,0,0,0,True,1,5982.0,34.976859758840874,7.0,2,2
strong,mmstar,full,1,642,1,0,1,True,1,5949.0,22.62201796309091,7.0,2,2
strong,mmstar,full,1,264,1,0,1,True,1,5745.0,24.8226640408393,7.0,2,2
strong,mmstar,full,1,1308,1,0,0,True,1,9261.0,33.3675724149216,7.0,2,2
strong,mmstar,full,1,1230,1,0,1,True,1,5826.0,18.963962184963748,7.0,2,2
strong,mmstar,full,1,933,0,1,0,True,1,15270.0,46.55063951178454,7.0,2,2
strong,mmstar,full,1,795,0,1,0,True,1,14419.0,66.49009201815352,16.0,5,5
strong,mmstar,full,1,545,0,1,0,True,1,6105.0,25.837882525054738,7.0,2,2
strong,mmstar,full,1,1469,1,0,1,True,1,7081.0,28.77453580778092,7.0,2,2
strong,mmstar,full,1,1194,0,1,0,True,1,8638.0,48.101650442928076,7.0,2,2
strong,mmstar,full,1,33,0,0,0,False,0,0.0,5.681775002041832,3.0,0,0
strong,mmstar,full,1,403,0,1,0,True,1,9696.0,42.20105357514694,12.0,4,4
strong,mmstar,full,1,1474,1,0,1,True,1,6022.0,22.37114280113019,7.0,2,2
strong,mmstar,full,1,579,1,0,1,True,1,5701.0,21.340252165915444,7.0,2,2
strong,mmstar,full,1,1208,1,0,1,True,1,5988.0,20.879782617790624,7.0,2,2
strong,mmstar,full,1,491,1,0,1,True,1,5432.0,21.768518259050325,7.0,2,2
strong,mmstar,full,1,356,1,0,1,True,1,5252.0,19.44298900803551,7.0,2,2
strong,mmstar,full,1,783,0,0,0,True,1,33330.0,172.00320861698128,20.0,6,6
strong,mmstar,full,1,185,1,0,1,True,1,5784.0,30.18757843389176,7.0,2,2
strong,mmstar,full,1,1218,0,0,0,True,1,7919.0,31.819385587004945,7.0,2,2
strong,mmstar,full,1,932,0,1,0,True,1,7817.0,31.2733934300486,7.0,2,2
strong,mmstar,full,1,1334,1,0,1,True,1,5429.0,25.30365678202361,7.0,2,2
strong,mmstar,full,1,151,0,0,0,True,1,5088.0,23.932532591046765,7.0,2,2
strong,mmstar,full,1,970,1,0,1,True,1,14376.0,61.81926020118408,13.0,4,4
strong,mmstar,full,1,530,0,1,0,True,1,8085.0,40.84455127292313,7.0,2,2
strong,mmstar,full,1,249,1,0,1,True,1,8332.0,34.748036846052855,10.0,3,3
strong,mmstar,full,1,706,1,0,1,True,1,5141.0,22.702126850141212,7.0,2,2
strong,mmstar,full,1,473,1,0,1,True,1,5915.0,26.356416339986026,7.0,2,2
strong,mmstar,full,1,514,1,0,1,True,1,5598.0,20.081210567848757,7.0,2,2
strong,mmstar,full,1,442,0,1,0,True,1,15367.0,63.636581209953874,16.0,5,5
strong,mmstar,full,1,1476,1,0,0,True,1,6084.0,24.79072007187642,7.0,2,2
strong,mmstar,full,1,1264,0,1,0,True,1,5969.0,33.45678110001609,7.0,2,2
strong,mmstar,full,1,1231,1,0,1,True,1,6403.0,22.025233413092792,7.0,2,2
strong,mmstar,full,1,1203,1,0,1,True,1,7168.0,23.543938024900854,7.0,2,2
strong,mmstar,full,1,66,0,0,0,True,1,5539.0,22.452566280961037,7.0,2,2
strong,mmstar,full,1,971,1,0,1,True,1,6532.0,23.895750371040776,7.0,2,2
strong,mmstar,full,1,235,1,0,1,True,1,6093.0,27.031366001116112,7.0,2,2
strong,mmstar,full,1,867,0,1,0,True,1,16955.0,94.74025565595366,14.0,4,4
strong,mmstar,full,1,640,0,0,0,True,1,5905.0,21.51052084285766,7.0,2,2
strong,mmstar,full,1,1314,0,0,0,False,0,9382.0,32.98859281488694,8.0,0,0
strong,mmstar,full,1,1090,0,1,0,True,1,79242.0,141.55535537493415,13.0,4,4
strong,mmstar,full,1,287,1,0,1,True,1,5152.0,20.51085822097957,7.0,2,2
strong,mmstar,full,1,27,0,0,0,True,1,6995.0,30.56758811813779,7.0,2,2
strong,mmstar,full,1,1003,1,0,1,True,1,9391.0,39.64837317704223,7.0,2,2
strong,mmstar,full,1,495,1,0,1,True,1,11020.0,43.363011128036305,13.0,4,4
strong,mmstar,full,1,1349,0,0,0,True,1,12030.0,64.8077845950611,12.0,4,4
strong,mmstar,full,1,652,0,1,0,True,1,8330.0,34.51457171002403,7.0,2,2
strong,mmstar,full,1,874,0,1,0,True,1,13973.0,64.15429917210713,10.0,3,3
strong,mmstar,full,1,1185,0,1,0,True,1,9127.0,28.966694015078247,7.0,2,2
strong,mmstar,full,1,1295,0,0,0,True,1,5387.0,20.379727518884465,7.0,2,2
strong,mmstar,full,1,647,1,0,1,True,1,5357.0,23.42129527311772,7.0,2,2
strong,mmstar,full,1,794,1,0,1,True,1,5996.0,22.791604958940297,7.0,2,2
strong,mmstar,full,1,117,0,0,0,False,0,0.0,7.30716705089435,3.0,0,0
strong,mmstar,full,1,429,1,0,1,True,1,5555.0,20.88868909003213,7.0,2,2
strong,mmstar,full,1,638,1,0,1,True,1,5761.0,23.896831203019246,7.0,2,2
strong,mmstar,full,1,271,0,0,0,True,1,5943.0,25.141223452985287,7.0,2,2
strong,mmstar,full,1,800,1,0,1,True,1,10181.0,27.930433803005144,7.0,2,2
strong,mmstar,full,1,158,0,0,0,True,1,5510.0,22.243561602197587,7.0,2,2
strong,mmstar,full,1,1327,0,1,0,True,1,6594.0,36.58298599999398,7.0,2,2
strong,mmstar,full,1,1198,1,0,1,True,1,5581.0,16.793142640963197,7.0,2,2
strong,mmstar,full,1,367,0,0,0,True,1,6199.0,21.269606880145147,7.0,2,2
strong,mmstar,full,1,917,1,0,1,True,1,10879.0,27.710522294975817,7.0,2,2
strong,mmstar,full,1,1263,0,1,0,True,1,5267.0,19.239579760003835,7.0,2,2
strong,mmstar,full,1,534,1,0,1,True,1,35804.0,51.914732980076224,7.0,2,2
strong,mmstar,full,1,175,1,0,1,True,1,5394.0,20.983191296923906,7.0,2,2
strong,mmstar,full,1,1067,1,0,1,True,1,5967.0,23.7809723301325,7.0,2,2
strong,mmstar,full,1,339,0,0,0,True,1,8720.0,33.80788691015914,10.0,3,3
strong,mmstar,full,1,758,0,0,0,True,1,6009.0,26.873350479872897,7.0,2,2
strong,mmstar,full,1,1241,1,0,1,True,1,9976.0,52.038292963057756,7.0,2,2
strong,mmstar,full,1,531,0,1,0,True,1,6223.0,25.849471661960706,7.0,2,2
strong,mmstar,full,1,1274,0,1,0,True,1,11713.0,65.2931029079482,13.0,4,4
strong,mmstar,full,1,1192,1,0,1,True,1,5760.0,23.144280486973003,7.0,2,2
strong,mmstar,full,1,941,0,1,0,True,1,10895.0,55.72613933705725,13.0,4,4
strong,mmstar,full,1,39,1,0,1,True,1,6389.0,25.904998555080965,7.0,2,2
strong,mmstar,full,1,149,0,0,0,True,1,5733.0,28.402886090101674,7.0,2,2
strong,mmstar,full,1,97,1,0,1,True,1,5175.0,23.862164148129523,7.0,2,2
strong,mmstar,full,1,646,0,1,0,True,1,8092.0,33.106723247794434,7.0,2,2
strong,mmstar,full,1,401,0,1,0,True,1,5611.0,25.43284925003536,7.0,2,2
strong,mmstar,full,1,1424,1,0,1,True,1,5525.0,26.60165047692135,7.0,2,2
strong,mmstar,full,1,506,0,0,0,True,1,15486.0,76.42809983994812,13.0,4,4
strong,mmstar,full,1,469,1,0,1,True,1,8700.0,154.3285494518932,10.0,3,3
strong,mmstar,full,1,1475,0,1,0,True,1,13659.0,74.59835712006316,15.0,5,5
strong,mmstar,full,1,1439,1,0,1,True,1,14825.0,79.2689131158404,13.0,4,4
strong,mmstar,full,1,1026,1,0,1,True,1,6060.0,22.093204685021192,7.0,2,2
strong,mmstar,full,1,884,1,0,1,True,1,6398.0,24.257846528897062,7.0,2,2
strong,mmstar,full,1,1125,1,0,1,True,1,12196.0,27.960638341028243,7.0,2,2
strong,mmstar,full,1,557,0,1,0,True,1,5911.0,153.31745652714744,7.0,2,2
strong,mmstar,full,1,90,0,1,0,True,1,5452.0,20.542938958853483,7.0,2,2
strong,mmstar,full,1,818,0,0,0,True,1,6586.0,23.82172421994619,7.0,2,2
strong,mmstar,full,1,494,0,1,0,True,1,5434.0,18.969142110086977,7.0,2,2
strong,mmstar,full,1,1451,1,0,1,True,1,5294.0,28.79836512496695,7.0,2,2
strong,mmstar,full,1,477,1,0,1,True,1,5363.0,18.773319035070017,7.0,2,2
strong,mmstar,full,1,262,1,0,0,True,1,5881.0,20.47624747105874,7.0,2,2
strong,mmstar,full,1,998,0,1,0,True,1,28179.0,111.7628143010661,14.0,4,4
strong,mmstar,full,1,152,1,0,1,True,1,6079.0,32.66343650291674,7.0,2,2
strong,mmstar,full,1,1134,1,0,1,True,1,6015.0,19.81066788500175,7.0,2,2
strong,mmstar,full,1,15,1,0,1,True,1,11532.0,37.88565113698132,7.0,2,2
strong,mmstar,full,1,602,1,0,1,True,1,5059.0,20.46024004300125,7.0,2,2
strong,mmstar,full,1,991,1,0,1,True,1,6562.0,26.681830510962754,7.0,2,2
strong,mmstar,full,1,583,1,0,1,True,1,8076.0,45.565735526848584,10.0,3,3
strong,mmstar,full,1,697,1,0,1,True,1,5287.0,17.509304663864896,7.0,2,2
strong,mmstar,full,1,1223,1,0,1,True,1,7885.0,30.635322115849704,7.0,2,2
strong,mmstar,full,1,966,0,0,0,True,1,4969.0,25.57047467911616,7.0,2,2
strong,mmstar,full,1,1466,1,0,1,True,1,5347.0,23.774868852924556,7.0,2,2
strong,mmstar,full,1,1128,0,1,0,True,1,6398.0,22.75093054585159,7.0,2,2
strong,mmstar,full,1,388,1,0,1,True,1,5639.0,22.127667787019163,7.0,2,2
strong,mmstar,full,1,44,1,0,1,True,1,5822.0,28.92939930711873,7.0,2,2
strong,mmstar,full,1,1401,0,1,0,True,1,8038.0,44.84737669699825,7.0,2,2
strong,mmstar,full,1,1112,1,0,1,True,1,5688.0,23.372214840957895,7.0,2,2
strong,mmstar,full,1,283,0,1,0,True,1,5532.0,24.067596819018945,7.0,2,2
strong,mmstar,full,1,1455,0,1,0,True,1,13036.0,69.27502305409871,10.0,3,3
strong,mmstar,full,1,1381,1,0,0,True,1,31345.0,89.76417311187834,13.0,4,4
strong,mmstar,full,1,897,0,1,0,True,1,7096.0,33.504521179012954,7.0,2,2
strong,mmstar,full,1,50,1,0,1,True,1,5313.0,24.712256768951192,7.0,2,2
strong,mmstar,full,1,507,0,1,0,True,1,8088.0,45.08176565915346,7.0,2,2
strong,mmstar,full,1,928,1,0,1,True,1,6464.0,23.34168100100942,7.0,2,2
strong,mmstar,full,1,585,0,0,0,True,1,5593.0,25.43502206285484,7.0,2,2
strong,mmstar,full,1,106,0,1,0,True,1,5592.0,22.23679264099337,7.0,2,2
strong,mmstar,full,1,1126,1,0,1,True,1,5465.0,18.57626039790921,7.0,2,2
strong,mmstar,full,1,344,0,1,0,True,1,5672.0,28.473333212081343,7.0,2,2
strong,mmstar,full,1,1020,0,0,0,True,1,6313.0,26.34136886987835,7.0,2,2
strong,mmstar,full,1,1430,1,0,1,True,1,10383.0,54.033059729030356,12.0,4,4
strong,mmstar,full,1,212,1,0,1,True,1,4987.0,21.135408042930067,7.0,2,2
strong,mmstar,full,1,631,1,0,1,True,1,8617.0,43.20052604214288,10.0,3,3
strong,mmstar,full,1,437,1,0,1,True,1,5952.0,32.10024305502884,7.0,2,2
strong,mmstar,full,1,886,1,0,1,True,1,8910.0,55.10010236897506,7.0,2,2
strong,mmstar,full,1,109,1,0,1,True,1,6907.0,26.173151812981814,7.0,2,2
strong,mmstar,full,1,411,1,0,1,True,1,5377.0,19.49364045006223,7.0,2,2
strong,mmstar,full,1,772,0,0,0,False,0,15182.0,58.83960236981511,14.0,0,0
strong,mmstar,full,1,713,1,0,1,True,1,5426.0,21.680066168075427,7.0,2,2
strong,mmstar,full,1,516,0,1,0,True,1,6308.0,31.312944094184786,7.0,2,2
strong,mmstar,full,1,432,0,0,0,True,1,5483.0,41.27934520598501,7.0,2,2
strong,mmstar,full,1,799,1,0,0,True,1,6707.0,29.922004617983475,7.0,2,2
strong,mmstar,full,1,230,1,0,1,True,1,5786.0,28.757983820978552,7.0,2,2
strong,mmstar,full,1,1497,1,0,1,True,1,11596.0,60.26051360508427,7.0,2,2
strong,mmstar,full,1,1447,1,0,1,True,1,4979.0,26.16044743079692,7.0,2,2
strong,mmstar,full,1,1190,1,0,1,True,1,6506.0,31.41706162900664,7.0,2,2
strong,mmstar,full,1,1022,0,1,0,True,1,19590.0,75.34374816319905,10.0,3,3
strong,mmstar,full,1,1141,1,0,1,True,1,6079.0,39.14567690109834,7.0,2,2
strong,mmstar,full,1,55,0,0,0,True,1,6662.0,32.94118070602417,7.0,2,2
strong,mmstar,full,1,297,1,0,0,True,1,9808.0,49.792608227813616,12.0,4,4
strong,mmstar,full,1,1428,0,1,0,True,1,6683.0,34.56645948602818,7.0,2,2
strong,mmstar,full,1,759,0,0,0,True,1,11044.0,61.74023763393052,13.0,4,4
strong,mmstar,full,1,901,1,0,1,True,1,5654.0,26.057399343000725,7.0,2,2
strong,mmstar,full,1,1266,0,0,0,True,1,6786.0,35.206871109083295,7.0,2,2
strong,mmstar,full,1,498,1,0,1,True,1,5410.0,31.195286341942847,7.0,2,2
strong,mmstar,full,1,618,1,0,1,True,1,5766.0,38.053771276026964,7.0,2,2
strong,mmstar,full,1,1019,0,0,0,True,1,7028.0,30.66740652010776,7.0,2,2
strong,mmstar,full,1,580,1,0,1,True,1,6277.0,27.401150937192142,7.0,2,2
strong,mmstar,full,1,593,1,0,1,True,1,5695.0,26.49142189300619,7.0,2,2
strong,mmstar,full,1,70,1,0,1,True,1,5711.0,48.050414758967236,7.0,2,2
strong,mmstar,full,1,186,1,0,1,True,1,5001.0,39.849398229969665,7.0,2,2
strong,mmstar,full,1,1055,0,1,0,True,1,7666.0,35.53584618889727,7.0,2,2
strong,mmstar,full,1,1357,0,0,0,True,1,7838.0,48.49489380186424,7.0,2,2
strong,mmstar,full,1,848,0,1,0,True,1,6910.0,33.19755611009896,7.0,2,2
strong,mmstar,full,1,392,1,0,1,True,1,6062.0,29.13670555711724,7.0,2,2
strong,mmstar,full,1,826,0,0,0,True,1,5534.0,44.4882020028308,7.0,2,2
strong,mmstar,full,1,365,1,0,0,True,1,6345.0,26.76950177294202,7.0,2,2
strong,mmstar,full,1,210,1,0,1,True,1,6479.0,30.614817823981866,7.0,2,2
strong,mmstar,full,1,1371,0,0,0,True,1,5250.0,29.128350981976837,7.0,2,2
strong,mmstar,full,1,1015,1,0,1,True,1,6496.0,25.36522058513947,7.0,2,2
strong,mmstar,full,1,573,0,1,0,True,1,5982.0,36.407327455002815,7.0,2,2
strong,mmstar,full,1,1495,0,0,0,True,1,9168.0,59.2937609560322,10.0,3,3
strong,mmstar,full,1,527,0,1,0,True,1,5893.0,33.65300683490932,7.0,2,2
strong,mmstar,full,1,285,1,0,1,True,1,5905.0,31.02107003913261,7.0,2,2
strong,mmstar,full,1,1077,1,0,1,True,1,13728.0,59.46862807497382,13.0,4,4
strong,mmstar,full,1,337,1,0,1,True,1,5523.0,28.371131425956264,7.0,2,2
strong,mmstar,full,1,944,1,0,1,True,1,5949.0,24.80524309282191,7.0,2,2
strong,mmstar,full,1,57,1,0,1,True,1,5862.0,29.633912299992517,7.0,2,2
strong,mmstar,full,1,1091,1,0,1,True,1,5966.0,24.707781756995246,7.0,2,2
strong,mmstar,full,1,989,1,0,1,True,1,10796.0,41.8073400829453,10.0,3,3
strong,mmstar,full,1,244,1,0,1,True,1,9553.0,48.82086560805328,10.0,3,3
strong,mmstar,full,1,833,1,0,1,True,1,6322.0,38.31400297489017,7.0,2,2
strong,mmstar,full,1,187,1,0,1,True,1,5872.0,34.02875757100992,7.0,2,2
strong,mmstar,full,1,662,1,0,1,True,1,8664.0,40.735387473134324,7.0,2,2
strong,mmstar,full,1,1201,1,0,1,True,1,6214.0,26.601376702077687,7.0,2,2
strong,mmstar,full,1,1301,0,0,0,True,1,10236.0,44.63468630379066,7.0,2,2
strong,mmstar,full,1,455,0,0,0,True,1,5589.0,23.410940583096817,7.0,2,2
strong,mmstar,full,1,1427,1,0,1,True,1,16750.0,36.817743133055046,7.0,2,2
strong,mmstar,full,1,564,1,0,1,True,1,5567.0,30.94444904383272,7.0,2,2
strong,mmstar,full,1,29,0,0,0,True,1,5919.0,29.301681875018403,7.0,2,2
strong,mmstar,full,1,575,0,1,0,True,1,6740.0,30.495751874055713,7.0,2,2
strong,mmstar,full,1,281,0,0,0,True,1,5134.0,21.95384916011244,7.0,2,2
strong,mmstar,full,1,789,1,0,1,True,1,6376.0,36.89495521504432,7.0,2,2
strong,mmstar,full,1,1373,1,0,1,True,1,5004.0,27.190103374188766,7.0,2,2
strong,mmstar,full,1,1267,1,0,0,True,1,6308.0,31.146130522014573,7.0,2,2
strong,mmstar,full,1,1179,0,1,0,True,1,22800.0,86.4429981149733,14.0,4,4
strong,mmstar,full,1,832,0,1,0,True,1,5190.0,23.388878836063668,7.0,2,2
strong,mmstar,full,1,1161,1,0,1,True,1,5935.0,27.403981579001993,7.0,2,2
strong,mmstar,full,1,165,1,0,1,True,1,4504.0,22.260383517947048,7.0,2,2
strong,mmstar,full,1,292,1,0,0,True,1,5468.0,28.635634965030476,7.0,2,2
strong,mmstar,full,1,582,0,0,0,True,1,5761.0,26.22779794409871,7.0,2,2
strong,mmstar,full,1,136,1,0,1,True,1,5485.0,26.935636523878202,7.0,2,2
strong,mmstar,full,1,1329,0,0,0,True,1,6197.0,34.979975510854274,7.0,2,2
strong,mmstar,full,1,475,0,1,0,True,1,5546.0,21.23112328001298,7.0,2,2
strong,mmstar,full,1,741,1,0,0,True,1,8540.0,42.33980548707768,12.0,4,4
strong,mmstar,full,1,934,1,0,1,True,1,6370.0,28.98971913685091,7.0,2,2
strong,mmstar,full,1,1212,0,1,0,True,1,21334.0,83.52989375311881,10.0,3,3
strong,mmstar,full,1,604,0,0,0,True,1,9801.0,39.62965583708137,14.0,4,4
strong,mmstar,full,1,1095,1,0,1,True,1,8844.0,27.685150207020342,7.0,2,2
strong,mmstar,full,1,843,1,0,1,True,1,5873.0,28.880944697884843,7.0,2,2
strong,mmstar,full,1,209,1,0,1,True,1,5363.0,20.664756424957886,7.0,2,2
strong,mmstar,full,1,490,1,0,1,True,1,5582.0,22.468521651811898,7.0,2,2
strong,mmstar,full,1,1454,1,0,1,True,1,4996.0,18.297382284188643,7.0,2,2
strong,mmstar,full,1,1062,1,0,1,True,1,7820.0,27.776260487968102,7.0,2,2
strong,mmstar,full,1,633,1,0,0,True,1,5664.0,27.17730300500989,7.0,2,2
strong,mmstar,full,1,357,1,0,0,True,1,6506.0,24.40774421603419,7.0,2,2
strong,mmstar,full,1,1255,0,1,0,True,1,18755.0,94.62725354917347,14.0,4,4
strong,mmstar,full,1,333,1,0,1,True,1,11454.0,46.39512900006957,13.0,4,4
strong,mmstar,full,1,788,0,0,0,True,1,18543.0,74.40565432119183,13.0,4,4
strong,mmstar,full,1,159,0,0,0,False,0,0.0,6.779767989180982,3.0,0,0
strong,mmstar,full,1,940,1,0,1,True,1,6117.0,27.15223671682179,7.0,2,2
strong,mmstar,full,1,1355,0,1,0,True,1,5074.0,23.746893272036687,7.0,2,2
strong,mmstar,full,1,1177,1,0,0,True,1,16482.0,68.43480267003179,13.0,4,4
strong,mmstar,full,1,224,1,0,1,True,1,6009.0,19.695455580949783,7.0,2,2
strong,mmstar,full,1,745,1,0,1,True,1,12070.0,54.03299491200596,13.0,4,4
strong,mmstar,full,1,1382,0,1,0,True,1,7974.0,33.46643925993703,7.0,2,2
strong,mmstar,full,1,810,1,0,1,True,1,6046.0,26.196740051032975,7.0,2,2
strong,mmstar,full,1,326,1,0,1,True,1,9528.0,23.75127056497149,7.0,2,2
strong,mmstar,full,1,138,1,0,1,True,1,6136.0,25.85713113611564,7.0,2,2
weak,lawqa,direct,0,lawQA/test/51847,1,0,0,True,1,888.0,3.4637250690720975,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49817,0,1,0,True,1,835.0,2.3679449199698865,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51552,0,1,0,True,1,1021.0,2.5173923650290817,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50033,1,0,1,True,1,1007.0,2.484144347952679,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48740,0,1,0,True,1,979.0,3.0320218191482127,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48621,0,1,0,True,1,912.0,1.7152909189462662,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48332,1,0,1,True,1,866.0,2.116827739868313,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51170,1,0,0,True,1,814.0,3.051940175006166,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50395,1,0,0,True,1,656.0,1.88490277598612,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49469,1,0,1,True,1,993.0,2.29016967699863,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50708,1,0,1,True,1,1016.0,2.269383538980037,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50195,1,0,0,True,1,879.0,3.042546372162178,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50023,0,1,0,True,1,1058.0,2.0405937558971345,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50435,0,1,0,True,1,843.0,1.930471639847383,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50885,0,1,0,True,1,1234.0,1.8707446390762925,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50845,1,0,1,True,1,925.0,1.7831792619545013,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51964,0,1,0,True,1,867.0,2.6088040280155838,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50593,0,1,0,True,1,925.0,2.248252500081435,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51802,0,1,0,True,1,890.0,2.102427839068696,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50022,0,1,0,True,1,813.0,2.8421822329983115,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49348,1,0,0,True,1,945.0,2.0709655079990625,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50125,1,0,0,True,1,1061.0,1.7810678710229695,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52350,0,1,0,True,1,780.0,2.6321093479637057,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48995,0,1,0,True,1,871.0,2.565240843920037,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49548,1,0,1,True,1,968.0,2.6025466909632087,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51360,1,0,1,True,1,872.0,2.493938687024638,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50773,1,0,0,True,1,847.0,1.9707257749978453,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51155,1,0,0,True,1,823.0,1.5704412390477955,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50209,0,1,0,True,1,906.0,2.8692507289815694,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51025,0,1,0,True,1,774.0,1.9998112448956817,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52845,1,0,0,True,1,1020.0,3.6716496190056205,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48114,1,0,1,True,1,841.0,2.656550887040794,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49921,0,1,0,True,1,1089.0,1.7255709969904274,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50645,1,0,0,True,1,986.0,2.4377459769602865,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49329,1,0,0,True,1,909.0,2.025634353980422,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48489,1,0,0,True,1,970.0,2.095356628065929,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50005,1,0,1,True,1,740.0,2.0344515261240304,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51031,0,1,0,True,1,992.0,2.836261847987771,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52116,1,0,0,True,1,1013.0,2.2285886600147933,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51193,0,1,0,True,1,806.0,4.081172290025279,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48666,1,0,1,True,1,873.0,2.0772744067944586,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51861,1,0,0,True,1,934.0,2.882058892864734,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50803,1,0,1,True,1,870.0,2.745496077928692,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51544,1,0,1,True,1,1181.0,2.361127578886226,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49320,0,1,0,True,1,1046.0,3.2659666389226913,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51897,1,0,0,True,1,968.0,2.7291241930797696,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51704,0,1,0,True,1,799.0,3.292192571097985,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49339,0,1,0,True,1,1125.0,3.4525985280051827,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52583,0,1,0,True,1,1098.0,2.554281669901684,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49714,1,0,1,True,1,980.0,2.536363350925967,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52693,0,1,0,True,1,905.0,1.4330212830100209,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50048,0,1,0,True,1,915.0,1.5361748179420829,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51478,0,1,0,True,1,919.0,1.47017543297261,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49890,1,0,1,True,1,763.0,1.1191866579465568,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50684,1,0,1,True,1,799.0,1.0202934101689607,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49876,1,0,0,True,1,974.0,1.6034605810418725,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51516,0,1,0,True,1,956.0,1.6299086841754615,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52241,0,1,0,True,1,766.0,1.569822994992137,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50080,1,0,0,True,1,916.0,1.7201344990171492,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52594,1,0,1,True,1,1003.0,1.47321197995916,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49814,1,0,0,True,1,1055.0,1.3162431961391121,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51688,1,0,1,True,1,895.0,1.3584144320338964,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50553,1,0,1,True,1,834.0,1.3755635651759803,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49579,0,1,0,True,1,978.0,1.7788747379090637,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48207,1,0,0,True,1,959.0,1.795309921959415,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50860,0,1,0,True,1,1185.0,1.737600747961551,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50419,0,1,0,True,1,764.0,1.5590603849850595,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51023,0,1,0,True,1,864.0,1.5445318499114364,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49443,0,1,0,True,1,1167.0,1.8070873920805752,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51094,0,1,0,True,1,759.0,1.4498641649261117,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48653,1,0,1,True,1,801.0,1.0891332109458745,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47936,1,0,0,True,1,1133.0,1.347972980933264,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49885,0,1,0,True,1,922.0,2.0828030188567936,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50401,0,1,0,True,1,882.0,1.4107431799639016,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49482,1,0,1,True,1,769.0,1.3983154040761292,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49542,0,1,0,True,1,959.0,1.7099437930155545,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50886,1,0,1,True,1,988.0,1.559051064075902,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52360,1,0,1,True,1,1032.0,1.9943509120494127,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51231,1,0,0,True,1,904.0,1.70647511491552,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51984,1,0,0,True,1,775.0,1.5369958318769932,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48217,0,1,0,True,1,1013.0,1.9515533631201833,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48129,1,0,0,True,1,873.0,1.9011735988315195,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52125,1,0,1,True,1,812.0,1.4150048701558262,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52086,1,0,0,True,1,977.0,1.4307460230775177,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52306,0,1,0,True,1,859.0,1.5133087979629636,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51775,0,1,0,True,1,874.0,2.085636943113059,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50065,1,0,0,True,1,999.0,2.1014691339805722,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48752,1,0,0,True,1,1030.0,2.007255667122081,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52215,1,0,0,True,1,835.0,1.5916565528605133,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48903,0,1,0,True,1,1402.0,1.4785522480960935,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52846,0,1,0,True,1,731.0,1.3046103140804917,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50878,1,0,1,True,1,763.0,1.7103190009947866,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50733,0,1,0,True,1,911.0,1.7806643610820174,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52388,1,0,1,True,1,932.0,1.6866944171488285,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48800,1,0,0,True,1,1013.0,3.103494433918968,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51934,1,0,0,True,1,851.0,1.8116125299129635,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49894,0,1,0,True,1,804.0,1.56761645199731,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50531,0,1,0,True,1,786.0,1.6405718470923603,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51484,1,0,0,True,1,1022.0,1.701501240953803,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47836,1,0,1,True,1,922.0,1.370463744038716,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50113,0,1,0,True,1,846.0,1.5562080529052764,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52516,1,0,1,True,1,836.0,1.9298336009960622,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49955,1,0,1,True,1,1042.0,1.9657044420018792,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51082,0,1,0,True,1,890.0,3.5675928709097207,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49859,1,0,0,True,1,899.0,2.845576662104577,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48947,1,0,1,True,1,912.0,2.4730022170115262,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49358,1,0,1,True,1,728.0,1.9066105529200286,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49313,1,0,1,True,1,807.0,3.4632800039835274,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48467,1,0,0,True,1,876.0,1.9526455409359187,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51616,1,0,0,True,1,837.0,3.4284703289158642,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49788,1,0,1,True,1,930.0,1.8724595769308507,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52324,0,1,0,True,1,846.0,3.3716488748323172,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52666,1,0,0,True,1,846.0,3.212823587935418,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49989,1,0,1,True,1,1041.0,3.2534781869035214,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51064,1,0,1,True,1,884.0,2.5038513138424605,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48312,0,1,0,True,1,1184.0,3.209290807135403,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50757,1,0,0,True,1,1137.0,1.8886055459734052,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49315,1,0,1,True,1,1062.0,1.887097573140636,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51445,1,0,0,True,1,842.0,1.7138570540118963,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50132,0,1,0,True,1,1010.0,3.084949512965977,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49037,1,0,1,True,1,817.0,2.332780505064875,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48142,1,0,1,True,1,811.0,1.5800659891683608,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50715,0,1,0,True,1,965.0,3.0166841470636427,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51081,0,1,0,True,1,884.0,2.1219073231332004,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51576,1,0,0,True,1,874.0,2.0429838669952005,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52601,1,0,0,True,1,994.0,2.791034986032173,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50502,0,1,0,True,1,838.0,1.822930261027068,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50928,0,1,0,True,1,939.0,2.094006701139733,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49673,1,0,1,True,1,820.0,2.0543212881311774,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48975,0,1,0,True,1,1315.0,2.324218220077455,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49928,1,0,1,True,1,798.0,2.1897940391208977,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51751,1,0,0,True,1,1013.0,2.598841429920867,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51058,0,1,0,True,1,844.0,1.9249847908504307,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50096,0,1,0,True,1,839.0,2.5770887269172817,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51288,0,1,0,True,1,853.0,1.6743130460381508,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49108,0,1,0,True,1,846.0,1.8646146811079234,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48815,1,0,0,True,1,935.0,2.2950428288895637,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51271,1,0,0,True,1,868.0,1.6560737900435925,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50783,0,1,0,True,1,1162.0,1.8503264971077442,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52397,1,0,1,True,1,919.0,2.064825620036572,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52474,1,0,1,True,1,950.0,2.0155974731314927,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50997,0,1,0,True,1,900.0,2.1700851558707654,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48795,1,0,1,True,1,836.0,2.2185747020412236,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52321,1,0,0,True,1,1000.0,1.878867706982419,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49625,1,0,1,True,1,819.0,1.8041521569248289,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51378,0,1,0,True,1,899.0,1.7229917880613357,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51418,1,0,0,True,1,874.0,2.1293592751026154,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52490,0,1,0,True,1,870.0,4.100702655036002,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50940,1,0,1,True,1,979.0,1.9958123869728297,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48415,1,0,1,True,1,931.0,2.0252443430945277,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49993,1,0,1,True,1,924.0,3.6958106509409845,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49960,0,1,0,True,1,921.0,2.2790191650856286,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51889,0,1,0,True,1,824.0,3.128740979824215,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48358,1,0,1,True,1,908.0,3.5626069991849363,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50605,1,0,1,True,1,850.0,3.005931308027357,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51543,1,0,0,True,1,807.0,3.509632813045755,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50670,1,0,1,True,1,924.0,2.903088944964111,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50151,0,1,0,True,1,984.0,1.9048036949243397,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52806,1,0,1,True,1,995.0,1.8125437709968537,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47988,1,0,1,True,1,859.0,1.6561190530192107,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52242,0,1,0,True,1,885.0,1.8167879870161414,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48620,1,0,1,True,1,926.0,2.340384494047612,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51747,0,1,0,True,1,922.0,1.4451771329622716,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49083,1,0,1,True,1,822.0,1.5297205839306116,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51622,1,0,0,True,1,849.0,1.6565800718963146,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52147,1,0,1,True,1,883.0,7.057740103919059,3.0,1,1
weak,lawqa,direct,0,lawQA/test/52230,0,1,0,True,1,1411.0,7.456600390840322,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48999,0,1,0,True,1,1297.0,1.741464511025697,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49437,0,1,0,True,1,739.0,1.5309530980885029,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51265,0,1,0,True,1,836.0,2.0158820988144726,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47931,0,1,0,True,1,962.0,2.0101100250612944,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52575,1,0,1,True,1,898.0,1.4773787129670382,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49211,1,0,1,True,1,873.0,1.2681638901121914,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52877,1,0,1,True,1,758.0,1.1510211469139904,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50796,0,1,0,True,1,763.0,1.3730597181711346,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48193,1,0,0,True,1,1089.0,1.2134140490088612,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50173,1,0,0,True,1,879.0,1.6294315210543573,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49873,0,1,0,True,1,998.0,1.2920149411074817,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47878,1,0,1,True,1,687.0,1.1957222160417587,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50968,1,0,0,True,1,845.0,1.7149252910166979,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48371,0,1,0,True,1,859.0,1.4241207230370492,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48637,0,1,0,True,1,777.0,1.1973897169809788,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51266,1,0,0,True,1,1036.0,1.502432667883113,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50898,0,1,0,True,1,1012.0,1.7901596329174936,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47994,1,0,1,True,1,1054.0,1.266107230912894,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49343,0,1,0,True,1,931.0,1.5684383078478277,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49052,0,1,0,True,1,875.0,1.4076682410668582,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48550,0,1,0,True,1,902.0,1.1002475551795214,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50587,0,1,0,True,1,892.0,1.2912479620426893,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51799,1,0,0,True,1,779.0,1.429896875983104,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51304,0,1,0,True,1,832.0,1.3944251860957593,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48530,1,0,1,True,1,863.0,1.8092329450882971,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52578,1,0,1,True,1,717.0,1.2610882939770818,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51009,1,0,0,True,1,803.0,1.2507212029304355,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49805,0,1,0,True,1,870.0,1.2925574369728565,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49293,1,0,1,True,1,934.0,1.038843974005431,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51937,0,1,0,True,1,961.0,1.4298311811871827,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48041,1,0,1,True,1,982.0,1.3639161780010909,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51441,0,1,0,True,1,611.0,1.0072292611002922,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48640,1,0,0,True,1,941.0,1.277030791155994,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48736,1,0,0,True,1,1058.0,1.70813007093966,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50584,1,0,0,True,1,902.0,1.2859099369961768,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49208,0,1,0,True,1,1032.0,1.2710609310306609,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49234,1,0,0,True,1,714.0,1.2453963630832732,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50891,1,0,0,True,1,928.0,1.81656429101713,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49762,0,1,0,True,1,883.0,0.9843872878700495,1.0,1,1
weak,lawqa,direct,0,lawQA/test/47922,0,1,0,True,1,823.0,1.2589175337925553,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49573,0,1,0,True,1,847.0,1.4547640450764447,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49096,1,0,0,True,1,894.0,1.6179464079905301,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48451,1,0,0,True,1,890.0,1.2621571221388876,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49312,0,1,0,True,1,965.0,1.2205503871664405,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51181,1,0,0,True,1,964.0,1.109132617013529,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51489,0,1,0,True,1,819.0,1.5071831031236798,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49166,0,0,0,True,1,843.0,1.3786063720472157,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51969,0,0,0,True,1,842.0,1.2573387720622122,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52391,1,0,0,True,1,959.0,1.4732267900835723,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52315,1,0,0,True,1,782.0,1.6239628579933196,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49344,1,0,0,True,1,960.0,1.7195592739153653,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52151,0,1,0,True,1,753.0,1.4883279260247946,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48962,1,0,0,True,1,878.0,1.21644803811796,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50910,1,0,0,True,1,1042.0,2.23222018009983,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51424,0,1,0,True,1,1070.0,1.4172941569704562,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48130,1,0,0,True,1,969.0,1.839858545921743,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48042,0,0,0,True,1,798.0,1.732916460139677,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52626,1,0,0,True,1,798.0,1.2761359449941665,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51354,1,0,0,True,1,889.0,1.812135315965861,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51606,1,0,0,True,1,947.0,1.5427943798713386,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48606,0,0,0,True,1,910.0,1.6850268270354718,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51770,1,0,0,True,1,758.0,1.5565208089537919,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49368,0,1,0,True,1,877.0,1.7402813299559057,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51807,1,0,0,True,1,885.0,1.53579964581877,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52815,1,0,0,True,1,942.0,1.4142298481892794,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48033,1,0,0,True,1,761.0,1.4369620541110635,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48733,0,1,0,True,1,1095.0,1.6881919070146978,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48428,0,1,0,True,1,930.0,1.4483635989017785,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49547,0,1,0,True,1,882.0,1.6965660289861262,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50852,1,0,0,True,1,993.0,1.417474462185055,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52340,0,1,0,True,1,943.0,1.744216384133324,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49559,1,0,0,True,1,800.0,1.6788206240162253,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52253,1,0,0,True,1,1106.0,1.55650289892219,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49777,1,0,0,True,1,852.0,1.5084112228360027,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50518,0,1,0,True,1,781.0,1.5274303369224072,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50099,0,1,0,True,1,845.0,1.4117220540065318,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49902,1,0,0,True,1,910.0,1.5984615068882704,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51844,1,0,0,True,1,993.0,1.5537610210012645,1.0,1,1
weak,lawqa,direct,0,lawQA/test/52856,1,0,0,True,1,1154.0,1.9200915261171758,1.0,1,1
weak,lawqa,direct,0,lawQA/test/50763,1,0,0,True,1,1002.0,1.6953133868519217,1.0,1,1
weak,lawqa,direct,0,lawQA/test/51019,1,0,0,True,1,849.0,1.8972105339635164,1.0,1,1
weak,lawqa,direct,0,lawQA/test/49040,1,0,0,True,1,885.0,1.7298480269964784,1.0,1,1
weak,lawqa,direct,0,lawQA/test/48096,0,1,0,True,1,942.0,1.4458909078966826,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51847,1,0,0,True,1,886.0,2.0091862857807428,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49817,0,1,0,True,1,860.0,1.7358689191751182,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51552,0,1,0,True,1,1021.0,1.34791448013857,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50033,1,0,1,True,1,1007.0,1.7293962091207504,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48740,0,1,0,True,1,980.0,1.7544755870476365,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48621,0,1,0,True,1,912.0,1.8228742219507694,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48332,1,0,1,True,1,866.0,2.237646902911365,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51170,1,0,0,True,1,821.0,1.779188860906288,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50395,1,0,0,True,1,656.0,1.4125428379047662,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49469,1,0,1,True,1,993.0,1.3380379450973123,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50708,1,0,1,True,1,1018.0,2.0262709900271147,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50195,1,0,0,True,1,879.0,1.6689926199615002,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50023,0,1,0,True,1,1053.0,2.0437467850279063,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50435,0,1,0,True,1,880.0,2.327106432057917,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50885,0,1,0,True,1,1236.0,2.2160571068525314,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50845,1,0,1,True,1,919.0,2.51228407304734,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51964,0,1,0,True,1,876.0,2.6542655199300498,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50593,0,1,0,True,1,920.0,2.4758969377726316,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51802,0,1,0,True,1,898.0,1.8170136460103095,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50022,0,1,0,True,1,817.0,2.6311814771033823,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49348,1,0,0,True,1,949.0,2.892663466045633,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50125,1,0,0,True,1,1061.0,2.1810657791793346,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52350,0,1,0,True,1,778.0,2.3211170970462263,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48995,0,1,0,True,1,871.0,1.8272866688203067,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49548,1,0,1,True,1,968.0,1.9857639321126044,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51360,1,0,1,True,1,853.0,2.0639053569175303,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50773,1,0,0,True,1,853.0,1.5391057161614299,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51155,1,0,0,True,1,824.0,2.2776255789212883,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50209,0,1,0,True,1,906.0,2.2484541940502822,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51025,0,1,0,True,1,749.0,1.9547353889793158,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52845,1,0,1,True,1,1037.0,2.6258144779130816,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48114,1,0,1,True,1,870.0,2.6050736028701067,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49921,0,1,0,True,1,1110.0,2.186901541892439,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50645,1,0,0,True,1,982.0,2.6828006389550865,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49329,1,0,0,True,1,909.0,2.4433608590625226,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48489,1,0,0,True,1,969.0,2.4651848098728806,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50005,1,0,1,True,1,750.0,2.3862949910108,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51031,0,1,0,True,1,921.0,2.8573106250260025,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52116,1,0,0,True,1,1013.0,2.8466745319310576,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51193,0,1,0,True,1,790.0,2.925542423967272,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48666,1,0,1,True,1,894.0,2.22797466092743,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51861,1,0,0,True,1,942.0,2.5414489021059126,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50803,1,0,1,True,1,870.0,2.2739032090175897,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51544,1,0,1,True,1,1181.0,2.6231612500268966,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49320,0,1,0,True,1,983.0,2.4042921799700707,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51897,1,0,1,True,1,964.0,2.5200695800594985,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51704,0,1,0,True,1,777.0,2.2891897361259907,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49339,0,1,0,True,1,1125.0,2.3416676379274577,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52583,0,1,0,True,1,1099.0,2.185085752978921,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49714,1,0,1,True,1,980.0,2.48807468614541,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52693,0,1,0,True,1,905.0,1.8605981171131134,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50048,0,1,0,True,1,965.0,1.7812871739733964,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51478,0,1,0,True,1,919.0,1.6150767200160772,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49890,1,0,1,True,1,763.0,1.302214426919818,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50684,1,0,1,True,1,803.0,1.4811616409569979,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49876,1,0,0,True,1,937.0,1.4752102161291987,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51516,0,1,0,True,1,956.0,1.7857046390417963,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52241,0,1,0,True,1,766.0,1.7114512838888913,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50080,1,0,0,True,1,935.0,2.032544172136113,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52594,1,0,1,True,1,994.0,1.308274218114093,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49814,1,0,0,True,1,1055.0,1.4240092339459807,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51688,1,0,1,True,1,895.0,1.3219493511132896,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50553,1,0,0,True,1,832.0,2.153881415957585,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49579,0,1,0,True,1,978.0,2.017177236964926,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48207,1,0,0,True,1,953.0,1.808058655820787,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50860,0,1,0,True,1,1199.0,3.012486708117649,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50419,0,1,0,True,1,741.0,1.8113391299266368,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51023,0,1,0,True,1,864.0,1.8899348359555006,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49443,0,1,0,True,1,1140.0,2.8061086439993232,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51094,0,1,0,True,1,759.0,2.2637956209946424,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48653,1,0,1,True,1,799.0,1.729688216932118,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47936,1,0,0,True,1,1133.0,1.8579918090254068,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49885,0,1,0,True,1,922.0,2.7474656898994,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50401,0,1,0,True,1,882.0,2.7168138490524143,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49482,1,0,1,True,1,769.0,1.7889556370209903,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49542,0,1,0,True,1,957.0,1.7866923790425062,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50886,1,0,1,True,1,988.0,2.668241336941719,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52360,1,0,1,True,1,1031.0,2.0084489709697664,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51231,1,0,1,True,1,895.0,1.8237747990060598,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51984,1,0,0,True,1,775.0,2.0428485141601413,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48217,0,1,0,True,1,1020.0,2.6191455910447985,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48129,1,0,0,True,1,872.0,2.572912056930363,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52125,1,0,1,True,1,812.0,1.7539080800488591,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52086,1,0,0,True,1,974.0,1.771323692984879,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52306,0,1,0,True,1,860.0,1.7583691249601543,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51775,0,1,0,True,1,874.0,1.550825617974624,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50065,1,0,0,True,1,1006.0,2.500268132891506,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48752,1,0,0,True,1,986.0,1.8086478838231415,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52215,1,0,0,True,1,829.0,1.924644066952169,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48903,0,1,0,True,1,1402.0,2.448449849849567,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52846,0,1,0,True,1,731.0,1.7718134340830147,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50878,1,0,1,True,1,764.0,2.0121985420119017,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50733,0,1,0,True,1,946.0,2.2913108519278467,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52388,1,0,1,True,1,933.0,1.8451270589139313,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48800,1,0,0,True,1,1034.0,2.2027365390677005,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51934,1,0,0,True,1,854.0,1.7799828730057925,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49894,0,1,0,True,1,804.0,1.5318183640483767,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50531,0,1,0,True,1,789.0,1.5501547229941934,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51484,1,0,0,True,1,1016.0,1.5238710830453783,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47836,1,0,1,True,1,919.0,1.133532787906006,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50113,0,1,0,True,1,850.0,1.6977847279049456,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52516,1,0,1,True,1,836.0,1.5551732901949435,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49955,1,0,1,True,1,1042.0,1.443118192953989,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51082,0,1,0,True,1,953.0,1.9504448838997632,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49859,1,0,0,True,1,885.0,1.3932132709305733,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48947,1,0,1,True,1,902.0,1.8200894847977906,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49358,1,0,1,True,1,728.0,1.246483625844121,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49313,1,0,1,True,1,807.0,1.6472218290437013,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48467,1,0,1,True,1,885.0,1.643895999994129,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51616,1,0,0,True,1,834.0,1.2040526969358325,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49788,1,0,1,True,1,934.0,1.6565454951487482,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52324,0,1,0,True,1,846.0,1.1333734837826341,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52666,1,0,0,True,1,846.0,1.2087308259215206,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49989,1,0,1,True,1,1041.0,1.1406015979591757,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51064,1,0,1,True,1,880.0,0.9630320030264556,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48312,0,1,0,True,1,1201.0,2.0352874810341746,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50757,1,0,0,True,1,1183.0,1.6668489731382579,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49315,1,0,0,True,1,1082.0,2.2018452861811966,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51445,1,0,1,True,1,849.0,1.0542145760264248,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50132,0,1,0,True,1,1030.0,1.1428226449061185,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49037,1,0,1,True,1,806.0,1.4540831248741597,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48142,1,0,0,True,1,822.0,1.6663019801490009,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50715,0,1,0,True,1,971.0,1.6044360660016537,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51081,0,1,0,True,1,883.0,1.3070983381476253,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51576,1,0,0,True,1,873.0,1.4868070848751813,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52601,1,0,0,True,1,994.0,1.5919579940382391,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50502,0,1,0,True,1,847.0,1.1535650109872222,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50928,0,1,0,True,1,948.0,1.780474959872663,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49673,1,0,1,True,1,820.0,1.09615916502662,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48975,0,1,0,True,1,1316.0,1.5689743589609861,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49928,1,0,1,True,1,783.0,1.1859985790215433,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51751,1,0,0,True,1,995.0,1.3350911152083427,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51058,0,1,0,True,1,852.0,1.3876434878911823,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50096,0,1,0,True,1,839.0,1.5318076207768172,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51288,0,1,0,True,1,853.0,0.9364341138862073,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49108,0,1,0,True,1,846.0,0.9560375991277397,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48815,1,0,0,True,1,901.0,0.9799470570869744,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51271,1,0,0,True,1,868.0,0.9424244440160692,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50783,0,1,0,True,1,1158.0,1.484331346815452,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52397,1,0,0,True,1,923.0,1.5704244270455092,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52474,1,0,1,True,1,973.0,1.8351617672014982,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50997,0,1,0,True,1,900.0,1.499543494079262,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48795,1,0,1,True,1,858.0,1.8050456810742617,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52321,1,0,0,True,1,1000.0,1.2849770199973136,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49625,1,0,1,True,1,819.0,1.1202100289519876,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51378,0,1,0,True,1,896.0,1.1210886188782752,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51418,1,0,0,True,1,866.0,1.5971662520896643,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52490,0,1,0,True,1,870.0,2.081421755021438,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50940,1,0,1,True,1,959.0,1.5341438371688128,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48415,1,0,1,True,1,931.0,1.593135700095445,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49993,1,0,1,True,1,913.0,1.4762937179766595,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49960,0,1,0,True,1,921.0,1.5042440921533853,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51889,0,1,0,True,1,824.0,1.7902817379217595,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48358,1,0,1,True,1,912.0,1.713587106904015,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50605,1,0,1,True,1,844.0,1.8309801160357893,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51543,1,0,1,True,1,809.0,1.6261766818352044,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50670,1,0,1,True,1,923.0,1.6127226650714874,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50151,0,1,0,True,1,984.0,1.5111508241388947,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52806,1,0,1,True,1,995.0,1.6006218229886144,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47988,1,0,1,True,1,859.0,1.4727997921872884,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52242,0,1,0,True,1,885.0,1.4426715960726142,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48620,1,0,1,True,1,927.0,1.444782657083124,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51747,0,1,0,True,1,922.0,1.487493468914181,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49083,1,0,1,True,1,822.0,1.3402027857955545,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51622,1,0,0,True,1,863.0,1.5728990321513265,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52147,1,0,1,True,1,883.0,9.534131007967517,3.0,1,1
weak,lawqa,direct,1,lawQA/test/52230,0,1,0,True,1,1817.0,8.674363994970918,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48999,0,1,0,True,1,1302.0,1.4067436011973768,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49437,0,1,0,True,1,738.0,1.8166595899965614,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51265,0,1,0,True,1,836.0,1.7017052411101758,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47931,0,1,0,True,1,967.0,2.136819237144664,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52575,1,0,1,True,1,897.0,1.2337944898754358,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49211,1,0,1,True,1,877.0,1.585361832054332,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52877,1,0,1,True,1,785.0,1.3588701311964542,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50796,0,1,0,True,1,751.0,1.2616996141150594,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48193,1,0,0,True,1,1096.0,1.9340411149896681,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50173,1,0,0,True,1,816.0,3.39981418591924,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49873,0,1,0,True,1,1068.0,3.3387005070690066,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47878,1,0,1,True,1,674.0,1.5771953649818897,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50968,1,0,0,True,1,874.0,2.3435616539791226,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48371,0,1,0,True,1,833.0,1.7919217410963029,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48637,0,1,0,True,1,777.0,1.89909547008574,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51266,1,0,0,True,1,1013.0,1.7678935111034662,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50898,0,1,0,True,1,956.0,3.212231602985412,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47994,1,0,1,True,1,1054.0,3.21669075707905,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49343,0,1,0,True,1,933.0,3.1462857329752296,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49052,0,1,0,True,1,909.0,3.3518702681176364,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48550,0,0,0,True,1,902.0,1.8925895260181278,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50587,0,1,0,True,1,892.0,1.8584538837894797,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51799,1,0,0,True,1,799.0,2.304181338986382,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51304,0,1,0,True,1,832.0,1.9371293769218028,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48530,1,0,1,True,1,863.0,1.9330658460967243,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52578,1,0,1,True,1,721.0,3.1812217079568654,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51009,1,0,0,True,1,810.0,1.914525139844045,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49805,0,1,0,True,1,870.0,1.9989104091655463,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49293,1,0,1,True,1,958.0,2.0445746439509094,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51937,0,1,0,True,1,947.0,1.9010189238470048,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48041,1,0,1,True,1,1003.0,2.7126245871186256,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51441,0,1,0,True,1,611.0,2.7077345391735435,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48640,1,0,1,True,1,941.0,2.882871808949858,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48736,1,0,0,True,1,1058.0,1.7801968939602375,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50584,1,0,1,True,1,897.0,2.8348487890325487,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49208,0,1,0,True,1,1039.0,2.5878709538374096,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49234,1,0,1,True,1,714.0,2.8039292600005865,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50891,1,0,0,True,1,924.0,2.7809965980704874,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49762,0,0,0,True,1,881.0,1.6892195420805365,1.0,1,1
weak,lawqa,direct,1,lawQA/test/47922,0,1,0,True,1,825.0,1.7310073899570853,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49573,0,0,0,True,1,847.0,2.446265417849645,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49096,1,0,0,True,1,907.0,3.4284846680238843,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48451,1,0,0,True,1,888.0,2.456952075008303,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49312,0,1,0,True,1,955.0,2.636423307005316,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51181,1,0,0,True,1,963.0,2.3890402920078486,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51489,1,0,0,True,1,822.0,1.8613609180320054,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49166,1,0,0,True,1,843.0,2.3379130479879677,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51969,1,0,0,True,1,842.0,2.4810255330521613,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52391,1,0,0,True,1,960.0,2.0983427558094263,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52315,1,0,0,True,1,777.0,2.2420319598168135,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49344,1,0,0,True,1,960.0,2.12768296408467,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52151,0,1,0,True,1,753.0,1.9032781899441034,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48962,1,0,0,True,1,878.0,3.0051627391949296,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50910,1,0,0,True,1,1042.0,2.211810673121363,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51424,0,1,0,True,1,1062.0,2.839397849049419,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48130,1,0,0,True,1,922.0,2.7472832079511136,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48042,1,0,0,True,1,798.0,1.7828555980231613,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52626,1,0,0,True,1,799.0,1.6809578430838883,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51354,1,0,0,True,1,902.0,2.2082724180072546,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51606,1,0,0,True,1,947.0,2.8995888461358845,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48606,1,0,0,True,1,879.0,1.7967436329927295,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51770,1,0,0,True,1,754.0,1.7663085230160505,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49368,0,1,0,True,1,875.0,2.4462780859321356,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51807,1,0,0,True,1,892.0,2.2145372251980007,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52815,1,0,0,True,1,945.0,2.1832487417850643,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48033,1,0,0,True,1,761.0,1.7379142120480537,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48733,0,1,0,True,1,1097.0,2.4542891490273178,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48428,0,1,0,True,1,933.0,2.205634196056053,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49547,0,1,0,True,1,893.0,1.8711835129652172,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50852,1,0,0,True,1,979.0,1.770543840015307,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52340,0,1,0,True,1,937.0,1.8852647840976715,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49559,1,0,0,True,1,808.0,1.8060269937850535,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52253,1,0,0,True,1,1106.0,1.8581556039862335,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49777,1,0,0,True,1,851.0,1.899060043040663,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50518,0,1,0,True,1,774.0,1.8226182139478624,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50099,0,1,0,True,1,850.0,1.682989286025986,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49902,1,0,0,True,1,942.0,1.8820479568094015,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51844,1,0,0,True,1,991.0,1.6631821040064096,1.0,1,1
weak,lawqa,direct,1,lawQA/test/52856,1,0,0,True,1,1152.0,1.655391134787351,1.0,1,1
weak,lawqa,direct,1,lawQA/test/50763,1,0,0,True,1,1007.0,1.4836414121091366,1.0,1,1
weak,lawqa,direct,1,lawQA/test/51019,1,0,0,True,1,842.0,1.55564010492526,1.0,1,1
weak,lawqa,direct,1,lawQA/test/49040,1,0,0,True,1,886.0,1.7344618130009621,1.0,1,1
weak,lawqa,direct,1,lawQA/test/48096,0,1,0,True,1,942.0,1.1988113508559763,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLL/2010/page_35.pdf-4,0,1,0,True,1,1384.0,3.6538601028732955,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,1593.0,2.014729968039319,1.0,1,1
weak,finqa,direct,0,FinQA/test/UPS/2010/page_52.pdf-4,0,1,0,True,1,1397.0,3.6603208230808377,1.0,1,1
weak,finqa,direct,0,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,1510.0,3.9309717800933868,1.0,1,1
weak,finqa,direct,0,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,1135.0,2.127594311023131,1.0,1,1
weak,finqa,direct,0,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,1522.0,2.172941777855158,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETFC/2011/page_144.pdf-1,0,1,0,True,1,1616.0,2.1208817108999938,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,1569.0,2.748636011965573,1.0,1,1
weak,finqa,direct,0,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,2628.0,10.185778678860515,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,1209.0,2.346921104937792,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,1250.0,2.0795878360513598,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,1255.0,2.637238170951605,1.0,1,1
weak,finqa,direct,0,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,1098.0,4.093472830951214,1.0,1,1
weak,finqa,direct,0,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,1234.0,3.459631396923214,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,1775.0,4.0997703350149095,1.0,1,1
weak,finqa,direct,0,FinQA/test/AAL/2010/page_72.pdf-3,0,1,0,True,1,1947.0,9.11402967106551,1.0,1,1
weak,finqa,direct,0,FinQA/test/NCLH/2018/page_64.pdf-2,0,1,0,True,1,1702.0,3.474229912040755,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,1106.0,4.011932814028114,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,781.0,2.349900590023026,1.0,1,1
weak,finqa,direct,0,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,1093.0,3.094627853948623,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2017/page_64.pdf-1,0,1,0,True,1,1341.0,3.5892032678239048,1.0,1,1
weak,finqa,direct,0,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,1716.0,5.4988574830349535,1.0,1,1
weak,finqa,direct,0,FinQA/test/AAL/2013/page_18.pdf-4,0,1,0,True,1,1638.0,2.810719287954271,1.0,1,1
weak,finqa,direct,0,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,1466.0,3.4683792269788682,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,1025.0,2.8952238929923624,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,1372.0,2.72949759894982,1.0,1,1
weak,finqa,direct,0,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,1085.0,2.1096470321062952,1.0,1,1
weak,finqa,direct,0,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,923.0,2.121487320167944,1.0,1,1
weak,finqa,direct,0,FinQA/test/SLG/2011/page_91.pdf-1,0,1,0,True,1,2541.0,3.686175666982308,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,1003.0,1.5005264561623335,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2007/page_29.pdf-4,0,1,0,True,1,1072.0,2.481531009078026,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,1571.0,2.7492409909609705,1.0,1,1
weak,finqa,direct,0,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,1844.0,3.340375398984179,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2008/page_107.pdf-4,0,1,0,True,1,2574.0,3.0243257130496204,1.0,1,1
weak,finqa,direct,0,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,1321.0,2.626034401822835,1.0,1,1
weak,finqa,direct,0,FinQA/test/HOLX/2008/page_143.pdf-2,0,1,0,True,1,1184.0,3.0156402739230543,1.0,1,1
weak,finqa,direct,0,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,1409.0,2.6506719191093,1.0,1,1
weak,finqa,direct,0,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,1810.0,2.94268776406534,1.0,1,1
weak,finqa,direct,0,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,1234.0,2.9102541101165116,1.0,1,1
weak,finqa,direct,0,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,1451.0,2.4172664929647,1.0,1,1
weak,finqa,direct,0,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,1567.0,3.054904730990529,1.0,1,1
weak,finqa,direct,0,FinQA/test/CDW/2015/page_93.pdf-2,0,1,0,True,1,2265.0,10.231774613959715,1.0,1,1
weak,finqa,direct,0,FinQA/test/APD/2016/page_40.pdf-1,0,1,0,True,1,1472.0,4.100798106985167,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2013/page_149.pdf-3,0,1,0,True,1,1235.0,2.8151440049987286,1.0,1,1
weak,finqa,direct,0,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,893.0,2.8803265248425305,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,700.0,3.0057131219655275,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2013/page_84.pdf-3,0,1,0,True,1,1183.0,2.9892259030602872,1.0,1,1
weak,finqa,direct,0,FinQA/test/HIG/2011/page_53.pdf-3,0,1,0,True,1,1275.0,2.97317929007113,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETFC/2011/page_144.pdf-2,0,1,0,True,1,1584.0,3.127411382040009,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,759.0,3.21863704896532,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,1135.0,2.198573944158852,1.0,1,1
weak,finqa,direct,0,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,1265.0,1.1039134238380939,1.0,1,1
weak,finqa,direct,0,FinQA/test/ADBE/1999/page_64.pdf-2,0,1,0,True,1,1073.0,1.3664581030607224,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,1079.0,1.2878634789958596,1.0,1,1
weak,finqa,direct,0,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,1912.0,1.3472340209409595,1.0,1,1
weak,finqa,direct,0,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,838.0,1.538721795193851,1.0,1,1
weak,finqa,direct,0,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,1742.0,1.6556359380483627,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,1682.0,1.3947957269847393,1.0,1,1
weak,finqa,direct,0,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,2552.0,9.577607348095626,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2018/page_90.pdf-5,0,1,0,True,1,2783.0,1.710360371042043,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,1487.0,1.6244173150043935,1.0,1,1
weak,finqa,direct,0,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,2546.0,1.638082877965644,1.0,1,1
weak,finqa,direct,0,FinQA/test/IP/2009/page_45.pdf-3,1,0,1,True,1,1823.0,1.5156817617826164,1.0,1,1
weak,finqa,direct,0,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,1108.0,1.8878288050182164,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2003/page_45.pdf-2,1,0,1,True,1,1307.0,2.1553341690450907,1.0,1,1
weak,finqa,direct,0,FinQA/test/BKR/2017/page_56.pdf-4,0,1,0,True,1,1465.0,2.6581388560589403,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2016/page_52.pdf-4,0,1,0,True,1,1273.0,1.7246444378979504,1.0,1,1
weak,finqa,direct,0,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,1327.0,3.768454453907907,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,974.0,1.6715819898527116,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,1269.0,1.4923097579739988,1.0,1,1
weak,finqa,direct,0,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,1523.0,2.0008620300795883,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2008/page_122.pdf-2,0,1,0,True,1,1677.0,1.8196259951218963,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2009/page_140.pdf-1,0,1,0,True,1,1077.0,2.5695561710745096,1.0,1,1
weak,finqa,direct,0,FinQA/test/GPN/2010/page_89.pdf-4,1,0,0,True,1,1206.0,1.3579502920620143,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2018/page_90.pdf-6,0,1,0,True,1,2759.0,1.6662723592016846,1.0,1,1
weak,finqa,direct,0,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,960.0,1.2224376569502056,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2010/page_273.pdf-1,1,0,1,True,1,1638.0,1.68528365297243,1.0,1,1
weak,finqa,direct,0,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,1521.0,1.967021542834118,1.0,1,1
weak,finqa,direct,0,FinQA/test/AWK/2012/page_117.pdf-1,1,0,0,True,1,1128.0,2.0896461128722876,1.0,1,1
weak,finqa,direct,0,FinQA/test/UPS/2012/page_32.pdf-4,0,1,0,True,1,817.0,1.7667271380778402,1.0,1,1
weak,finqa,direct,0,FinQA/test/HOLX/2006/page_71.pdf-1,0,1,0,True,1,1247.0,1.9821660378947854,1.0,1,1
weak,finqa,direct,0,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,1288.0,1.8072902271524072,1.0,1,1
weak,finqa,direct,0,FinQA/test/DG/2009/page_77.pdf-1,0,1,0,True,1,1163.0,3.6943453871645033,1.0,1,1
weak,finqa,direct,0,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,1407.0,1.6757235380355269,1.0,1,1
weak,finqa,direct,0,FinQA/test/IPG/2006/page_77.pdf-3,0,1,0,True,1,1639.0,3.7297520579304546,1.0,1,1
weak,finqa,direct,0,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,1576.0,1.5656845590565354,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,1327.0,3.705297573003918,1.0,1,1
weak,finqa,direct,0,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,1479.0,1.2805009090807289,1.0,1,1
weak,finqa,direct,0,FinQA/test/CB/2010/page_83.pdf-1,0,1,0,True,1,1412.0,1.6969879940152168,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,1268.0,1.5169713508803397,1.0,1,1
weak,finqa,direct,0,FinQA/test/PPG/2006/page_42.pdf-2,1,0,0,True,1,2726.0,8.52014359482564,1.0,1,1
weak,finqa,direct,0,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,1503.0,1.9034534490201622,1.0,1,1
weak,finqa,direct,0,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,1032.0,2.841185826808214,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2004/page_239.pdf-4,1,0,1,True,1,979.0,2.924697221023962,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,900.0,2.7523150108754635,1.0,1,1
weak,finqa,direct,0,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,1807.0,2.039934515953064,1.0,1,1
weak,finqa,direct,0,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,1411.0,2.721322748111561,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2004/page_212.pdf-4,0,1,0,True,1,888.0,2.022729821037501,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLK/2017/page_121.pdf-1,0,1,0,True,1,2131.0,2.5884905860293657,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2018/page_87.pdf-4,0,1,0,True,1,1225.0,1.8843721149023622,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,1411.0,3.208626458887011,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2009/page_175.pdf-4,0,1,0,True,1,811.0,3.228791553992778,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2005/page_80.pdf-2,0,1,0,True,1,1385.0,3.0724217460956424,1.0,1,1
weak,finqa,direct,0,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,2017.0,1.851925757015124,1.0,1,1
weak,finqa,direct,0,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,1235.0,1.5708154879976064,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,1132.0,2.808843662030995,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2013/page_83.pdf-2,0,1,0,True,1,1434.0,2.696948841912672,1.0,1,1
weak,finqa,direct,0,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,1003.0,1.8558650249615312,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLL/2006/page_67.pdf-2,1,0,1,True,1,1125.0,2.4684548350051045,1.0,1,1
weak,finqa,direct,0,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,1474.0,2.2069841839838773,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2015/page_96.pdf-1,0,1,0,True,1,1221.0,2.5274981120601296,1.0,1,1
weak,finqa,direct,0,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,730.0,1.958297978155315,1.0,1,1
weak,finqa,direct,0,FinQA/test/STT/2009/page_127.pdf-4,0,1,0,True,1,1536.0,2.1498182869981974,1.0,1,1
weak,finqa,direct,0,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,974.0,2.199921420076862,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,1365.0,2.0429089879617095,1.0,1,1
weak,finqa,direct,0,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,832.0,2.2487708679400384,1.0,1,1
weak,finqa,direct,0,FinQA/test/DRE/2007/page_56.pdf-2,0,1,0,True,1,1662.0,4.9406457839068025,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,502.0,1.7240764452144504,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,876.0,4.118553004926071,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2016/page_139.pdf-1,0,1,0,True,1,1110.0,3.61196779506281,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2007/page_175.pdf-1,0,1,0,True,1,559.0,1.9727076550479978,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2017/page_64.pdf-3,0,1,0,True,1,1204.0,1.8664729041047394,1.0,1,1
weak,finqa,direct,0,FinQA/test/LMT/2014/page_50.pdf-1,0,1,0,True,1,1762.0,4.057491019135341,1.0,1,1
weak,finqa,direct,0,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,958.0,2.0974494388792664,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,1399.0,1.9509022631682456,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,1587.0,1.844605633057654,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,1253.0,1.9191976750735193,1.0,1,1
weak,finqa,direct,0,FinQA/test/HIG/2011/page_53.pdf-1,1,0,0,True,1,1682.0,6.163081038976088,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2015/page_137.pdf-3,0,1,0,True,1,1698.0,4.120034978026524,1.0,1,1
weak,finqa,direct,0,FinQA/test/CDNS/2018/page_66.pdf-3,0,1,0,True,1,1075.0,1.769028000999242,1.0,1,1
weak,finqa,direct,0,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,1393.0,2.2637257201131433,1.0,1,1
weak,finqa,direct,0,FinQA/test/MAS/2012/page_26.pdf-2,0,1,0,True,1,1021.0,1.9917532000690699,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,1584.0,2.9322310897987336,1.0,1,1
weak,finqa,direct,0,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,1160.0,2.141418700106442,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRK/2013/page_125.pdf-1,0,1,0,True,1,2021.0,5.420755894854665,1.0,1,1
weak,finqa,direct,0,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,1275.0,1.8317970240022987,1.0,1,1
weak,finqa,direct,0,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,1371.0,2.7780942930839956,1.0,1,1
weak,finqa,direct,0,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,1857.0,3.46256686700508,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,1470.0,2.7928140820004046,1.0,1,1
weak,finqa,direct,0,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,1566.0,1.6009256290271878,1.0,1,1
weak,finqa,direct,0,FinQA/test/AWK/2017/page_148.pdf-1,0,1,0,True,1,1455.0,1.4670072179287672,1.0,1,1
weak,finqa,direct,0,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,1508.0,1.6633512151893228,1.0,1,1
weak,finqa,direct,0,FinQA/test/IP/2006/page_30.pdf-4,0,0,0,True,1,2826.0,8.62222822685726,1.0,1,1
weak,finqa,direct,0,FinQA/test/APD/2016/page_40.pdf-2,0,1,0,True,1,1329.0,2.2323864330537617,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,1316.0,1.546890504192561,1.0,1,1
weak,finqa,direct,0,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,1256.0,1.3821935770101845,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,1255.0,1.3338830810971558,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2006/page_104.pdf-2,0,1,0,True,1,1310.0,1.7259567801374942,1.0,1,1
weak,finqa,direct,0,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,1678.0,1.1947585418820381,1.0,1,1
weak,finqa,direct,0,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,1451.0,1.8759610611014068,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,1257.0,1.4437452091369778,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,1315.0,1.3714891888666898,1.0,1,1
weak,finqa,direct,0,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,1064.0,0.9835288589820266,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,1520.0,1.5232718701008707,1.0,1,1
weak,finqa,direct,0,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,1378.0,1.112706522922963,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLK/2014/page_120.pdf-4,0,1,0,True,1,2236.0,3.5066930558532476,1.0,1,1
weak,finqa,direct,0,FinQA/test/PPG/2006/page_42.pdf-1,0,1,0,True,1,1840.0,1.5048258299939334,1.0,1,1
weak,finqa,direct,0,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,1243.0,1.4082573060877621,1.0,1,1
weak,finqa,direct,0,FinQA/test/ECL/2016/page_52.pdf-4,0,1,0,True,1,1535.0,1.3185186199843884,1.0,1,1
weak,finqa,direct,0,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,1387.0,1.3896162128075957,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,1311.0,1.3451299739535898,1.0,1,1
weak,finqa,direct,0,FinQA/test/CDNS/2018/page_66.pdf-2,0,1,0,True,1,1698.0,5.951946316985413,1.0,1,1
weak,finqa,direct,0,FinQA/test/CDNS/2015/page_30.pdf-2,1,0,1,True,1,911.0,1.4789889249950647,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,1257.0,1.285781019134447,1.0,1,1
weak,finqa,direct,0,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,1210.0,1.7785025760531425,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2009/page_42.pdf-2,1,0,0,True,1,1397.0,1.5444183079525828,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,647.0,1.017672372981906,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2006/page_93.pdf-1,1,0,0,True,1,2089.0,1.2578950710594654,1.0,1,1
weak,finqa,direct,0,FinQA/test/AWK/2014/page_121.pdf-1,0,1,0,True,1,1392.0,2.133250806014985,1.0,1,1
weak,finqa,direct,0,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,1082.0,1.104708030121401,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2007/page_25.pdf-4,1,0,0,True,1,1278.0,0.9801209568977356,1.0,1,1
weak,finqa,direct,0,FinQA/test/INTC/2013/page_31.pdf-2,0,1,0,True,1,1050.0,3.800758582074195,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2010/page_86.pdf-1,0,1,0,True,1,949.0,1.3174459598958492,1.0,1,1
weak,finqa,direct,0,FinQA/test/IPG/2006/page_77.pdf-4,0,1,0,True,1,1639.0,1.4316013590432703,1.0,1,1
weak,finqa,direct,0,FinQA/test/DRE/2002/page_15.pdf-2,1,0,0,True,1,1700.0,1.226988391019404,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2018/page_31.pdf-3,0,1,0,True,1,1425.0,1.6569913551211357,1.0,1,1
weak,finqa,direct,0,FinQA/test/AES/2001/page_33.pdf-4,1,0,0,True,1,842.0,1.4828977559227496,1.0,1,1
weak,finqa,direct,0,FinQA/test/STT/2014/page_54.pdf-2,0,1,0,True,1,716.0,3.4989261450245976,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2003/page_102.pdf-3,1,0,0,True,1,2210.0,6.300933673977852,1.0,1,1
weak,finqa,direct,0,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,0,True,1,1713.0,1.2550757799763232,1.0,1,1
weak,finqa,direct,0,FinQA/test/GPN/2013/page_92.pdf-2,0,1,0,True,1,955.0,1.586251111002639,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2012/page_48.pdf-1,1,0,0,True,1,706.0,1.3487348249182105,1.0,1,1
weak,finqa,direct,0,FinQA/test/IP/2006/page_31.pdf-1,1,0,0,True,1,1696.0,1.6672499468550086,1.0,1,1
weak,finqa,direct,0,FinQA/test/DISCA/2011/page_49.pdf-3,1,0,0,True,1,1858.0,8.813025370938703,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMAT/2013/page_37.pdf-1,0,1,0,True,1,1165.0,2.071324646938592,1.0,1,1
weak,finqa,direct,0,FinQA/test/IP/2006/page_31.pdf-3,1,0,0,True,1,1685.0,1.7006122549064457,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2014/page_122.pdf-1,1,0,0,True,1,1534.0,1.3669940209947526,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2009/page_175.pdf-5,0,1,0,True,1,930.0,1.8578679440543056,1.0,1,1
weak,finqa,direct,0,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,1138.0,2.5138940310571343,1.0,1,1
weak,finqa,direct,0,FinQA/test/RCL/2016/page_6.pdf-2,1,0,0,True,1,1086.0,1.5763795769307762,1.0,1,1
weak,finqa,direct,0,FinQA/test/DG/2007/page_67.pdf-1,1,0,0,True,1,876.0,1.3772262649144977,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,1384.0,1.6282014071475714,1.0,1,1
weak,finqa,direct,0,FinQA/test/BDX/2018/page_106.pdf-2,0,1,0,True,1,1182.0,1.4011996157933027,1.0,1,1
weak,finqa,direct,0,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,1295.0,1.7402164300438017,1.0,1,1
weak,finqa,direct,0,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,0,True,1,1271.0,1.180914751952514,1.0,1,1
weak,finqa,direct,0,FinQA/test/GIS/2019/page_68.pdf-1,1,0,0,True,1,1241.0,1.5333119051065296,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2012/page_174.pdf-1,1,0,0,True,1,1404.0,1.8895483820233494,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2016/page_374.pdf-1,1,0,0,True,1,854.0,1.5809645580593497,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2007/page_171.pdf-2,1,0,0,True,1,496.0,1.323875259840861,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2011/page_24.pdf-1,1,0,0,True,1,1341.0,1.3057409471366554,1.0,1,1
weak,finqa,direct,0,FinQA/test/STT/2007/page_111.pdf-1,0,1,0,True,1,1531.0,4.305017226841301,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2012/page_68.pdf-4,1,0,0,True,1,1603.0,1.4019010700285435,1.0,1,1
weak,finqa,direct,0,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,1943.0,2.377113627968356,1.0,1,1
weak,finqa,direct,0,FinQA/test/FIS/2016/page_9.pdf-4,1,0,0,True,1,1043.0,1.6575666069984436,1.0,1,1
weak,finqa,direct,0,FinQA/test/GPN/2008/page_78.pdf-1,0,1,0,True,1,903.0,1.5813465339597315,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2009/page_42.pdf-3,1,0,0,True,1,1384.0,1.6461686990223825,1.0,1,1
weak,finqa,direct,0,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,1401.0,2.2520216980483383,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2008/page_117.pdf-1,0,1,0,True,1,1672.0,1.4815243599005044,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2012/page_65.pdf-3,1,0,0,True,1,1560.0,1.6480219960212708,1.0,1,1
weak,finqa,direct,0,FinQA/test/PNC/2014/page_111.pdf-2,0,0,0,True,1,2256.0,8.667978601064533,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2016/page_49.pdf-1,1,0,0,True,1,1129.0,2.077450264012441,1.0,1,1
weak,finqa,direct,0,FinQA/test/UNP/2011/page_33.pdf-3,1,0,0,True,1,1524.0,1.4925696239806712,1.0,1,1
weak,finqa,direct,0,FinQA/test/CMCSA/2015/page_112.pdf-4,0,1,0,True,1,1332.0,1.6915124892257154,1.0,1,1
weak,finqa,direct,0,FinQA/test/RL/2008/page_23.pdf-2,1,0,0,True,1,1144.0,1.5404674401506782,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2017/page_96.pdf-1,1,0,0,True,1,1591.0,1.6625719629228115,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2016/page_150.pdf-2,0,1,0,True,1,1503.0,2.6467448158655316,1.0,1,1
weak,finqa,direct,0,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,0,True,1,1162.0,1.2503647508565336,1.0,1,1
weak,finqa,direct,0,FinQA/test/SYY/2006/page_71.pdf-2,0,0,0,True,1,1807.0,2.2751040218863636,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2016/page_135.pdf-1,1,0,0,True,1,952.0,1.5824089630041271,1.0,1,1
weak,finqa,direct,0,FinQA/test/AON/2007/page_188.pdf-4,1,0,0,True,1,728.0,1.3335495500359684,1.0,1,1
weak,finqa,direct,0,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,966.0,1.3462693309411407,1.0,1,1
weak,finqa,direct,0,FinQA/test/ZBH/2009/page_58.pdf-3,0,1,0,True,1,2364.0,5.6469682939350605,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2009/page_140.pdf-2,0,1,0,True,1,934.0,1.9613387631252408,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2013/page_126.pdf-1,1,0,0,True,1,1237.0,1.9050896370317787,1.0,1,1
weak,finqa,direct,0,FinQA/test/ETR/2017/page_143.pdf-3,0,1,0,True,1,1253.0,1.7227316498756409,1.0,1,1
weak,finqa,direct,0,FinQA/test/MRO/2004/page_46.pdf-2,1,0,0,True,1,1376.0,1.8397559879813343,1.0,1,1
weak,finqa,direct,0,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,1229.0,2.156310111982748,1.0,1,1
weak,finqa,direct,0,FinQA/test/C/2009/page_243.pdf-1,0,1,0,True,1,1157.0,3.144631181843579,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,1516.0,1.5559472718741745,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLL/2010/page_37.pdf-1,1,0,0,True,1,1241.0,1.851257167989388,1.0,1,1
weak,finqa,direct,0,FinQA/test/INTC/2015/page_41.pdf-4,1,0,0,True,1,1152.0,1.8851508789230138,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2014/page_165.pdf-1,1,0,0,True,1,1251.0,1.707771675894037,1.0,1,1
weak,finqa,direct,0,FinQA/test/ALXN/2016/page_153.pdf-2,0,0,0,True,1,2412.0,10.588314182125032,1.0,1,1
weak,finqa,direct,0,FinQA/test/AAL/2013/page_18.pdf-2,0,1,0,True,1,1632.0,2.130386983975768,1.0,1,1
weak,finqa,direct,0,FinQA/test/UPS/2007/page_49.pdf-3,1,0,0,True,1,1390.0,3.3391226739622653,1.0,1,1
weak,finqa,direct,0,FinQA/test/MO/2016/page_19.pdf-1,1,0,0,True,1,1175.0,2.168196582933888,1.0,1,1
weak,finqa,direct,0,FinQA/test/AMT/2003/page_102.pdf-2,0,1,0,True,1,1913.0,4.857275072019547,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2017/page_179.pdf-2,1,0,0,True,1,1570.0,3.607289948966354,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2015/page_82.pdf-2,0,1,0,True,1,1814.0,2.0792116580996662,1.0,1,1
weak,finqa,direct,0,FinQA/test/MSI/2014/page_76.pdf-3,1,0,0,True,1,1778.0,3.565812920918688,1.0,1,1
weak,finqa,direct,0,FinQA/test/CDW/2017/page_38.pdf-1,1,0,0,True,1,1050.0,3.548048249911517,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2015/page_188.pdf-3,1,0,0,True,1,1344.0,3.495571763953194,1.0,1,1
weak,finqa,direct,0,FinQA/test/K/2006/page_52.pdf-2,1,0,0,True,1,1705.0,3.4605018948204815,1.0,1,1
weak,finqa,direct,0,FinQA/test/BLK/2015/page_124.pdf-3,0,1,0,True,1,1844.0,2.933714732993394,1.0,1,1
weak,finqa,direct,0,FinQA/test/GS/2017/page_179.pdf-1,1,0,0,True,1,1585.0,2.1498928151559085,1.0,1,1
weak,finqa,direct,0,FinQA/test/MMM/2007/page_23.pdf-2,1,0,0,True,1,1437.0,2.1634799619205296,1.0,1,1
weak,finqa,direct,0,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,0,True,1,1911.0,2.0247540059499443,1.0,1,1
weak,finqa,direct,0,FinQA/test/JPM/2003/page_106.pdf-4,1,0,0,True,1,1854.0,2.6570972509216517,1.0,1,1
weak,finqa,direct,0,FinQA/test/RSG/2016/page_145.pdf-1,1,0,0,True,1,823.0,3.5655968550127,1.0,1,1
weak,finqa,direct,0,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,1660.0,1.759044568054378,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLL/2010/page_35.pdf-4,1,0,0,True,1,1384.0,1.9461882680188864,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,1601.0,1.959839691175148,1.0,1,1
weak,finqa,direct,1,FinQA/test/UPS/2010/page_52.pdf-4,1,0,1,True,1,1397.0,2.132251989096403,1.0,1,1
weak,finqa,direct,1,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,1510.0,2.0200879720505327,1.0,1,1
weak,finqa,direct,1,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,1132.0,2.280302524100989,1.0,1,1
weak,finqa,direct,1,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,1520.0,2.5602404170203954,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETFC/2011/page_144.pdf-1,0,1,0,True,1,1767.0,3.09445473481901,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,1569.0,1.6193414030130953,1.0,1,1
weak,finqa,direct,1,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,2482.0,7.561424563173205,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,1209.0,1.9326406919863075,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,1249.0,1.8401551658753306,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,1260.0,2.0932768408674747,1.0,1,1
weak,finqa,direct,1,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,1098.0,1.5380166221875697,1.0,1,1
weak,finqa,direct,1,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,1234.0,1.6705788900144398,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,1775.0,1.827301684068516,1.0,1,1
weak,finqa,direct,1,FinQA/test/AAL/2010/page_72.pdf-3,0,1,0,True,1,1947.0,9.819216998992488,1.0,1,1
weak,finqa,direct,1,FinQA/test/NCLH/2018/page_64.pdf-2,0,1,0,True,1,1698.0,1.3166856979951262,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,1106.0,1.7886225508991629,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,781.0,2.146993139060214,1.0,1,1
weak,finqa,direct,1,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,1093.0,1.6451342911459506,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2017/page_64.pdf-1,0,1,0,True,1,1202.0,2.627628605114296,1.0,1,1
weak,finqa,direct,1,FinQA/test/KHC/2018/page_132.pdf-2,1,0,0,True,1,2219.0,9.058163630077615,1.0,1,1
weak,finqa,direct,1,FinQA/test/AAL/2013/page_18.pdf-4,0,1,0,True,1,1630.0,2.6721563232131302,1.0,1,1
weak,finqa,direct,1,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,1467.0,2.413677617907524,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,1023.0,1.5657451250590384,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,1361.0,2.1463259519077837,1.0,1,1
weak,finqa,direct,1,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,1092.0,2.039511905051768,1.0,1,1
weak,finqa,direct,1,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,923.0,2.7021219609305263,1.0,1,1
weak,finqa,direct,1,FinQA/test/SLG/2011/page_91.pdf-1,0,1,0,True,1,2540.0,2.4093337738886476,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,1004.0,1.896589478943497,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2007/page_29.pdf-4,1,0,1,True,1,1080.0,2.937753756996244,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,1551.0,2.2092694342136383,1.0,1,1
weak,finqa,direct,1,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,1844.0,2.5661905659362674,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2008/page_107.pdf-4,1,0,1,True,1,2568.0,2.8798485880251974,1.0,1,1
weak,finqa,direct,1,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,1321.0,1.5835425870027393,1.0,1,1
weak,finqa,direct,1,FinQA/test/HOLX/2008/page_143.pdf-2,1,0,1,True,1,1184.0,2.3291790559887886,1.0,1,1
weak,finqa,direct,1,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,1409.0,2.549763223854825,1.0,1,1
weak,finqa,direct,1,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,1887.0,2.8385860109701753,1.0,1,1
weak,finqa,direct,1,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,1236.0,2.8128889619838446,1.0,1,1
weak,finqa,direct,1,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,1444.0,2.1646915280725807,1.0,1,1
weak,finqa,direct,1,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,1567.0,2.1795355489011854,1.0,1,1
weak,finqa,direct,1,FinQA/test/CDW/2015/page_93.pdf-2,0,1,0,True,1,2028.0,7.5906098580453545,1.0,1,1
weak,finqa,direct,1,FinQA/test/APD/2016/page_40.pdf-1,0,1,0,True,1,2195.0,8.149795399047434,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2013/page_149.pdf-3,1,0,1,True,1,1235.0,2.4966684048995376,1.0,1,1
weak,finqa,direct,1,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,907.0,2.1993684489279985,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,700.0,2.6907799982000142,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2013/page_84.pdf-3,0,1,0,True,1,1199.0,2.161341371946037,1.0,1,1
weak,finqa,direct,1,FinQA/test/HIG/2011/page_53.pdf-3,0,1,0,True,1,1335.0,2.6087163269985467,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETFC/2011/page_144.pdf-2,0,1,0,True,1,1584.0,2.425255398033187,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,759.0,2.6297523640096188,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,1133.0,1.7063731900416315,1.0,1,1
weak,finqa,direct,1,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,1263.0,1.3014615310821682,1.0,1,1
weak,finqa,direct,1,FinQA/test/ADBE/1999/page_64.pdf-2,1,0,1,True,1,1073.0,1.6683533110190183,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,1079.0,1.4989570330362767,1.0,1,1
weak,finqa,direct,1,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,1923.0,1.4255540138110518,1.0,1,1
weak,finqa,direct,1,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,840.0,1.4177220268175006,1.0,1,1
weak,finqa,direct,1,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,1752.0,2.0476527269929647,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,1682.0,1.4816558749880642,1.0,1,1
weak,finqa,direct,1,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,2617.0,8.690123899141327,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2018/page_90.pdf-5,0,1,0,True,1,2783.0,1.886837966972962,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,1487.0,1.7286887760274112,1.0,1,1
weak,finqa,direct,1,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,2546.0,1.406502580968663,1.0,1,1
weak,finqa,direct,1,FinQA/test/IP/2009/page_45.pdf-3,1,0,1,True,1,1824.0,1.4516518199816346,1.0,1,1
weak,finqa,direct,1,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,1108.0,1.6892346809618175,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2003/page_45.pdf-2,1,0,1,True,1,1306.0,2.2170420358888805,1.0,1,1
weak,finqa,direct,1,FinQA/test/BKR/2017/page_56.pdf-4,0,1,0,True,1,1313.0,1.353529366897419,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2016/page_52.pdf-4,0,1,0,True,1,1273.0,1.689602789003402,1.0,1,1
weak,finqa,direct,1,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,1308.0,3.4793178769759834,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,974.0,1.393315969966352,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,1268.0,1.4828388190362602,1.0,1,1
weak,finqa,direct,1,FinQA/test/ECL/2017/page_69.pdf-1,0,0,0,True,1,1520.0,1.5912363131064922,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2008/page_122.pdf-2,0,1,0,True,1,1674.0,2.3138151729945093,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2009/page_140.pdf-1,0,1,0,True,1,1084.0,4.188339907908812,1.0,1,1
weak,finqa,direct,1,FinQA/test/GPN/2010/page_89.pdf-4,1,0,0,True,1,1206.0,4.022254840005189,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2018/page_90.pdf-6,0,1,0,True,1,2759.0,1.7021217730361968,1.0,1,1
weak,finqa,direct,1,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,959.0,3.9740788750350475,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2010/page_273.pdf-1,1,0,1,True,1,1648.0,1.3289865150582045,1.0,1,1
weak,finqa,direct,1,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,1521.0,1.9612894400488585,1.0,1,1
weak,finqa,direct,1,FinQA/test/AWK/2012/page_117.pdf-1,1,0,0,True,1,1128.0,3.070717246038839,1.0,1,1
weak,finqa,direct,1,FinQA/test/UPS/2012/page_32.pdf-4,0,1,0,True,1,817.0,2.0784468150231987,1.0,1,1
weak,finqa,direct,1,FinQA/test/HOLX/2006/page_71.pdf-1,0,1,0,True,1,1256.0,2.2992675139103085,1.0,1,1
weak,finqa,direct,1,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,1289.0,2.0665605580434203,1.0,1,1
weak,finqa,direct,1,FinQA/test/DG/2009/page_77.pdf-1,0,1,0,True,1,870.0,1.808273637900129,1.0,1,1
weak,finqa,direct,1,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,1430.0,1.8627010670024902,1.0,1,1
weak,finqa,direct,1,FinQA/test/IPG/2006/page_77.pdf-3,0,1,0,True,1,1636.0,2.965930531034246,1.0,1,1
weak,finqa,direct,1,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,1576.0,2.913707691943273,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,1327.0,2.904230201151222,1.0,1,1
weak,finqa,direct,1,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,1479.0,2.8597510380204767,1.0,1,1
weak,finqa,direct,1,FinQA/test/CB/2010/page_83.pdf-1,0,1,0,True,1,1412.0,1.972704904852435,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,1269.0,3.4978143791668117,1.0,1,1
weak,finqa,direct,1,FinQA/test/PPG/2006/page_42.pdf-2,1,0,0,True,1,1914.0,2.698818959062919,1.0,1,1
weak,finqa,direct,1,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,1503.0,1.8235747502185404,1.0,1,1
weak,finqa,direct,1,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,1032.0,1.833396143047139,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,940.0,3.402784159174189,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,900.0,2.659777296008542,1.0,1,1
weak,finqa,direct,1,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,1807.0,1.7430466609075665,1.0,1,1
weak,finqa,direct,1,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,1411.0,3.3274830251466483,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2004/page_212.pdf-4,0,1,0,True,1,888.0,3.4898337351623923,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLK/2017/page_121.pdf-1,0,1,0,True,1,2131.0,2.6163524340372533,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2018/page_87.pdf-4,0,1,0,True,1,1225.0,1.9548431779257953,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,1421.0,2.5489162080921233,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2009/page_175.pdf-4,0,1,0,True,1,811.0,1.6183200308587402,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2005/page_80.pdf-2,0,1,0,True,1,1385.0,3.0050838051829487,1.0,1,1
weak,finqa,direct,1,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,2017.0,2.9693808150477707,1.0,1,1
weak,finqa,direct,1,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,1235.0,1.9202683051116765,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,1136.0,2.7929100391920656,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2013/page_83.pdf-2,0,1,0,True,1,1434.0,1.7430902977939695,1.0,1,1
weak,finqa,direct,1,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,1009.0,2.7289526890963316,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLL/2006/page_67.pdf-2,1,0,1,True,1,1125.0,3.2433819700963795,1.0,1,1
weak,finqa,direct,1,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,1474.0,2.1580720180645585,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2015/page_96.pdf-1,0,1,0,True,1,1511.0,4.642597357975319,1.0,1,1
weak,finqa,direct,1,FinQA/test/SLB/2012/page_56.pdf-2,0,1,0,True,1,730.0,1.7652912780176848,1.0,1,1
weak,finqa,direct,1,FinQA/test/STT/2009/page_127.pdf-4,0,1,0,True,1,1539.0,2.5513285170309246,1.0,1,1
weak,finqa,direct,1,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,977.0,3.033190216869116,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,1365.0,2.193374223075807,1.0,1,1
weak,finqa,direct,1,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,838.0,2.041292591020465,1.0,1,1
weak,finqa,direct,1,FinQA/test/DRE/2007/page_56.pdf-2,0,1,0,True,1,1395.0,3.491106973029673,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,502.0,1.9041045049671084,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,876.0,1.7704671148676425,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2016/page_139.pdf-1,0,1,0,True,1,1110.0,1.7380629449617118,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2007/page_175.pdf-1,0,1,0,True,1,783.0,3.690890011144802,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2017/page_64.pdf-3,1,0,1,True,1,1205.0,2.110720878932625,1.0,1,1
weak,finqa,direct,1,FinQA/test/LMT/2014/page_50.pdf-1,0,1,0,True,1,1765.0,4.091411191038787,1.0,1,1
weak,finqa,direct,1,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,962.0,2.264312480110675,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,1400.0,2.082745211897418,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,1587.0,1.9818675559945405,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,1253.0,1.88398658297956,1.0,1,1
weak,finqa,direct,1,FinQA/test/HIG/2011/page_53.pdf-1,1,0,0,True,1,1798.0,7.2969628549180925,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2015/page_137.pdf-3,0,1,0,True,1,2243.0,8.095087771071121,1.0,1,1
weak,finqa,direct,1,FinQA/test/CDNS/2018/page_66.pdf-3,0,1,0,True,1,1075.0,1.1987165450118482,1.0,1,1
weak,finqa,direct,1,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,1393.0,1.4920287269633263,1.0,1,1
weak,finqa,direct,1,FinQA/test/MAS/2012/page_26.pdf-2,0,1,0,True,1,1022.0,1.5147821600548923,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,1585.0,1.5341706031467766,1.0,1,1
weak,finqa,direct,1,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,1160.0,1.7832631128840148,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRK/2013/page_125.pdf-1,0,1,0,True,1,2380.0,7.2178867710754275,1.0,1,1
weak,finqa,direct,1,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,1275.0,1.1487110550515354,1.0,1,1
weak,finqa,direct,1,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,1377.0,1.3555997910443693,1.0,1,1
weak,finqa,direct,1,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,1857.0,1.3739708920475096,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,1452.0,1.5352423680014908,1.0,1,1
weak,finqa,direct,1,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,1575.0,1.572476803092286,1.0,1,1
weak,finqa,direct,1,FinQA/test/AWK/2017/page_148.pdf-1,0,1,0,True,1,1455.0,1.2949039048980922,1.0,1,1
weak,finqa,direct,1,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,1508.0,1.3964971310924739,1.0,1,1
weak,finqa,direct,1,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,2377.0,4.552878459915519,1.0,1,1
weak,finqa,direct,1,FinQA/test/APD/2016/page_40.pdf-2,0,1,0,True,1,1329.0,1.772386953001842,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,1316.0,2.0042705840896815,1.0,1,1
weak,finqa,direct,1,FinQA/test/LMT/2012/page_73.pdf-3,0,1,0,True,1,1258.0,1.9530279238242656,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,1255.0,1.5828531589359045,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2006/page_104.pdf-2,0,1,0,True,1,1310.0,1.68128919810988,1.0,1,1
weak,finqa,direct,1,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,1678.0,1.8739342400804162,1.0,1,1
weak,finqa,direct,1,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,1451.0,1.9498447058722377,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,1257.0,1.16852514189668,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,1305.0,1.3368945659603924,1.0,1,1
weak,finqa,direct,1,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,1064.0,1.1009479670319706,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,1522.0,1.6430282071232796,1.0,1,1
weak,finqa,direct,1,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,1378.0,0.9328135249670595,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLK/2014/page_120.pdf-4,0,1,0,True,1,2189.0,3.3027460880111903,1.0,1,1
weak,finqa,direct,1,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,1845.0,1.6399618070572615,1.0,1,1
weak,finqa,direct,1,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,1243.0,1.4336631121113896,1.0,1,1
weak,finqa,direct,1,FinQA/test/ECL/2016/page_52.pdf-4,0,1,0,True,1,1535.0,1.1420336309820414,1.0,1,1
weak,finqa,direct,1,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,1387.0,1.3483466040343046,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,1311.0,1.5781916838604957,1.0,1,1
weak,finqa,direct,1,FinQA/test/CDNS/2018/page_66.pdf-2,0,1,0,True,1,1148.0,1.782599502010271,1.0,1,1
weak,finqa,direct,1,FinQA/test/CDNS/2015/page_30.pdf-2,1,0,1,True,1,912.0,2.2113481578417122,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,1257.0,1.2307992461137474,1.0,1,1
weak,finqa,direct,1,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,1206.0,1.6701780948787928,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,1397.0,1.6074726949445903,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,647.0,1.1160413199104369,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,2090.0,1.660429374082014,1.0,1,1
weak,finqa,direct,1,FinQA/test/AWK/2014/page_121.pdf-1,0,1,0,True,1,1292.0,1.3826404260471463,1.0,1,1
weak,finqa,direct,1,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,1082.0,1.4362380290403962,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2007/page_25.pdf-4,0,1,0,True,1,1308.0,1.5798575938679278,1.0,1,1
weak,finqa,direct,1,FinQA/test/INTC/2013/page_31.pdf-2,0,1,0,True,1,792.0,1.634240698069334,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2010/page_86.pdf-1,0,1,0,True,1,952.0,1.1734890488442034,1.0,1,1
weak,finqa,direct,1,FinQA/test/IPG/2006/page_77.pdf-4,0,1,0,True,1,1639.0,1.9211893149185926,1.0,1,1
weak,finqa,direct,1,FinQA/test/DRE/2002/page_15.pdf-2,1,0,0,True,1,1700.0,1.3674014729913324,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2018/page_31.pdf-3,0,1,0,True,1,1428.0,1.9103126348927617,1.0,1,1
weak,finqa,direct,1,FinQA/test/AES/2001/page_33.pdf-4,1,0,0,True,1,842.0,1.3957781509961933,1.0,1,1
weak,finqa,direct,1,FinQA/test/STT/2014/page_54.pdf-2,0,1,0,True,1,610.0,2.442973695928231,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2003/page_102.pdf-3,1,0,0,True,1,2220.0,6.681180961197242,1.0,1,1
weak,finqa,direct,1,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,0,True,1,1713.0,1.5437974869273603,1.0,1,1
weak,finqa,direct,1,FinQA/test/GPN/2013/page_92.pdf-2,0,1,0,True,1,955.0,1.345085997134447,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2012/page_48.pdf-1,1,0,0,True,1,706.0,1.8344435109756887,1.0,1,1
weak,finqa,direct,1,FinQA/test/IP/2006/page_31.pdf-1,1,0,0,True,1,1696.0,1.9693394741043448,1.0,1,1
weak,finqa,direct,1,FinQA/test/DISCA/2011/page_49.pdf-3,1,0,0,True,1,1476.0,5.648443721001968,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMAT/2013/page_37.pdf-1,0,1,0,True,1,1168.0,1.896750388899818,1.0,1,1
weak,finqa,direct,1,FinQA/test/IP/2006/page_31.pdf-3,1,0,0,True,1,1685.0,2.0785305509343743,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2014/page_122.pdf-1,1,0,0,True,1,1570.0,1.9199897591024637,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2009/page_175.pdf-5,0,1,0,True,1,930.0,1.9306092408951372,1.0,1,1
weak,finqa,direct,1,FinQA/test/NWS/2019/page_116.pdf-2,1,0,0,True,1,983.0,1.5029884909745306,1.0,1,1
weak,finqa,direct,1,FinQA/test/RCL/2016/page_6.pdf-2,1,0,0,True,1,1114.0,2.4191277890931815,1.0,1,1
weak,finqa,direct,1,FinQA/test/DG/2007/page_67.pdf-1,1,0,0,True,1,876.0,1.3085791731718928,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,1405.0,1.5808047989849001,1.0,1,1
weak,finqa,direct,1,FinQA/test/BDX/2018/page_106.pdf-2,0,1,0,True,1,1174.0,1.5138077209703624,1.0,1,1
weak,finqa,direct,1,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,1296.0,1.6452222391963005,1.0,1,1
weak,finqa,direct,1,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,0,True,1,1271.0,1.335016055032611,1.0,1,1
weak,finqa,direct,1,FinQA/test/GIS/2019/page_68.pdf-1,1,0,0,True,1,1263.0,1.7090758620761335,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2012/page_174.pdf-1,1,0,0,True,1,1401.0,1.8366662960033864,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2016/page_374.pdf-1,1,0,0,True,1,855.0,1.4374387010466307,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2007/page_171.pdf-2,1,0,0,True,1,496.0,1.313853455008939,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2011/page_24.pdf-1,1,0,0,True,1,1350.0,1.5411613029427826,1.0,1,1
weak,finqa,direct,1,FinQA/test/STT/2007/page_111.pdf-1,0,1,0,True,1,1542.0,3.872542198980227,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2012/page_68.pdf-4,1,0,0,True,1,1604.0,1.7843066598288715,1.0,1,1
weak,finqa,direct,1,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,1943.0,2.998904602136463,1.0,1,1
weak,finqa,direct,1,FinQA/test/FIS/2016/page_9.pdf-4,1,0,0,True,1,1043.0,1.5241066790185869,1.0,1,1
weak,finqa,direct,1,FinQA/test/GPN/2008/page_78.pdf-1,0,1,0,True,1,894.0,1.4884812589734793,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2009/page_42.pdf-3,1,0,0,True,1,1375.0,1.6665701190941036,1.0,1,1
weak,finqa,direct,1,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,1405.0,1.7188149690628052,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2008/page_117.pdf-1,0,1,0,True,1,1688.0,1.5695281540974975,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2012/page_65.pdf-3,1,0,0,True,1,1560.0,1.7213388660456985,1.0,1,1
weak,finqa,direct,1,FinQA/test/PNC/2014/page_111.pdf-2,0,0,0,True,1,2256.0,9.068860871018842,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2016/page_49.pdf-1,1,0,0,True,1,2003.0,8.835783383110538,1.0,1,1
weak,finqa,direct,1,FinQA/test/UNP/2011/page_33.pdf-3,1,0,0,True,1,1524.0,1.7199547567870468,1.0,1,1
weak,finqa,direct,1,FinQA/test/CMCSA/2015/page_112.pdf-4,0,1,0,True,1,1332.0,1.8077421989291906,1.0,1,1
weak,finqa,direct,1,FinQA/test/RL/2008/page_23.pdf-2,1,0,0,True,1,1144.0,2.2532395110465586,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2017/page_96.pdf-1,1,0,0,True,1,1591.0,1.4533905640710145,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2016/page_150.pdf-2,0,0,0,True,1,2291.0,8.914338317001238,1.0,1,1
weak,finqa,direct,1,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,0,True,1,1162.0,1.855161763029173,1.0,1,1
weak,finqa,direct,1,FinQA/test/SYY/2006/page_71.pdf-2,0,0,0,True,1,1808.0,3.4631840109359473,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2016/page_135.pdf-1,1,0,0,True,1,952.0,3.1514826379716396,1.0,1,1
weak,finqa,direct,1,FinQA/test/AON/2007/page_188.pdf-4,1,0,0,True,1,728.0,1.4341104628983885,1.0,1,1
weak,finqa,direct,1,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,965.0,1.880656419089064,1.0,1,1
weak,finqa,direct,1,FinQA/test/ZBH/2009/page_58.pdf-3,0,1,0,True,1,2192.0,4.604198910994455,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2009/page_140.pdf-2,0,1,0,True,1,936.0,3.081236135913059,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2013/page_126.pdf-1,1,0,0,True,1,1237.0,2.4233070630580187,1.0,1,1
weak,finqa,direct,1,FinQA/test/ETR/2017/page_143.pdf-3,0,1,0,True,1,1251.0,1.9602919609751552,1.0,1,1
weak,finqa,direct,1,FinQA/test/MRO/2004/page_46.pdf-2,1,0,0,True,1,1370.0,2.951133171096444,1.0,1,1
weak,finqa,direct,1,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,1226.0,2.5854989429935813,1.0,1,1
weak,finqa,direct,1,FinQA/test/C/2009/page_243.pdf-1,0,1,0,True,1,1008.0,2.8532655599992722,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,1517.0,2.5587287060916424,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLL/2010/page_37.pdf-1,1,0,0,True,1,1252.0,2.7969144920352846,1.0,1,1
weak,finqa,direct,1,FinQA/test/INTC/2015/page_41.pdf-4,1,0,0,True,1,1152.0,2.7970446550752968,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2014/page_165.pdf-1,1,0,0,True,1,1251.0,1.7163087779190391,1.0,1,1
weak,finqa,direct,1,FinQA/test/ALXN/2016/page_153.pdf-2,0,0,0,True,1,2412.0,9.910896551096812,1.0,1,1
weak,finqa,direct,1,FinQA/test/AAL/2013/page_18.pdf-2,0,1,0,True,1,1793.0,4.065052374033257,1.0,1,1
weak,finqa,direct,1,FinQA/test/UPS/2007/page_49.pdf-3,1,0,0,True,1,1390.0,2.2599407809320837,1.0,1,1
weak,finqa,direct,1,FinQA/test/MO/2016/page_19.pdf-1,1,0,0,True,1,1160.0,1.8722042851150036,1.0,1,1
weak,finqa,direct,1,FinQA/test/AMT/2003/page_102.pdf-2,0,0,0,True,1,2547.0,8.173668118892238,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2017/page_179.pdf-2,1,0,0,True,1,1569.0,2.012027414981276,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2015/page_82.pdf-2,0,1,0,True,1,1814.0,2.078917780192569,1.0,1,1
weak,finqa,direct,1,FinQA/test/MSI/2014/page_76.pdf-3,0,1,0,True,1,1793.0,1.9986851359717548,1.0,1,1
weak,finqa,direct,1,FinQA/test/CDW/2017/page_38.pdf-1,1,0,0,True,1,1047.0,1.9046142380684614,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2015/page_188.pdf-3,1,0,0,True,1,1345.0,1.6194896679371595,1.0,1,1
weak,finqa,direct,1,FinQA/test/K/2006/page_52.pdf-2,1,0,0,True,1,1705.0,2.319213531911373,1.0,1,1
weak,finqa,direct,1,FinQA/test/BLK/2015/page_124.pdf-3,0,1,0,True,1,1844.0,1.8727027401328087,1.0,1,1
weak,finqa,direct,1,FinQA/test/GS/2017/page_179.pdf-1,1,0,0,True,1,1585.0,2.0182845178060234,1.0,1,1
weak,finqa,direct,1,FinQA/test/MMM/2007/page_23.pdf-2,1,0,0,True,1,1423.0,1.975408524973318,1.0,1,1
weak,finqa,direct,1,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,0,True,1,1911.0,1.8925113149452955,1.0,1,1
weak,finqa,direct,1,FinQA/test/JPM/2003/page_106.pdf-4,1,0,0,True,1,1854.0,1.8743055530358106,1.0,1,1
weak,finqa,direct,1,FinQA/test/RSG/2016/page_145.pdf-1,1,0,0,True,1,823.0,1.7462573619559407,1.0,1,1
weak,finqa,direct,1,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,1660.0,1.6299311050679535,1.0,1,1
weak,mmbench,direct,0,579,1,0,1,True,1,1319.0,12.030222969944589,4.0,1,4
weak,mmbench,direct,0,1382,1,0,1,True,1,1120.0,6.425140934996307,4.0,1,4
weak,mmbench,direct,0,999,0,1,0,True,1,1582.0,9.97773911897093,4.0,1,4
weak,mmbench,direct,0,1217,0,1,0,True,1,1165.0,5.35232032998465,3.0,1,3
weak,mmbench,direct,0,1467,1,0,1,True,1,1580.0,31.780218367115594,4.0,1,4
weak,mmbench,direct,0,1609,1,0,1,True,1,1568.0,15.414303219062276,4.0,1,4
weak,mmbench,direct,0,1270,0,1,0,True,1,572.0,4.8042114190757275,2.0,1,2
weak,mmbench,direct,0,510,0,1,0,True,1,2387.0,14.659467022982426,4.0,1,4
weak,mmbench,direct,0,1728,1,0,1,True,1,1813.0,10.579047959065065,4.0,1,4
weak,mmbench,direct,0,1328,1,0,1,True,1,1020.0,7.297419901005924,4.0,1,4
weak,mmbench,direct,0,1321,0,1,0,True,1,962.0,9.076171606080607,4.0,1,4
weak,mmbench,direct,0,927,0,1,0,True,1,1088.0,8.605631237849593,4.0,1,4
weak,mmbench,direct,0,471,1,0,1,True,1,1125.0,7.202451696968637,3.0,1,3
weak,mmbench,direct,0,1957,1,0,1,True,1,1554.0,8.544172268011607,4.0,1,4
weak,mmbench,direct,0,282,0,1,0,True,1,1130.0,5.081899631069973,3.0,1,3
weak,mmbench,direct,0,1362,1,0,1,True,1,1494.0,11.276472319033928,4.0,1,4
weak,mmbench,direct,0,692,1,0,1,True,1,1258.0,16.682241396978498,4.0,1,4
weak,mmbench,direct,0,50,1,0,1,True,1,1733.0,15.807445789920166,4.0,1,4
weak,mmbench,direct,0,688,1,0,1,True,1,1723.0,13.647571886889637,4.0,1,4
weak,mmbench,direct,0,1857,1,0,1,True,1,1252.0,35.773808102007024,4.0,1,4
weak,mmbench,direct,0,134,0,1,0,True,1,1792.0,16.384742871043272,4.0,1,4
weak,mmbench,direct,0,1580,1,0,1,True,1,1624.0,14.813384039094672,4.0,1,4
weak,mmbench,direct,0,1214,1,0,1,True,1,901.0,7.459543903009035,3.0,1,3
weak,mmbench,direct,0,453,1,0,1,True,1,771.0,10.253053321968764,2.0,1,2
weak,mmbench,direct,0,880,0,1,0,True,1,1361.0,11.810698832152411,4.0,1,4
weak,mmbench,direct,0,162,0,1,0,True,1,1705.0,11.084972244920209,4.0,1,4
weak,mmbench,direct,0,1242,0,1,0,True,1,565.0,4.701125756837428,2.0,1,2
weak,mmbench,direct,0,1526,1,0,1,True,1,1342.0,12.417564897798002,4.0,1,4
weak,mmbench,direct,0,1871,1,0,1,True,1,1528.0,10.949799946974963,4.0,1,4
weak,mmbench,direct,0,1237,0,1,0,True,1,554.0,7.204276559059508,2.0,1,2
weak,mmbench,direct,0,1740,1,0,1,True,1,1012.0,5.95565037697088,4.0,1,4
weak,mmbench,direct,0,856,1,0,1,True,1,1344.0,12.507642879150808,4.0,1,4
weak,mmbench,direct,0,469,1,0,1,True,1,1437.0,8.125933973002248,4.0,1,4
weak,mmbench,direct,0,837,1,0,1,True,1,881.0,6.957326391944662,3.0,1,3
weak,mmbench,direct,0,1234,1,0,1,True,1,563.0,4.4740442779148,2.0,1,2
weak,mmbench,direct,0,988,1,0,1,True,1,1460.0,15.202786230132915,4.0,1,4
weak,mmbench,direct,0,1922,1,0,1,True,1,1966.0,11.561884370050393,4.0,1,4
weak,mmbench,direct,0,244,1,0,1,True,1,1464.0,6.116984035121277,3.0,1,3
weak,mmbench,direct,0,788,0,1,0,True,1,1526.0,16.35119356215,4.0,1,4
weak,mmbench,direct,0,982,1,0,1,True,1,1485.0,7.150178442127071,4.0,1,4
weak,mmbench,direct,0,1269,0,1,0,True,1,569.0,6.20555453596171,2.0,1,2
weak,mmbench,direct,0,419,0,1,0,True,1,751.0,3.193385118036531,2.0,1,2
weak,mmbench,direct,0,353,0,1,0,True,1,1523.0,8.660012037027627,4.0,1,4
weak,mmbench,direct,0,1176,1,0,1,True,1,1480.0,13.763461419963278,4.0,1,4
weak,mmbench,direct,0,491,0,1,0,True,1,1625.0,7.77893748821225,4.0,1,4
weak,mmbench,direct,0,1706,1,0,1,True,1,1748.0,13.82862854085397,4.0,1,4
weak,mmbench,direct,0,38,1,0,1,True,1,1498.0,14.045180506887846,4.0,1,4
weak,mmbench,direct,0,1764,1,0,1,True,1,1058.0,6.855514580849558,4.0,1,4
weak,mmbench,direct,0,933,1,0,1,True,1,1658.0,23.21409382217098,4.0,1,4
weak,mmbench,direct,0,536,0,1,0,True,1,1067.0,9.44288843893446,4.0,1,4
weak,mmbench,direct,0,1284,1,0,1,True,1,1731.0,8.810320136020891,4.0,1,4
weak,mmbench,direct,0,1113,0,1,0,True,1,958.0,5.931619634036906,3.0,1,3
weak,mmbench,direct,0,1031,1,0,1,True,1,1345.0,20.34921588608995,4.0,1,4
weak,mmbench,direct,0,1181,1,0,1,True,1,1493.0,14.990489299991168,4.0,1,4
weak,mmbench,direct,0,526,0,1,0,True,1,970.0,21.025314464932308,4.0,1,4
weak,mmbench,direct,0,1447,0,1,0,True,1,1288.0,14.591228115023114,4.0,1,4
weak,mmbench,direct,0,941,1,0,1,True,1,1495.0,14.898219301947393,4.0,1,4
weak,mmbench,direct,0,1042,1,0,1,True,1,1398.0,14.504326905007474,4.0,1,4
weak,mmbench,direct,0,648,1,0,1,True,1,1392.0,16.006381186074577,4.0,1,4
weak,mmbench,direct,0,1863,1,0,1,True,1,1527.0,31.824702565092593,4.0,1,4
weak,mmbench,direct,0,205,1,0,1,True,1,1879.0,14.61872882687021,4.0,1,4
weak,mmbench,direct,0,1276,0,1,0,True,1,598.0,10.263407430960797,2.0,1,2
weak,mmbench,direct,0,1219,0,1,0,True,1,1130.0,6.515728152822703,3.0,1,3
weak,mmbench,direct,0,969,1,0,1,True,1,1332.0,14.312807247042656,4.0,1,4
weak,mmbench,direct,0,884,0,1,0,True,1,1527.0,16.143645596923307,4.0,1,4
weak,mmbench,direct,0,793,0,1,0,True,1,1556.0,10.59821678197477,4.0,1,4
weak,mmbench,direct,0,744,1,0,1,True,1,1458.0,11.189034285023808,4.0,1,4
weak,mmbench,direct,0,183,1,0,1,True,1,1651.0,25.57787779404316,4.0,1,4
weak,mmbench,direct,0,1123,0,0,0,True,1,783.0,8.172757297055796,3.0,1,3
weak,mmbench,direct,0,1277,1,0,1,True,1,586.0,11.144297307007946,2.0,1,2
weak,mmbench,direct,0,679,1,0,1,True,1,993.0,13.787634009961039,4.0,1,4
weak,mmbench,direct,0,404,1,0,1,True,1,856.0,11.867268422967754,2.0,1,2
weak,mmbench,direct,0,137,1,0,1,True,1,1589.0,15.366432551876642,4.0,1,4
weak,mmbench,direct,0,1368,1,0,1,True,1,1514.0,13.932901477906853,4.0,1,4
weak,mmbench,direct,0,1174,1,0,1,True,1,1502.0,10.820628033950925,4.0,1,4
weak,mmbench,direct,0,668,1,0,1,True,1,1480.0,20.005976036190987,4.0,1,4
weak,mmbench,direct,0,1130,1,0,1,True,1,1055.0,11.488144003087655,3.0,1,3
weak,mmbench,direct,0,1586,1,0,1,True,1,1434.0,11.81645531207323,4.0,1,4
weak,mmbench,direct,0,1298,1,0,1,True,1,1678.0,15.718484492856078,4.0,1,4
weak,mmbench,direct,0,1423,1,0,1,True,1,1450.0,9.46623307513073,4.0,1,4
weak,mmbench,direct,0,1054,1,0,1,True,1,1432.0,22.314281019032933,4.0,1,4
weak,mmbench,direct,0,1637,1,0,0,True,1,1743.0,10.671850537881255,4.0,1,4
weak,mmbench,direct,0,1432,0,1,0,True,1,1443.0,9.085270641953684,4.0,1,4
weak,mmbench,direct,0,329,1,0,1,True,1,1668.0,16.278457191074267,4.0,1,4
weak,mmbench,direct,0,1900,1,0,1,True,1,1902.0,12.692662131856196,4.0,1,4
weak,mmbench,direct,0,1714,0,1,0,True,1,1267.0,14.965845927712508,4.0,1,4
weak,mmbench,direct,0,1065,1,0,1,True,1,1435.0,20.30800120998174,4.0,1,4
weak,mmbench,direct,0,699,1,0,1,True,1,1439.0,22.13469239079859,4.0,1,4
weak,mmbench,direct,0,1060,1,0,1,True,1,1418.0,15.232227031840011,4.0,1,4
weak,mmbench,direct,0,25,1,0,1,True,1,1616.0,15.65542936208658,4.0,1,4
weak,mmbench,direct,0,408,0,1,0,True,1,1118.0,17.318425525911152,3.0,1,3
weak,mmbench,direct,0,12,1,0,1,True,1,1683.0,7.960937737138011,4.0,1,4
weak,mmbench,direct,0,1914,1,0,1,True,1,1984.0,20.683141035959125,4.0,1,4
weak,mmbench,direct,0,1597,1,0,1,True,1,1145.0,17.10292074701283,4.0,1,4
weak,mmbench,direct,0,1948,0,1,0,True,1,1435.0,17.170092522050254,4.0,1,4
weak,mmbench,direct,0,1313,1,0,1,True,1,1709.0,14.008268394973129,4.0,1,4
weak,mmbench,direct,0,202,1,0,1,True,1,1832.0,14.154840062954463,4.0,1,4
weak,mmbench,direct,0,30,1,0,1,True,1,1600.0,14.861090373946354,4.0,1,4
weak,mmbench,direct,0,646,1,0,1,True,1,1480.0,17.68315735203214,4.0,1,4
weak,mmbench,direct,0,1888,1,0,1,True,1,1717.0,8.96366493916139,4.0,1,4
weak,mmbench,direct,0,825,0,1,0,True,1,1024.0,8.21440504398197,4.0,1,4
weak,mmbench,direct,0,1189,0,1,0,True,1,1197.0,5.3723039990291,3.0,1,3
weak,mmbench,direct,0,1734,1,0,1,True,1,1808.0,7.744173675193451,4.0,1,4
weak,mmbench,direct,0,1547,1,0,1,True,1,1256.0,4.432985382038169,3.0,1,3
weak,mmbench,direct,0,330,1,0,1,True,1,1636.0,6.764234791160561,4.0,1,4
weak,mmbench,direct,0,1605,1,0,1,True,1,1355.0,7.893489060923457,4.0,1,4
weak,mmbench,direct,0,665,1,0,1,True,1,1405.0,11.73991733812727,4.0,1,4
weak,mmbench,direct,0,867,1,0,1,True,1,1070.0,7.576125451014377,4.0,1,4
weak,mmbench,direct,0,1133,1,0,1,True,1,1293.0,12.744675329886377,3.0,1,3
weak,mmbench,direct,0,1830,1,0,1,True,1,1539.0,12.301680788048543,4.0,1,4
weak,mmbench,direct,0,727,1,0,1,True,1,1350.0,12.44091563904658,4.0,1,4
weak,mmbench,direct,0,1780,1,0,1,True,1,1190.0,9.039361153030768,4.0,1,4
weak,mmbench,direct,0,801,0,1,0,True,1,1533.0,17.88541646208614,4.0,1,4
weak,mmbench,direct,0,302,1,0,1,True,1,627.0,5.691007461980917,2.0,1,2
weak,mmbench,direct,0,758,1,0,1,True,1,1485.0,14.150962580926716,4.0,1,4
weak,mmbench,direct,0,1177,0,1,0,True,1,1496.0,11.782828573021106,4.0,1,4
weak,mmbench,direct,0,896,0,1,0,True,1,1533.0,8.241323177004233,4.0,1,4
weak,mmbench,direct,0,1068,1,0,1,True,1,1434.0,9.216896610916592,4.0,1,4
weak,mmbench,direct,0,444,1,0,1,True,1,1111.0,5.637748919893056,3.0,1,3
weak,mmbench,direct,0,861,1,0,0,True,1,1596.0,9.747139191953465,4.0,1,4
weak,mmbench,direct,0,512,1,0,1,True,1,1196.0,6.601934248814359,4.0,1,4
weak,mmbench,direct,0,1656,1,0,1,True,1,1861.0,8.902051143930294,4.0,1,4
weak,mmbench,direct,0,1523,0,1,0,True,1,1726.0,5.004553462029435,4.0,1,4
weak,mmbench,direct,0,1155,1,0,1,True,1,1516.0,5.670457432977855,4.0,1,4
weak,mmbench,direct,0,70,1,0,1,True,1,1640.0,7.451939799939282,4.0,1,4
weak,mmbench,direct,0,1937,1,0,1,True,1,1664.0,8.870911269099452,4.0,1,4
weak,mmbench,direct,0,391,1,0,1,True,1,1022.0,8.442549302009866,3.0,1,3
weak,mmbench,direct,0,734,1,0,0,True,1,1005.0,7.146183368982747,4.0,1,4
weak,mmbench,direct,0,1079,1,0,1,True,1,1433.0,8.757897449075244,4.0,1,4
weak,mmbench,direct,0,1745,1,0,1,True,1,1119.0,9.54833849298302,4.0,1,4
weak,mmbench,direct,0,1192,1,0,1,True,1,1125.0,6.8595827360404655,3.0,1,3
weak,mmbench,direct,0,1722,0,1,0,True,1,1456.0,7.3908491800539196,4.0,1,4
weak,mmbench,direct,0,573,0,1,0,True,1,1771.0,9.41214859194588,4.0,1,4
weak,mmbench,direct,0,1128,1,0,1,True,1,971.0,6.741579508059658,3.0,1,3
weak,mmbench,direct,0,764,1,0,1,True,1,1121.0,7.3336187390377745,4.0,1,4
weak,mmbench,direct,0,1175,1,0,1,True,1,1533.0,7.400033442885615,4.0,1,4
weak,mmbench,direct,0,27,1,0,1,True,1,1666.0,5.794345402973704,4.0,1,4
weak,mmbench,direct,0,860,0,1,0,True,1,1689.0,5.355893329135142,4.0,1,4
weak,mmbench,direct,0,1452,1,0,0,True,1,1292.0,3.588115314138122,4.0,1,4
weak,mmbench,direct,0,49,1,0,1,True,1,1625.0,4.945371094043367,4.0,1,4
weak,mmbench,direct,0,1669,0,1,0,True,1,1699.0,6.441297288052738,4.0,1,4
weak,mmbench,direct,0,587,1,0,1,True,1,1399.0,5.327727815951221,4.0,1,4
weak,mmbench,direct,0,721,1,0,1,True,1,1024.0,4.219366963254288,4.0,1,4
weak,mmbench,direct,0,290,0,1,0,True,1,1087.0,2.9677940340479836,3.0,1,3
weak,mmbench,direct,0,503,0,1,0,True,1,2218.0,4.9779833588982,4.0,1,4
weak,mmbench,direct,0,1967,0,1,0,True,1,1243.0,5.533451298018917,4.0,1,4
weak,mmbench,direct,0,1771,1,0,1,True,1,1261.0,4.161870632087812,4.0,1,4
weak,mmbench,direct,0,1050,1,0,1,True,1,1627.0,8.521304505993612,4.0,1,4
weak,mmbench,direct,0,1549,0,1,0,True,1,1396.0,9.12087769585196,3.0,1,3
weak,mmbench,direct,0,889,1,0,1,True,1,1597.0,5.384223858010955,4.0,1,4
weak,mmbench,direct,0,1751,1,0,1,True,1,973.0,6.57853940804489,4.0,1,4
weak,mmbench,direct,0,1659,1,0,1,True,1,1634.0,6.510001458809711,4.0,1,4
weak,mmbench,direct,0,1370,1,0,1,True,1,1451.0,6.362398453056812,4.0,1,4
weak,mmbench,direct,0,498,1,0,1,True,1,2282.0,16.288006285089068,4.0,1,4
weak,mmbench,direct,0,1139,1,0,1,True,1,1575.0,9.696633609943092,4.0,1,4
weak,mmbench,direct,0,943,1,0,1,True,1,1610.0,13.052876575035043,4.0,1,4
weak,mmbench,direct,0,1812,1,0,0,True,1,1560.0,14.208053854992613,4.0,1,4
weak,mmbench,direct,0,1842,1,0,0,True,1,1295.0,11.86873259220738,4.0,1,4
weak,mmbench,direct,0,717,1,0,0,True,1,1305.0,15.164963050163351,4.0,1,4
weak,mmbench,direct,0,1363,1,0,0,True,1,1424.0,33.22152601601556,4.0,1,4
weak,mmbench,direct,0,1677,1,0,0,True,1,2023.0,14.614618150983006,4.0,1,4
weak,mmbench,direct,0,217,1,0,0,True,1,2009.0,14.585225390153937,4.0,1,4
weak,mmbench,direct,0,506,1,0,0,True,1,1769.0,17.734472129959613,4.0,1,4
weak,mmbench,direct,0,1251,1,0,0,True,1,550.0,6.739034015103243,2.0,1,2
weak,mmbench,direct,0,1956,0,1,0,True,1,1210.0,13.703521210933104,4.0,1,4
weak,mmbench,direct,0,1846,1,0,0,True,1,1274.0,12.396911376039498,4.0,1,4
weak,mmbench,direct,0,1308,1,0,0,True,1,1696.0,10.017065289895982,4.0,1,4
weak,mmbench,direct,0,1693,1,0,0,True,1,1503.0,12.340422685141675,4.0,1,4
weak,mmbench,direct,0,1594,1,0,0,True,1,1446.0,11.694807506981306,4.0,1,4
weak,mmbench,direct,0,1770,0,1,0,True,1,1250.0,6.375211618025787,4.0,1,4
weak,mmbench,direct,0,1636,1,0,0,True,1,1640.0,7.6815022837836295,4.0,1,4
weak,mmbench,direct,0,569,1,0,0,True,1,1744.0,14.784087054082192,4.0,1,4
weak,mmbench,direct,0,193,1,0,0,True,1,1759.0,18.9460946819745,4.0,1,4
weak,mmbench,direct,0,1301,1,0,0,True,1,1696.0,8.478562809992582,4.0,1,4
weak,mmbench,direct,0,1124,1,0,0,True,1,942.0,13.057330147945322,3.0,1,3
weak,mmbench,direct,0,1160,1,0,0,True,1,1313.0,13.795075896079652,4.0,1,4
weak,mmbench,direct,0,539,0,1,0,True,1,1032.0,9.532670274027623,4.0,1,4
weak,mmbench,direct,0,1489,0,1,0,True,1,1484.0,15.707321273977868,4.0,1,4
weak,mmbench,direct,0,121,1,0,0,True,1,1635.0,8.231315662153065,4.0,1,4
weak,mmbench,direct,0,1268,1,0,0,True,1,580.0,6.4473923480836675,2.0,1,2
weak,mmbench,direct,0,1773,0,1,0,True,1,1542.0,8.745569743099622,4.0,1,4
weak,mmbench,direct,0,1485,1,0,0,True,1,1818.0,15.227124042226933,4.0,1,4
weak,mmbench,direct,0,1912,1,0,0,True,1,1984.0,14.07787707191892,4.0,1,4
weak,mmbench,direct,0,53,1,0,0,True,1,1560.0,12.752077728044242,4.0,1,4
weak,mmbench,direct,0,1689,0,1,0,True,1,1693.0,8.371453856001608,4.0,1,4
weak,mmbench,direct,0,335,0,1,0,True,1,1512.0,9.10798680584412,4.0,1,4
weak,mmbench,direct,0,454,1,0,0,True,1,813.0,4.957243649056181,2.0,1,2
weak,mmbench,direct,0,810,1,0,0,True,1,1043.0,11.56628600996919,4.0,1,4
weak,mmbench,direct,0,1314,0,1,0,True,1,1286.0,13.556834545917809,4.0,1,4
weak,mmbench,direct,0,1403,1,0,0,True,1,1029.0,7.177389509044588,4.0,1,4
weak,mmbench,direct,0,99,1,0,0,True,1,1525.0,15.637688293121755,4.0,1,4
weak,mmbench,direct,0,1651,1,0,0,True,1,3211.0,12.353151773102582,4.0,1,4
weak,mmbench,direct,0,1823,1,0,0,True,1,1571.0,16.48423700092826,4.0,1,4
weak,mmbench,direct,0,723,1,0,0,True,1,1476.0,17.497018903959543,4.0,1,4
weak,mmbench,direct,0,334,0,1,0,True,1,1504.0,8.289336824207567,4.0,1,4
weak,mmbench,direct,0,1048,1,0,0,True,1,1435.0,14.083339108969085,4.0,1,4
weak,mmbench,direct,0,1392,1,0,0,True,1,1058.0,7.535089266253635,4.0,1,4
weak,mmbench,direct,0,511,1,0,0,True,1,2791.0,15.815106793073937,4.0,1,4
weak,mmbench,direct,0,1911,1,0,0,True,1,2027.0,17.480383473914117,4.0,1,4
weak,mmbench,direct,0,1583,1,0,0,True,1,1578.0,24.240943458979018,4.0,1,4
weak,mmbench,direct,0,1213,0,1,0,True,1,1380.0,11.010481090052053,3.0,1,3
weak,mmbench,direct,0,1290,1,0,0,True,1,979.0,10.841528798919171,4.0,1,4
weak,mmbench,direct,0,199,1,0,0,True,1,1716.0,15.743583241011947,4.0,1,4
weak,mmbench,direct,0,1078,1,0,0,True,1,1448.0,20.68622052995488,4.0,1,4
weak,mmbench,direct,0,1964,0,1,0,True,1,1393.0,14.717204305925407,4.0,1,4
weak,mmbench,direct,0,1511,0,1,0,True,1,1532.0,21.96992152009625,4.0,1,4
weak,mmbench,direct,0,1127,1,0,0,True,1,1057.0,10.966595629113726,3.0,1,3
weak,mmbench,direct,0,1273,1,0,0,True,1,566.0,4.516910903039388,2.0,1,2
weak,mmbench,direct,0,1409,1,0,0,True,1,1004.0,12.3330067290226,4.0,1,4
weak,mmbench,direct,0,742,0,1,0,True,1,1347.0,17.64082111394964,4.0,1,4
weak,mmbench,direct,0,496,0,1,0,True,1,2524.0,18.66106501489412,4.0,1,4
weak,mmbench,direct,0,534,0,1,0,True,1,1774.0,12.001599716953933,4.0,1,4
weak,mmbench,direct,0,718,0,1,0,True,1,1430.0,9.324381594895385,4.0,1,4
weak,mmbench,direct,0,1545,0,1,0,True,1,1108.0,5.167620323132724,3.0,1,3
weak,mmbench,direct,0,107,0,1,0,True,1,1688.0,16.431492661242373,4.0,1,4
weak,mmbench,direct,0,64,0,1,0,True,1,1613.0,16.125816215993837,4.0,1,4
weak,mmbench,direct,0,1012,0,1,0,True,1,1271.0,11.010405721026473,3.0,1,3
weak,mmbench,direct,0,348,0,1,0,True,1,1527.0,14.675855501089245,4.0,1,4
weak,mmbench,direct,0,1623,0,1,0,True,1,1218.0,16.226872387109324,4.0,1,4
weak,mmbench,direct,0,151,1,0,0,True,1,1766.0,17.263051393791102,4.0,1,4
weak,mmbench,direct,0,410,0,1,0,True,1,496.0,8.062139836023562,2.0,1,2
weak,mmbench,direct,0,638,0,1,0,True,1,1650.0,17.116126470034942,4.0,1,4
weak,mmbench,direct,0,1859,1,0,0,True,1,1287.0,12.313057533930987,4.0,1,4
weak,mmbench,direct,0,560,0,1,0,True,1,1764.0,11.80720795202069,4.0,1,4
weak,mmbench,direct,0,1564,0,1,0,True,1,1381.0,15.78901508799754,3.0,1,3
weak,mmbench,direct,0,1295,0,1,0,True,1,1339.0,7.195580324041657,4.0,1,4
weak,mmbench,direct,0,828,1,0,0,True,1,766.0,9.80314015597105,3.0,1,3
weak,mmbench,direct,0,1799,0,1,0,True,1,1543.0,10.444981695851311,4.0,1,4
weak,mmbench,direct,0,709,0,1,0,True,1,1456.0,19.978062449023128,4.0,1,4
weak,mmbench,direct,0,1,1,0,0,True,1,1608.0,7.417844336014241,4.0,1,4
weak,mmbench,direct,0,508,0,1,0,True,1,2245.0,11.680944383959286,4.0,1,4
weak,mmbench,direct,0,69,1,0,0,True,1,1671.0,17.544894775026478,4.0,1,4
weak,mmbench,direct,0,928,1,0,0,True,1,1493.0,9.219003780046478,4.0,1,4
weak,mmbench,direct,0,689,0,1,0,True,1,1613.0,9.159061321988702,4.0,1,4
weak,mmbench,direct,0,565,0,1,0,True,1,1729.0,12.393709645955823,4.0,1,4
weak,mmbench,direct,0,1148,0,1,0,True,1,1473.0,13.50718854391016,4.0,1,4
weak,mmbench,direct,0,158,1,0,0,True,1,1842.0,19.4471274119569,4.0,1,4
weak,mmbench,direct,0,352,0,1,0,True,1,1517.0,7.670837148907594,4.0,1,4
weak,mmbench,direct,0,804,0,1,0,True,1,1545.0,18.137613683822565,4.0,1,4
weak,mmbench,direct,0,319,0,0,0,True,1,935.0,5.443694046814926,3.0,1,3
weak,mmbench,direct,0,1200,0,0,0,True,1,1140.0,6.337429168866947,3.0,1,3
weak,mmbench,direct,0,1426,1,0,0,True,1,1348.0,10.160838904092088,4.0,1,4
weak,mmbench,direct,0,261,0,0,0,True,1,645.0,6.427569814957678,2.0,1,2
weak,mmbench,direct,0,568,0,1,0,True,1,1765.0,11.337268605129793,4.0,1,4
weak,mmbench,direct,0,1457,0,0,0,True,1,1623.0,14.12985575699713,4.0,1,4
weak,mmbench,direct,0,1006,0,0,0,True,1,1483.0,12.499437247985043,4.0,1,4
weak,mmbench,direct,0,1574,0,1,0,True,1,1072.0,11.255170574993826,4.0,1,4
weak,mmbench,direct,0,109,0,0,0,True,1,1627.0,11.637067971169017,4.0,1,4
weak,mmbench,direct,0,855,1,0,0,True,1,1461.0,8.483013424905948,4.0,1,4
weak,mmbench,direct,0,694,0,0,0,True,1,1671.0,9.702134796883911,4.0,1,4
weak,mmbench,direct,1,579,1,0,1,True,1,1328.0,15.264490584027953,4.0,1,4
weak,mmbench,direct,1,1382,1,0,1,True,1,1120.0,14.50446310103871,4.0,1,4
weak,mmbench,direct,1,999,0,1,0,True,1,1581.0,27.392994752852246,4.0,1,4
weak,mmbench,direct,1,1217,0,1,0,True,1,1172.0,12.621683688950725,3.0,1,3
weak,mmbench,direct,1,1467,1,0,1,True,1,1612.0,19.588794645969756,4.0,1,4
weak,mmbench,direct,1,1609,1,0,1,True,1,1562.0,42.58761450485326,4.0,1,4
weak,mmbench,direct,1,1270,0,1,0,True,1,571.0,14.065321562928148,2.0,1,2
weak,mmbench,direct,1,510,0,1,0,True,1,2391.0,33.70695312588941,4.0,1,4
weak,mmbench,direct,1,1728,1,0,1,True,1,1816.0,34.71634734200779,4.0,1,4
weak,mmbench,direct,1,1328,1,0,1,True,1,1018.0,17.613415299216285,4.0,1,4
weak,mmbench,direct,1,1321,0,1,0,True,1,961.0,18.206179279950447,4.0,1,4
weak,mmbench,direct,1,927,0,1,0,True,1,1118.0,16.589135259971954,4.0,1,4
weak,mmbench,direct,1,471,1,0,1,True,1,1119.0,17.84116032696329,3.0,1,3
weak,mmbench,direct,1,1957,1,0,1,True,1,1569.0,25.82797254610341,4.0,1,4
weak,mmbench,direct,1,282,0,1,0,True,1,1163.0,11.327418580069207,3.0,1,3
weak,mmbench,direct,1,1362,1,0,1,True,1,1499.0,8.103078475105576,4.0,1,4
weak,mmbench,direct,1,692,1,0,1,True,1,1258.0,13.131076073972508,4.0,1,4
weak,mmbench,direct,1,50,1,0,1,True,1,1745.0,12.408466772991233,4.0,1,4
weak,mmbench,direct,1,688,1,0,1,True,1,1722.0,13.080996350036003,4.0,1,4
weak,mmbench,direct,1,1857,1,0,1,True,1,1252.0,11.890129913110286,4.0,1,4
weak,mmbench,direct,1,134,0,1,0,True,1,1804.0,14.517172639025375,4.0,1,4
weak,mmbench,direct,1,1580,1,0,1,True,1,1624.0,21.836254801950417,4.0,1,4
weak,mmbench,direct,1,1214,1,0,1,True,1,901.0,6.7380336850183085,3.0,1,3
weak,mmbench,direct,1,453,1,0,1,True,1,772.0,5.584787530009635,2.0,1,2
weak,mmbench,direct,1,880,0,1,0,True,1,1348.0,13.012614977080375,4.0,1,4
weak,mmbench,direct,1,162,0,1,0,True,1,1705.0,16.20207419304643,4.0,1,4
weak,mmbench,direct,1,1242,0,0,0,True,1,565.0,5.253320153919049,2.0,1,2
weak,mmbench,direct,1,1526,1,0,1,True,1,1343.0,7.964526654919609,4.0,1,4
weak,mmbench,direct,1,1871,1,0,1,True,1,1529.0,10.185118285007775,4.0,1,4
weak,mmbench,direct,1,1237,1,0,1,True,1,557.0,3.6818469769787043,2.0,1,2
weak,mmbench,direct,1,1740,1,0,1,True,1,1012.0,5.978869481943548,4.0,1,4
weak,mmbench,direct,1,856,1,0,1,True,1,1344.0,15.809391275048256,4.0,1,4
weak,mmbench,direct,1,469,1,0,1,True,1,1419.0,11.518079243018292,4.0,1,4
weak,mmbench,direct,1,837,1,0,1,True,1,867.0,11.316101687960327,3.0,1,3
weak,mmbench,direct,1,1234,1,0,1,True,1,565.0,5.02477330993861,2.0,1,2
weak,mmbench,direct,1,988,1,0,1,True,1,1461.0,16.044560411013663,4.0,1,4
weak,mmbench,direct,1,1922,1,0,1,True,1,1970.0,10.99565425410401,4.0,1,4
weak,mmbench,direct,1,244,1,0,1,True,1,1464.0,8.313937645056285,3.0,1,3
weak,mmbench,direct,1,788,0,1,0,True,1,1525.0,14.046406531124376,4.0,1,4
weak,mmbench,direct,1,982,1,0,1,True,1,1478.0,14.728243352961726,4.0,1,4
weak,mmbench,direct,1,1269,0,1,0,True,1,567.0,7.681640078080818,2.0,1,2
weak,mmbench,direct,1,419,0,1,0,True,1,732.0,8.213001533062197,2.0,1,2
weak,mmbench,direct,1,353,0,1,0,True,1,1519.0,12.174449124955572,4.0,1,4
weak,mmbench,direct,1,1176,1,0,1,True,1,1481.0,12.193814386962913,4.0,1,4
weak,mmbench,direct,1,491,0,1,0,True,1,1625.0,8.183242946863174,4.0,1,4
weak,mmbench,direct,1,1706,1,0,1,True,1,1737.0,8.896085788845085,4.0,1,4
weak,mmbench,direct,1,38,1,0,1,True,1,1499.0,9.05228496005293,4.0,1,4
weak,mmbench,direct,1,1764,1,0,1,True,1,1059.0,6.580938235041685,4.0,1,4
weak,mmbench,direct,1,933,1,0,1,True,1,1665.0,11.72927610797342,4.0,1,4
weak,mmbench,direct,1,536,0,1,0,True,1,1078.0,6.154750387067907,4.0,1,4
weak,mmbench,direct,1,1284,1,0,0,True,1,1738.0,7.271011893055402,4.0,1,4
weak,mmbench,direct,1,1113,0,1,0,True,1,962.0,5.338280937983654,3.0,1,3
weak,mmbench,direct,1,1031,1,0,1,True,1,1342.0,5.95129428524524,4.0,1,4
weak,mmbench,direct,1,1181,1,0,1,True,1,1492.0,7.399582776008174,4.0,1,4
weak,mmbench,direct,1,526,0,1,0,True,1,971.0,5.957068633986637,4.0,1,4
weak,mmbench,direct,1,1447,0,1,0,True,1,1283.0,5.731228128890507,4.0,1,4
weak,mmbench,direct,1,941,1,0,1,True,1,1495.0,20.67222610511817,4.0,1,4
weak,mmbench,direct,1,1042,1,0,1,True,1,1404.0,22.68424082407728,4.0,1,4
weak,mmbench,direct,1,648,1,0,1,True,1,1392.0,5.429781323065981,4.0,1,4
weak,mmbench,direct,1,1863,1,0,1,True,1,1539.0,34.65797848987859,4.0,1,4
weak,mmbench,direct,1,205,1,0,1,True,1,1881.0,8.627561882138252,4.0,1,4
weak,mmbench,direct,1,1276,0,1,0,True,1,596.0,3.986898322007619,2.0,1,2
weak,mmbench,direct,1,1219,1,0,1,True,1,1134.0,3.271195311914198,3.0,1,3
weak,mmbench,direct,1,969,1,0,1,True,1,1332.0,10.232671724981628,4.0,1,4
weak,mmbench,direct,1,884,0,1,0,True,1,1538.0,27.33336427481845,4.0,1,4
weak,mmbench,direct,1,793,0,1,0,True,1,1561.0,9.995386600028723,4.0,1,4
weak,mmbench,direct,1,744,1,0,1,True,1,1457.0,10.413101021084003,4.0,1,4
weak,mmbench,direct,1,183,1,0,1,True,1,1652.0,12.898816709872335,4.0,1,4
weak,mmbench,direct,1,1123,1,0,1,True,1,766.0,4.330112819909118,3.0,1,3
weak,mmbench,direct,1,1277,1,0,1,True,1,576.0,4.597040676046163,2.0,1,2
weak,mmbench,direct,1,679,1,0,1,True,1,1003.0,6.533665538998321,4.0,1,4
weak,mmbench,direct,1,404,1,0,1,True,1,841.0,4.579144850955345,2.0,1,2
weak,mmbench,direct,1,137,1,0,1,True,1,1590.0,8.01948746200651,4.0,1,4
weak,mmbench,direct,1,1368,1,0,1,True,1,1508.0,10.185590089065954,4.0,1,4
weak,mmbench,direct,1,1174,1,0,1,True,1,1492.0,6.725831192103215,4.0,1,4
weak,mmbench,direct,1,668,1,0,1,True,1,1481.0,6.957945299916901,4.0,1,4
weak,mmbench,direct,1,1130,1,0,1,True,1,1062.0,4.981815931969322,3.0,1,3
weak,mmbench,direct,1,1586,1,0,1,True,1,1434.0,5.926689424086362,4.0,1,4
weak,mmbench,direct,1,1298,1,0,1,True,1,1696.0,6.900581649853848,4.0,1,4
weak,mmbench,direct,1,1423,1,0,1,True,1,1447.0,17.27375719998963,4.0,1,4
weak,mmbench,direct,1,1054,1,0,1,True,1,1432.0,7.080411103088409,4.0,1,4
weak,mmbench,direct,1,1637,1,0,0,True,1,1718.0,5.327963473973796,4.0,1,4
weak,mmbench,direct,1,1432,0,1,0,True,1,1440.0,4.960033465060405,4.0,1,4
weak,mmbench,direct,1,329,1,0,1,True,1,1668.0,5.931790873059072,4.0,1,4
weak,mmbench,direct,1,1900,1,0,1,True,1,1902.0,8.230670960037969,4.0,1,4
weak,mmbench,direct,1,1714,0,1,0,True,1,1260.0,7.240963815944269,4.0,1,4
weak,mmbench,direct,1,1065,1,0,1,True,1,1425.0,10.921475418028422,4.0,1,4
weak,mmbench,direct,1,699,1,0,1,True,1,1439.0,8.748759139096364,4.0,1,4
weak,mmbench,direct,1,1060,1,0,1,True,1,1407.0,10.367826464003883,4.0,1,4
weak,mmbench,direct,1,25,1,0,1,True,1,1616.0,10.481649563880637,4.0,1,4
weak,mmbench,direct,1,408,0,1,0,True,1,1111.0,5.8886491019511595,3.0,1,3
weak,mmbench,direct,1,12,1,0,1,True,1,1683.0,5.964751276071183,4.0,1,4
weak,mmbench,direct,1,1914,1,0,1,True,1,1993.0,7.967544162995182,4.0,1,4
weak,mmbench,direct,1,1597,1,0,1,True,1,1152.0,7.815844777855091,4.0,1,4
weak,mmbench,direct,1,1948,0,1,0,True,1,1444.0,7.444075172999874,4.0,1,4
weak,mmbench,direct,1,1313,1,0,1,True,1,1704.0,4.213185201049782,4.0,1,4
weak,mmbench,direct,1,202,1,0,1,True,1,1838.0,6.909682749886997,4.0,1,4
weak,mmbench,direct,1,30,1,0,1,True,1,1600.0,11.75046420993749,4.0,1,4
weak,mmbench,direct,1,646,1,0,1,True,1,1480.0,6.094743572873995,4.0,1,4
weak,mmbench,direct,1,1888,1,0,1,True,1,1717.0,10.419303327798843,4.0,1,4
weak,mmbench,direct,1,825,0,1,0,True,1,1033.0,7.652424320112914,4.0,1,4
weak,mmbench,direct,1,1189,0,1,0,True,1,1190.0,7.587127596954815,3.0,1,3
weak,mmbench,direct,1,1734,1,0,1,True,1,1808.0,10.77728002902586,4.0,1,4
weak,mmbench,direct,1,1547,1,0,1,True,1,1255.0,5.538499898975715,3.0,1,3
weak,mmbench,direct,1,330,1,0,1,True,1,1636.0,10.198873254936188,4.0,1,4
weak,mmbench,direct,1,1605,1,0,1,True,1,1360.0,13.659707228071056,4.0,1,4
weak,mmbench,direct,1,665,1,0,1,True,1,1405.0,21.078488948987797,4.0,1,4
weak,mmbench,direct,1,867,1,0,1,True,1,1070.0,11.484465240035206,4.0,1,4
weak,mmbench,direct,1,1133,1,0,1,True,1,1293.0,11.31359074707143,3.0,1,3
weak,mmbench,direct,1,1830,1,0,1,True,1,1538.0,18.223117667017505,4.0,1,4
weak,mmbench,direct,1,727,1,0,1,True,1,1360.0,17.13090110302437,4.0,1,4
weak,mmbench,direct,1,1780,1,0,1,True,1,1180.0,11.743589892983437,4.0,1,4
weak,mmbench,direct,1,801,0,1,0,True,1,1529.0,20.55196211684961,4.0,1,4
weak,mmbench,direct,1,302,1,0,1,True,1,626.0,4.505327917053364,2.0,1,2
weak,mmbench,direct,1,758,1,0,0,True,1,1486.0,17.096341033815406,4.0,1,4
weak,mmbench,direct,1,1177,0,1,0,True,1,1491.0,18.347491657943465,4.0,1,4
weak,mmbench,direct,1,896,0,1,0,True,1,1550.0,12.945545625058003,4.0,1,4
weak,mmbench,direct,1,1068,1,0,1,True,1,1435.0,10.674904772080481,4.0,1,4
weak,mmbench,direct,1,444,1,0,1,True,1,1106.0,8.014593087136745,3.0,1,3
weak,mmbench,direct,1,861,1,0,0,True,1,1574.0,11.649941440904513,4.0,1,4
weak,mmbench,direct,1,512,1,0,1,True,1,1196.0,8.28670031495858,4.0,1,4
weak,mmbench,direct,1,1656,1,0,0,True,1,1884.0,7.852113869972527,4.0,1,4
weak,mmbench,direct,1,1523,0,1,0,True,1,1726.0,12.679569401894696,4.0,1,4
weak,mmbench,direct,1,1155,1,0,1,True,1,1531.0,8.874248920823447,4.0,1,4
weak,mmbench,direct,1,70,1,0,1,True,1,1640.0,10.56797450198792,4.0,1,4
weak,mmbench,direct,1,1937,1,0,1,True,1,1662.0,11.251747491885908,4.0,1,4
weak,mmbench,direct,1,391,1,0,1,True,1,1024.0,7.583356773946434,3.0,1,3
weak,mmbench,direct,1,734,1,0,0,True,1,1016.0,8.758703818893991,4.0,1,4
weak,mmbench,direct,1,1079,1,0,1,True,1,1434.0,9.572652508271858,4.0,1,4
weak,mmbench,direct,1,1745,1,0,1,True,1,1119.0,6.674223097972572,4.0,1,4
weak,mmbench,direct,1,1192,1,0,1,True,1,1125.0,5.834866428980604,3.0,1,3
weak,mmbench,direct,1,1722,0,1,0,True,1,1439.0,9.640239625819959,4.0,1,4
weak,mmbench,direct,1,573,0,1,0,True,1,1775.0,8.590599749004468,4.0,1,4
weak,mmbench,direct,1,1128,1,0,1,True,1,971.0,5.128412593971007,3.0,1,3
weak,mmbench,direct,1,764,1,0,1,True,1,1128.0,6.20107159903273,4.0,1,4
weak,mmbench,direct,1,1175,1,0,1,True,1,1524.0,6.578811572981067,4.0,1,4
weak,mmbench,direct,1,27,1,0,1,True,1,1666.0,6.437111176899634,4.0,1,4
weak,mmbench,direct,1,860,0,1,0,True,1,1768.0,13.89725200610701,4.0,1,4
weak,mmbench,direct,1,1452,1,0,0,True,1,1307.0,7.4143673171056435,4.0,1,4
weak,mmbench,direct,1,49,1,0,1,True,1,1633.0,7.919334901962429,4.0,1,4
weak,mmbench,direct,1,1669,1,0,1,True,1,1726.0,8.355769269866869,4.0,1,4
weak,mmbench,direct,1,587,1,0,1,True,1,1383.0,7.628048983984627,4.0,1,4
weak,mmbench,direct,1,721,1,0,1,True,1,1024.0,6.647531124064699,4.0,1,4
weak,mmbench,direct,1,290,0,1,0,True,1,1085.0,4.715451814932749,3.0,1,3
weak,mmbench,direct,1,503,0,1,0,True,1,2214.0,6.5969183458946645,4.0,1,4
weak,mmbench,direct,1,1967,0,1,0,True,1,1237.0,5.4483284569578245,4.0,1,4
weak,mmbench,direct,1,1771,1,0,1,True,1,1261.0,12.134539023041725,4.0,1,4
weak,mmbench,direct,1,1050,1,0,1,True,1,1626.0,7.371712054125965,4.0,1,4
weak,mmbench,direct,1,1549,0,1,0,True,1,1504.0,8.028878416167572,3.0,1,3
weak,mmbench,direct,1,889,1,0,1,True,1,1599.0,5.566007671994157,4.0,1,4
weak,mmbench,direct,1,1751,1,0,1,True,1,974.0,4.226487630046904,4.0,1,4
weak,mmbench,direct,1,1659,1,0,1,True,1,1608.0,6.211931395926513,4.0,1,4
weak,mmbench,direct,1,1370,1,0,1,True,1,1448.0,4.542064666864462,4.0,1,4
weak,mmbench,direct,1,498,1,0,1,True,1,2308.0,10.114195590023883,4.0,1,4
weak,mmbench,direct,1,1139,1,0,1,True,1,1585.0,9.242267200956121,4.0,1,4
weak,mmbench,direct,1,943,1,0,1,True,1,1605.0,5.623720953939483,4.0,1,4
weak,mmbench,direct,1,1812,1,0,1,True,1,1556.0,11.127309635980055,4.0,1,4
weak,mmbench,direct,1,1842,1,0,0,True,1,1301.0,8.91796864499338,4.0,1,4
weak,mmbench,direct,1,717,1,0,0,True,1,1308.0,4.216145118116401,4.0,1,4
weak,mmbench,direct,1,1363,1,0,0,True,1,1423.0,4.8053904820699245,4.0,1,4
weak,mmbench,direct,1,1677,1,0,0,True,1,2009.0,8.132424419978634,4.0,1,4
weak,mmbench,direct,1,217,1,0,0,True,1,2012.0,8.274703247006983,4.0,1,4
weak,mmbench,direct,1,506,1,0,0,True,1,1774.0,13.36056969605852,4.0,1,4
weak,mmbench,direct,1,1251,1,0,0,True,1,550.0,4.10715162102133,2.0,1,2
weak,mmbench,direct,1,1956,0,1,0,True,1,1207.0,14.543788605951704,4.0,1,4
weak,mmbench,direct,1,1846,1,0,0,True,1,1272.0,4.642894346965477,4.0,1,4
weak,mmbench,direct,1,1308,1,0,0,True,1,1696.0,5.64277822477743,4.0,1,4
weak,mmbench,direct,1,1693,1,0,0,True,1,1503.0,4.7234085648087785,4.0,1,4
weak,mmbench,direct,1,1594,1,0,0,True,1,1445.0,5.396269224002026,4.0,1,4
weak,mmbench,direct,1,1770,0,1,0,True,1,1235.0,5.724698691046797,4.0,1,4
weak,mmbench,direct,1,1636,1,0,0,True,1,1664.0,5.466240954818204,4.0,1,4
weak,mmbench,direct,1,569,1,0,0,True,1,1741.0,5.209371596924029,4.0,1,4
weak,mmbench,direct,1,193,1,0,0,True,1,1730.0,7.281113704084419,4.0,1,4
weak,mmbench,direct,1,1301,1,0,0,True,1,1678.0,4.795696519082412,4.0,1,4
weak,mmbench,direct,1,1124,1,0,0,True,1,936.0,4.9369547319365665,3.0,1,3
weak,mmbench,direct,1,1160,1,0,0,True,1,1327.0,7.031438556150533,4.0,1,4
weak,mmbench,direct,1,539,0,1,0,True,1,1032.0,5.850642362958752,4.0,1,4
weak,mmbench,direct,1,1489,0,1,0,True,1,1486.0,5.414412643061951,4.0,1,4
weak,mmbench,direct,1,121,1,0,0,True,1,1654.0,19.581672839005478,4.0,1,4
weak,mmbench,direct,1,1268,1,0,0,True,1,580.0,3.5280766809592023,2.0,1,2
weak,mmbench,direct,1,1773,0,1,0,True,1,1563.0,7.676394078065641,4.0,1,4
weak,mmbench,direct,1,1485,1,0,0,True,1,1816.0,9.19856028619688,4.0,1,4
weak,mmbench,direct,1,1912,1,0,0,True,1,2009.0,11.315199611941352,4.0,1,4
weak,mmbench,direct,1,53,1,0,0,True,1,1557.0,9.179722376866266,4.0,1,4
weak,mmbench,direct,1,1689,0,1,0,True,1,1695.0,6.668938798015006,4.0,1,4
weak,mmbench,direct,1,335,0,1,0,True,1,1510.0,6.481818894040771,4.0,1,4
weak,mmbench,direct,1,454,1,0,0,True,1,815.0,4.963432917022146,2.0,1,2
weak,mmbench,direct,1,810,1,0,0,True,1,1037.0,6.972851210040972,4.0,1,4
weak,mmbench,direct,1,1314,0,1,0,True,1,1278.0,6.389503406942822,4.0,1,4
weak,mmbench,direct,1,1403,1,0,0,True,1,1027.0,5.307878128951415,4.0,1,4
weak,mmbench,direct,1,99,1,0,0,True,1,1525.0,6.575938009889796,4.0,1,4
weak,mmbench,direct,1,1651,1,0,0,True,1,3229.0,10.453532495070249,4.0,1,4
weak,mmbench,direct,1,1823,1,0,0,True,1,1568.0,11.539304339210503,4.0,1,4
weak,mmbench,direct,1,723,1,0,0,True,1,1476.0,5.572945690015331,4.0,1,4
weak,mmbench,direct,1,334,0,1,0,True,1,1523.0,5.8942515689413995,4.0,1,4
weak,mmbench,direct,1,1048,1,0,0,True,1,1438.0,5.665870157070458,4.0,1,4
weak,mmbench,direct,1,1392,1,0,0,True,1,1058.0,4.408962232875638,4.0,1,4
weak,mmbench,direct,1,511,1,0,0,True,1,2806.0,8.13463833287824,4.0,1,4
weak,mmbench,direct,1,1911,1,0,0,True,1,2013.0,7.500324644031934,4.0,1,4
weak,mmbench,direct,1,1583,1,0,0,True,1,1588.0,11.910116909071803,4.0,1,4
weak,mmbench,direct,1,1213,0,1,0,True,1,1378.0,14.141616575885564,3.0,1,3
weak,mmbench,direct,1,1290,1,0,0,True,1,984.0,8.887589345802553,4.0,1,4
weak,mmbench,direct,1,199,1,0,0,True,1,1716.0,18.76853972405661,4.0,1,4
weak,mmbench,direct,1,1078,1,0,0,True,1,1448.0,21.793715879088268,4.0,1,4
weak,mmbench,direct,1,1964,0,1,0,True,1,1399.0,16.788137078052387,4.0,1,4
weak,mmbench,direct,1,1511,0,1,0,True,1,1532.0,29.1551499950001,4.0,1,4
weak,mmbench,direct,1,1127,1,0,0,True,1,1064.0,9.640743939904496,3.0,1,3
weak,mmbench,direct,1,1273,1,0,0,True,1,588.0,4.342334765009582,2.0,1,2
weak,mmbench,direct,1,1409,1,0,0,True,1,1004.0,12.482944152900018,4.0,1,4
weak,mmbench,direct,1,742,0,1,0,True,1,1340.0,13.563875517924316,4.0,1,4
weak,mmbench,direct,1,496,0,1,0,True,1,2521.0,18.430159104871564,4.0,1,4
weak,mmbench,direct,1,534,0,1,0,True,1,1777.0,15.789181106723845,4.0,1,4
weak,mmbench,direct,1,718,0,1,0,True,1,1433.0,8.270492724957876,4.0,1,4
weak,mmbench,direct,1,1545,0,1,0,True,1,1107.0,8.24439568084199,3.0,1,3
weak,mmbench,direct,1,107,0,1,0,True,1,1670.0,12.789406204945408,4.0,1,4
weak,mmbench,direct,1,64,0,1,0,True,1,1607.0,26.824675304000266,4.0,1,4
weak,mmbench,direct,1,1012,0,1,0,True,1,1256.0,8.583508564974181,3.0,1,3
weak,mmbench,direct,1,348,0,1,0,True,1,1528.0,7.930520104942843,4.0,1,4
weak,mmbench,direct,1,1623,0,1,0,True,1,1229.0,10.625816931948066,4.0,1,4
weak,mmbench,direct,1,151,1,0,0,True,1,1765.0,9.912105572992004,4.0,1,4
weak,mmbench,direct,1,410,0,1,0,True,1,496.0,3.042380018043332,2.0,1,2
weak,mmbench,direct,1,638,0,1,0,True,1,1667.0,12.526365541969426,4.0,1,4
weak,mmbench,direct,1,1859,1,0,0,True,1,1283.0,13.989095186931081,4.0,1,4
weak,mmbench,direct,1,560,0,1,0,True,1,1736.0,15.804738109000027,4.0,1,4
weak,mmbench,direct,1,1564,0,1,0,True,1,1368.0,9.843525023083203,3.0,1,3
weak,mmbench,direct,1,1295,0,1,0,True,1,1331.0,12.478827126906253,4.0,1,4
weak,mmbench,direct,1,828,1,0,0,True,1,750.0,11.743333479971625,3.0,1,3
weak,mmbench,direct,1,1799,0,1,0,True,1,1542.0,9.307054525008425,4.0,1,4
weak,mmbench,direct,1,709,0,1,0,True,1,1456.0,11.216312479111366,4.0,1,4
weak,mmbench,direct,1,1,1,0,0,True,1,1610.0,8.688149524037726,4.0,1,4
weak,mmbench,direct,1,508,0,1,0,True,1,2194.0,13.787939808913507,4.0,1,4
weak,mmbench,direct,1,69,1,0,0,True,1,1672.0,9.210309927002527,4.0,1,4
weak,mmbench,direct,1,928,1,0,0,True,1,1496.0,6.448626162018627,4.0,1,4
weak,mmbench,direct,1,689,0,1,0,True,1,1598.0,6.925822169869207,4.0,1,4
weak,mmbench,direct,1,565,0,1,0,True,1,1743.0,11.056794172036462,4.0,1,4
weak,mmbench,direct,1,1148,0,1,0,True,1,1476.0,11.33140998298768,4.0,1,4
weak,mmbench,direct,1,158,1,0,0,True,1,1846.0,18.043747719959356,4.0,1,4
weak,mmbench,direct,1,352,0,0,0,True,1,1516.0,10.422477505053394,4.0,1,4
weak,mmbench,direct,1,804,0,1,0,True,1,1544.0,15.762791824992746,4.0,1,4
weak,mmbench,direct,1,319,0,0,0,True,1,935.0,7.3805676001356915,3.0,1,3
weak,mmbench,direct,1,1200,0,0,0,True,1,1121.0,6.895455203135498,3.0,1,3
weak,mmbench,direct,1,1426,1,0,0,True,1,1348.0,10.523956194054335,4.0,1,4
weak,mmbench,direct,1,261,0,0,0,True,1,673.0,8.571096827974543,2.0,1,2
weak,mmbench,direct,1,568,0,1,0,True,1,1765.0,13.405827918904833,4.0,1,4
weak,mmbench,direct,1,1457,0,0,0,True,1,1623.0,9.96450060105417,4.0,1,4
weak,mmbench,direct,1,1006,0,0,0,True,1,1480.0,9.236153609119356,4.0,1,4
weak,mmbench,direct,1,1574,0,1,0,True,1,1072.0,13.196162818931043,4.0,1,4
weak,mmbench,direct,1,109,0,0,0,True,1,1623.0,10.933695000130683,4.0,1,4
weak,mmbench,direct,1,855,1,0,0,True,1,1459.0,8.097262188792229,4.0,1,4
weak,mmbench,direct,1,694,0,0,0,True,1,1671.0,9.478805986931548,4.0,1,4
weak,mmstar,direct,0,508,0,1,0,True,1,424.0,7.662671471014619,1.0,1,1
weak,mmstar,direct,0,409,0,1,0,True,1,482.0,7.0673791620647535,1.0,1,1
weak,mmstar,direct,0,140,0,1,0,True,1,261.0,7.375196949928068,1.0,1,1
weak,mmstar,direct,0,776,0,1,0,True,1,695.0,4.062662133015692,1.0,1,1
weak,mmstar,direct,0,446,0,1,0,True,1,372.0,7.054427342955023,1.0,1,1
weak,mmstar,direct,0,519,0,1,0,True,1,372.0,7.197498832014389,1.0,1,1
weak,mmstar,direct,0,395,0,1,0,True,1,400.0,4.9515271639684215,1.0,1,1
weak,mmstar,direct,0,868,1,0,1,True,1,565.0,6.401901196921244,1.0,1,1
weak,mmstar,direct,0,1337,1,0,1,True,1,534.0,7.053357156924903,1.0,1,1
weak,mmstar,direct,0,26,0,1,0,True,1,454.0,6.622604014002718,1.0,1,1
weak,mmstar,direct,0,1184,1,0,1,True,1,327.0,7.092239810968749,1.0,1,1
weak,mmstar,direct,0,968,0,1,0,True,1,448.0,7.965580911957659,1.0,1,1
weak,mmstar,direct,0,1260,0,1,0,True,1,472.0,8.194761627004482,1.0,1,1
weak,mmstar,direct,0,641,0,1,0,True,1,277.0,4.6674854750745,1.0,1,1
weak,mmstar,direct,0,1114,0,1,0,True,1,513.0,12.383556481916457,1.0,1,1
weak,mmstar,direct,0,146,0,1,0,True,1,402.0,8.796303491923027,1.0,1,1
weak,mmstar,direct,0,1304,1,0,1,True,1,416.0,5.563827001024038,1.0,1,1
weak,mmstar,direct,0,1078,0,1,0,True,1,285.0,7.250374353025109,1.0,1,1
weak,mmstar,direct,0,1294,0,1,0,True,1,352.0,4.170211159042083,1.0,1,1
weak,mmstar,direct,0,58,0,1,0,True,1,357.0,11.96712622907944,1.0,1,1
weak,mmstar,direct,0,456,0,1,0,True,1,362.0,6.45509211695753,1.0,1,1
weak,mmstar,direct,0,1074,1,0,1,True,1,518.0,4.721689553000033,1.0,1,1
weak,mmstar,direct,0,962,0,1,0,True,1,1119.0,16.95853583503049,1.0,1,1
weak,mmstar,direct,0,852,0,1,0,True,1,533.0,2.522445571026765,1.0,1,1
weak,mmstar,direct,0,648,0,1,0,True,1,365.0,4.7877073540585116,1.0,1,1
weak,mmstar,direct,0,436,0,1,0,True,1,369.0,3.0105638110544533,1.0,1,1
weak,mmstar,direct,0,562,0,1,0,True,1,363.0,2.8598246729234233,1.0,1,1
weak,mmstar,direct,0,1210,0,1,0,True,1,428.0,11.276242310996167,1.0,1,1
weak,mmstar,direct,0,232,1,0,1,True,1,307.0,6.096115050953813,1.0,1,1
weak,mmstar,direct,0,1293,1,0,1,True,1,407.0,5.111306291073561,1.0,1,1
weak,mmstar,direct,0,48,0,1,0,True,1,415.0,7.15562510304153,1.0,1,1
weak,mmstar,direct,0,642,0,1,0,True,1,903.0,8.099637851933949,1.0,1,1
weak,mmstar,direct,0,264,1,0,1,True,1,386.0,7.445748266065493,1.0,1,1
weak,mmstar,direct,0,1308,0,1,0,True,1,659.0,6.408640253008343,1.0,1,1
weak,mmstar,direct,0,1230,1,0,1,True,1,354.0,3.881605319096707,1.0,1,1
weak,mmstar,direct,0,933,0,1,0,True,1,1553.0,12.339353509014472,1.0,1,1
weak,mmstar,direct,0,795,0,1,0,True,1,359.0,8.026879302924499,1.0,1,1
weak,mmstar,direct,0,545,0,1,0,True,1,393.0,4.709826263948344,1.0,1,1
weak,mmstar,direct,0,1469,0,1,0,True,1,469.0,7.01286092097871,1.0,1,1
weak,mmstar,direct,0,1194,0,0,0,True,1,1708.0,6.380422458983958,2.0,1,1
weak,mmstar,direct,0,33,0,1,0,True,1,376.0,4.431967283948325,1.0,1,1
weak,mmstar,direct,0,403,1,0,1,True,1,370.0,3.973813124001026,1.0,1,1
weak,mmstar,direct,0,1474,1,0,1,True,1,349.0,5.617196916951798,1.0,1,1
weak,mmstar,direct,0,579,0,1,0,True,1,364.0,7.301575855934061,1.0,1,1
weak,mmstar,direct,0,1208,1,0,1,True,1,372.0,10.373652389040217,1.0,1,1
weak,mmstar,direct,0,491,0,0,0,True,1,366.0,8.165112600079738,1.0,1,1
weak,mmstar,direct,0,356,0,1,0,True,1,336.0,6.072656617965549,1.0,1,1
weak,mmstar,direct,0,783,0,1,0,True,1,601.0,17.686681850929745,1.0,1,1
weak,mmstar,direct,0,185,0,0,0,True,1,303.0,11.478863211115822,1.0,1,1
weak,mmstar,direct,0,1218,1,0,1,True,1,442.0,4.247395068057813,1.0,1,1
weak,mmstar,direct,0,932,1,0,1,True,1,632.0,1.1791987689211965,1.0,1,1
weak,mmstar,direct,0,1334,1,0,1,True,1,283.0,1.373446305980906,1.0,1,1
weak,mmstar,direct,0,151,0,1,0,True,1,281.0,1.108067471999675,1.0,1,1
weak,mmstar,direct,0,970,1,0,1,True,1,485.0,1.3373899599537253,1.0,1,1
weak,mmstar,direct,0,530,0,1,0,True,1,369.0,2.4010669379495084,1.0,1,1
weak,mmstar,direct,0,249,1,0,1,True,1,399.0,3.396345083019696,1.0,1,1
weak,mmstar,direct,0,706,1,0,1,True,1,290.0,1.57063362095505,1.0,1,1
weak,mmstar,direct,0,473,0,1,0,True,1,346.0,3.224009516998194,1.0,1,1
weak,mmstar,direct,0,514,1,0,1,True,1,312.0,1.4997861030278727,1.0,1,1
weak,mmstar,direct,0,442,0,1,0,True,1,434.0,3.078048057970591,1.0,1,1
weak,mmstar,direct,0,1476,0,1,0,True,1,388.0,6.040149522013962,1.0,1,1
weak,mmstar,direct,0,1264,0,1,0,True,1,329.0,3.087990051950328,1.0,1,1
weak,mmstar,direct,0,1231,1,0,1,True,1,399.0,2.5164241869933903,1.0,1,1
weak,mmstar,direct,0,1203,0,1,0,True,1,552.0,2.804581880918704,1.0,1,1
weak,mmstar,direct,0,66,1,0,1,True,1,376.0,2.3973312419839203,1.0,1,1
weak,mmstar,direct,0,971,1,0,1,True,1,434.0,3.1161718809744343,1.0,1,1
weak,mmstar,direct,0,235,1,0,1,True,1,399.0,4.464193237014115,1.0,1,1
weak,mmstar,direct,0,867,0,1,0,True,1,732.0,4.235284071066417,1.0,1,1
weak,mmstar,direct,0,640,0,1,0,True,1,367.0,3.4222935430007055,1.0,1,1
weak,mmstar,direct,0,1314,0,1,0,True,1,288.0,2.127602112945169,1.0,1,1
weak,mmstar,direct,0,1090,1,0,1,True,1,2770.0,10.501059727976099,1.0,1,1
weak,mmstar,direct,0,287,0,1,0,True,1,355.0,1.7041108140256256,1.0,1,1
weak,mmstar,direct,0,27,0,1,0,True,1,455.0,1.795219546998851,1.0,1,1
weak,mmstar,direct,0,1003,0,1,0,True,1,732.0,4.728519422933459,1.0,1,1
weak,mmstar,direct,0,495,1,0,1,True,1,364.0,6.512995767989196,1.0,1,1
weak,mmstar,direct,0,1349,0,1,0,True,1,316.0,1.52021220093593,1.0,1,1
weak,mmstar,direct,0,652,1,0,1,True,1,479.0,6.976447697961703,1.0,1,1
weak,mmstar,direct,0,874,0,1,0,True,1,427.0,1.4850585809908807,1.0,1,1
weak,mmstar,direct,0,1185,1,0,1,True,1,384.0,2.726729658083059,1.0,1,1
weak,mmstar,direct,0,1295,0,1,0,True,1,280.0,1.545269958092831,1.0,1,1
weak,mmstar,direct,0,647,1,0,1,True,1,286.0,1.4593833150574937,1.0,1,1
weak,mmstar,direct,0,794,1,0,1,True,1,386.0,1.7694568829610944,1.0,1,1
weak,mmstar,direct,0,117,0,1,0,True,1,422.0,8.799674959969707,1.0,1,1
weak,mmstar,direct,0,429,0,1,0,True,1,365.0,2.6634602220728993,1.0,1,1
weak,mmstar,direct,0,638,1,0,1,True,1,340.0,3.014921294990927,1.0,1,1
weak,mmstar,direct,0,271,0,1,0,True,1,385.0,4.189554663957097,1.0,1,1
weak,mmstar,direct,0,800,1,0,0,True,1,1411.0,13.76180155808106,1.0,1,1
weak,mmstar,direct,0,158,1,0,1,True,1,286.0,6.088458623038605,1.0,1,1
weak,mmstar,direct,0,1327,1,0,0,True,1,301.0,4.057814222062007,1.0,1,1
weak,mmstar,direct,0,1198,1,0,1,True,1,327.0,2.911601727013476,1.0,1,1
weak,mmstar,direct,0,367,0,1,0,True,1,449.0,8.931749413022771,1.0,1,1
weak,mmstar,direct,0,917,1,0,1,True,1,1026.0,6.4010712270392105,1.0,1,1
weak,mmstar,direct,0,1263,0,1,0,True,1,306.0,2.2444930620258674,1.0,1,1
weak,mmstar,direct,0,534,1,0,0,True,1,2755.0,24.23175341100432,1.0,1,1
weak,mmstar,direct,0,175,1,0,1,True,1,364.0,5.8976443719584495,1.0,1,1
weak,mmstar,direct,0,1067,1,0,1,True,1,388.0,2.081332041998394,1.0,1,1
weak,mmstar,direct,0,339,1,0,1,True,1,373.0,5.92678243201226,1.0,1,1
weak,mmstar,direct,0,758,0,1,0,True,1,377.0,4.22886152297724,1.0,1,1
weak,mmstar,direct,0,1241,0,1,0,True,1,844.0,4.340655459091067,1.0,1,1
weak,mmstar,direct,0,531,0,1,0,True,1,349.0,4.109260884928517,1.0,1,1
weak,mmstar,direct,0,1274,0,1,0,True,1,340.0,5.875419660937041,1.0,1,1
weak,mmstar,direct,0,1192,1,0,1,True,1,307.0,2.091401061974466,1.0,1,1
weak,mmstar,direct,0,941,0,1,0,True,1,331.0,2.2611721879802644,1.0,1,1
weak,mmstar,direct,0,39,0,1,0,True,1,378.0,2.939351652050391,1.0,1,1
weak,mmstar,direct,0,149,0,1,0,True,1,393.0,6.104021857026964,1.0,1,1
weak,mmstar,direct,0,97,1,0,1,True,1,288.0,1.2189768680837005,1.0,1,1
weak,mmstar,direct,0,646,0,1,0,True,1,622.0,8.339922162937,1.0,1,1
weak,mmstar,direct,0,401,0,1,0,True,1,331.0,6.002615281031467,1.0,1,1
weak,mmstar,direct,0,1424,1,0,1,True,1,342.0,2.086590802995488,1.0,1,1
weak,mmstar,direct,0,506,0,1,0,True,1,459.0,5.179285352001898,1.0,1,1
weak,mmstar,direct,0,469,1,0,1,True,1,380.0,2.9214151919586584,1.0,1,1
weak,mmstar,direct,0,1475,0,1,0,True,1,270.0,1.6908957010600716,1.0,1,1
weak,mmstar,direct,0,1439,1,0,1,True,1,463.0,2.8797326559433714,1.0,1,1
weak,mmstar,direct,0,1026,1,0,1,True,1,343.0,4.135238004964776,1.0,1,1
weak,mmstar,direct,0,884,1,0,1,True,1,424.0,3.204355680034496,1.0,1,1
weak,mmstar,direct,0,1125,1,0,1,True,1,1275.0,12.852869126014411,1.0,1,1
weak,mmstar,direct,0,557,1,0,0,True,1,362.0,1.2917530399281532,1.0,1,1
weak,mmstar,direct,0,90,0,1,0,True,1,358.0,4.06155571504496,1.0,1,1
weak,mmstar,direct,0,818,0,1,0,True,1,416.0,1.276833613985218,1.0,1,1
weak,mmstar,direct,0,494,0,1,0,True,1,372.0,7.633119598031044,1.0,1,1
weak,mmstar,direct,0,1451,1,0,1,True,1,284.0,3.742189235985279,1.0,1,1
weak,mmstar,direct,0,477,0,1,0,True,1,367.0,4.232861668919213,1.0,1,1
weak,mmstar,direct,0,262,1,0,0,True,1,392.0,6.309950219001621,1.0,1,1
weak,mmstar,direct,0,998,0,1,0,True,1,978.0,3.6557310519274324,1.0,1,1
weak,mmstar,direct,0,152,1,0,1,True,1,384.0,1.9209427020978183,1.0,1,1
weak,mmstar,direct,0,1134,1,0,1,True,1,406.0,2.168207478011027,1.0,1,1
weak,mmstar,direct,0,15,1,0,1,True,1,417.0,3.866932221921161,1.0,1,1
weak,mmstar,direct,0,602,1,0,1,True,1,289.0,2.212711959029548,1.0,1,1
weak,mmstar,direct,0,991,1,0,1,True,1,432.0,4.95487759297248,1.0,1,1
weak,mmstar,direct,0,583,1,0,1,True,1,302.0,2.830544002004899,1.0,1,1
weak,mmstar,direct,0,697,1,0,1,True,1,371.0,7.835730167920701,1.0,1,1
weak,mmstar,direct,0,1223,0,1,0,True,1,652.0,4.301660011056811,1.0,1,1
weak,mmstar,direct,0,966,0,1,0,True,1,259.0,2.4382394900312647,1.0,1,1
weak,mmstar,direct,0,1466,0,1,0,True,1,338.0,2.369174218038097,1.0,1,1
weak,mmstar,direct,0,1128,0,1,0,True,1,533.0,6.605072704027407,1.0,1,1
weak,mmstar,direct,0,388,1,0,1,True,1,333.0,2.1672700350172818,1.0,1,1
weak,mmstar,direct,0,44,1,0,0,True,1,436.0,14.45206980407238,1.0,1,1
weak,mmstar,direct,0,1401,0,1,0,True,1,566.0,3.0157383190235123,1.0,1,1
weak,mmstar,direct,0,1112,1,0,1,True,1,319.0,4.082803356926888,1.0,1,1
weak,mmstar,direct,0,283,0,1,0,True,1,380.0,2.3983766878955066,1.0,1,1
weak,mmstar,direct,0,1455,0,1,0,True,1,684.0,4.491841093054973,1.0,1,1
weak,mmstar,direct,0,1381,0,1,0,True,1,1810.0,8.262909287936054,1.0,1,1
weak,mmstar,direct,0,897,0,1,0,True,1,399.0,2.691838148981333,1.0,1,1
weak,mmstar,direct,0,50,1,0,1,True,1,293.0,1.6411079330137,1.0,1,1
weak,mmstar,direct,0,507,0,1,0,True,1,795.0,6.6711006090044975,1.0,1,1
weak,mmstar,direct,0,928,1,0,1,True,1,420.0,8.495442111976445,1.0,1,1
weak,mmstar,direct,0,585,0,1,0,True,1,327.0,3.321983731002547,1.0,1,1
weak,mmstar,direct,0,106,0,1,0,True,1,378.0,4.3877116029616445,1.0,1,1
weak,mmstar,direct,0,1126,0,1,0,True,1,335.0,5.12853080406785,1.0,1,1
weak,mmstar,direct,0,344,0,1,0,True,1,356.0,4.642368903965689,1.0,1,1
weak,mmstar,direct,0,1020,0,1,0,True,1,436.0,8.484929625992663,1.0,1,1
weak,mmstar,direct,0,1430,1,0,1,True,1,296.0,2.9171465570107102,1.0,1,1
weak,mmstar,direct,0,212,1,0,1,True,1,352.0,3.6071101230336353,1.0,1,1
weak,mmstar,direct,0,631,0,1,0,True,1,379.0,1.902689215959981,1.0,1,1
weak,mmstar,direct,0,437,0,1,0,True,1,369.0,1.518931805039756,1.0,1,1
weak,mmstar,direct,0,886,1,0,1,True,1,292.0,1.8768981529865414,1.0,1,1
weak,mmstar,direct,0,109,1,0,1,True,1,310.0,5.953385569038801,1.0,1,1
weak,mmstar,direct,0,411,1,0,1,True,1,339.0,3.5110274219186977,1.0,1,1
weak,mmstar,direct,0,772,0,1,0,True,1,363.0,5.393533900030889,1.0,1,1
weak,mmstar,direct,0,713,1,0,1,True,1,363.0,4.121988698956557,1.0,1,1
weak,mmstar,direct,0,516,0,1,0,True,1,359.0,8.255890402011573,1.0,1,1
weak,mmstar,direct,0,432,0,1,0,True,1,370.0,3.242823723005131,1.0,1,1
weak,mmstar,direct,0,799,0,1,0,True,1,547.0,5.778470488963649,1.0,1,1
weak,mmstar,direct,0,230,1,0,0,True,1,375.0,2.7012231240514666,1.0,1,1
weak,mmstar,direct,0,1497,1,0,0,True,1,1221.0,5.4232656940585,1.0,1,1
weak,mmstar,direct,0,1447,1,0,0,True,1,248.0,1.909892829018645,1.0,1,1
weak,mmstar,direct,0,1190,1,0,0,True,1,378.0,1.2635690190363675,1.0,1,1
weak,mmstar,direct,0,1022,0,1,0,True,1,1016.0,4.499186442932114,1.0,1,1
weak,mmstar,direct,0,1141,0,1,0,True,1,415.0,3.588839987060055,1.0,1,1
weak,mmstar,direct,0,55,0,1,0,True,1,427.0,5.634548331028782,1.0,1,1
weak,mmstar,direct,0,297,1,0,0,True,1,359.0,5.742447654018179,1.0,1,1
weak,mmstar,direct,0,1428,0,1,0,True,1,326.0,4.859539365046658,1.0,1,1
weak,mmstar,direct,0,759,0,1,0,True,1,367.0,7.531269540078938,1.0,1,1
weak,mmstar,direct,0,901,1,0,0,True,1,312.0,4.514088538009673,1.0,1,1
weak,mmstar,direct,0,1266,0,1,0,True,1,428.0,4.025209837942384,1.0,1,1
weak,mmstar,direct,0,498,1,0,0,True,1,355.0,4.381246944074519,1.0,1,1
weak,mmstar,direct,0,618,1,0,0,True,1,364.0,3.953631135984324,1.0,1,1
weak,mmstar,direct,0,1019,0,1,0,True,1,415.0,2.043509633978829,1.0,1,1
weak,mmstar,direct,0,580,0,1,0,True,1,390.0,2.143494267947972,1.0,1,1
weak,mmstar,direct,0,593,1,0,0,True,1,378.0,4.1683265150059015,1.0,1,1
weak,mmstar,direct,0,70,1,0,0,True,1,373.0,3.165186114027165,1.0,1,1
weak,mmstar,direct,0,186,1,0,0,True,1,299.0,4.11377987510059,1.0,1,1
weak,mmstar,direct,0,1055,0,1,0,True,1,742.0,7.013117803027853,1.0,1,1
weak,mmstar,direct,0,1357,0,1,0,True,1,665.0,5.056573471054435,1.0,1,1
weak,mmstar,direct,0,848,0,1,0,True,1,423.0,11.215112466015853,1.0,1,1
weak,mmstar,direct,0,392,1,0,0,True,1,374.0,5.480003233999014,1.0,1,1
weak,mmstar,direct,0,826,0,1,0,True,1,337.0,15.651152007980272,1.0,1,1
weak,mmstar,direct,0,365,1,0,0,True,1,454.0,2.611955984029919,1.0,1,1
weak,mmstar,direct,0,210,1,0,0,True,1,363.0,2.050077054067515,1.0,1,1
weak,mmstar,direct,0,1371,1,0,0,True,1,296.0,2.28423799702432,1.0,1,1
weak,mmstar,direct,0,1015,1,0,0,True,1,387.0,2.044122822000645,1.0,1,1
weak,mmstar,direct,0,573,0,1,0,True,1,399.0,3.007817779085599,1.0,1,1
weak,mmstar,direct,0,1495,0,1,0,True,1,322.0,7.8684896839549765,1.0,1,1
weak,mmstar,direct,0,527,0,1,0,True,1,416.0,3.2672354358946905,1.0,1,1
weak,mmstar,direct,0,285,1,0,0,True,1,393.0,3.3175732030067593,1.0,1,1
weak,mmstar,direct,0,1077,0,1,0,True,1,317.0,1.9732657289132476,1.0,1,1
weak,mmstar,direct,0,337,1,0,0,True,1,353.0,1.7151236289646477,1.0,1,1
weak,mmstar,direct,0,944,1,0,0,True,1,350.0,3.14187466702424,1.0,1,1
weak,mmstar,direct,0,57,0,1,0,True,1,369.0,2.5522906369296834,1.0,1,1
weak,mmstar,direct,0,1091,1,0,0,True,1,339.0,2.8361880499869585,1.0,1,1
weak,mmstar,direct,0,989,1,0,0,True,1,359.0,1.6658334319945425,1.0,1,1
weak,mmstar,direct,0,244,1,0,0,True,1,369.0,2.0576784120639786,1.0,1,1
weak,mmstar,direct,0,833,1,0,0,True,1,379.0,4.410238321986981,1.0,1,1
weak,mmstar,direct,0,187,1,0,0,True,1,361.0,7.016652090009302,1.0,1,1
weak,mmstar,direct,0,662,1,0,0,True,1,769.0,6.907694144058041,1.0,1,1
weak,mmstar,direct,0,1201,1,0,0,True,1,369.0,3.0745028930250555,1.0,1,1
weak,mmstar,direct,0,1301,0,1,0,True,1,665.0,4.426821382017806,1.0,1,1
weak,mmstar,direct,0,455,0,1,0,True,1,391.0,4.362321731052361,1.0,1,1
weak,mmstar,direct,0,1427,1,0,0,True,1,1876.0,4.954819659003988,1.0,1,1
weak,mmstar,direct,0,564,1,0,0,True,1,362.0,5.5555549709824845,1.0,1,1
weak,mmstar,direct,0,29,0,1,0,True,1,403.0,4.649192878045142,1.0,1,1
weak,mmstar,direct,0,575,1,0,0,True,1,386.0,4.745205816929229,1.0,1,1
weak,mmstar,direct,0,281,0,1,0,True,1,328.0,1.029702516971156,1.0,1,1
weak,mmstar,direct,0,789,1,0,0,True,1,294.0,3.129621734027751,1.0,1,1
weak,mmstar,direct,0,1373,0,1,0,True,1,290.0,1.291767582995817,1.0,1,1
weak,mmstar,direct,0,1267,1,0,0,True,1,415.0,9.058106033015065,1.0,1,1
weak,mmstar,direct,0,1179,0,1,0,True,1,400.0,1.1323638169560581,1.0,1,1
weak,mmstar,direct,0,832,0,1,0,True,1,286.0,6.598645732970908,1.0,1,1
weak,mmstar,direct,0,1161,1,0,0,True,1,303.0,2.583969551953487,1.0,1,1
weak,mmstar,direct,0,165,1,0,0,True,1,297.0,3.952649296959862,1.0,1,1
weak,mmstar,direct,0,292,0,1,0,True,1,390.0,5.853773719980381,1.0,1,1
weak,mmstar,direct,0,582,0,1,0,True,1,401.0,4.569479799014516,1.0,1,1
weak,mmstar,direct,0,136,1,0,0,True,1,368.0,6.531144508975558,1.0,1,1
weak,mmstar,direct,0,1329,0,1,0,True,1,436.0,1.4211430719587952,1.0,1,1
weak,mmstar,direct,0,475,0,1,0,True,1,369.0,2.5250610549701378,1.0,1,1
weak,mmstar,direct,0,741,0,1,0,True,1,318.0,7.058298337971792,1.0,1,1
weak,mmstar,direct,0,934,1,0,0,True,1,460.0,3.2089890530332923,1.0,1,1
weak,mmstar,direct,0,1212,0,1,0,True,1,1351.0,7.150288361008279,1.0,1,1
weak,mmstar,direct,0,604,0,1,0,True,1,292.0,4.001993266050704,1.0,1,1
weak,mmstar,direct,0,1095,1,0,0,True,1,669.0,3.97111687308643,1.0,1,1
weak,mmstar,direct,0,843,1,0,0,True,1,319.0,3.9088747890200466,1.0,1,1
weak,mmstar,direct,0,209,1,0,0,True,1,356.0,6.154163412982598,1.0,1,1
weak,mmstar,direct,0,490,1,0,0,True,1,346.0,4.380968835903332,1.0,1,1
weak,mmstar,direct,0,1454,1,0,0,True,1,296.0,1.9299257069360465,1.0,1,1
weak,mmstar,direct,0,1062,0,1,0,True,1,530.0,1.9182496629655361,1.0,1,1
weak,mmstar,direct,0,633,1,0,0,True,1,367.0,2.6762051300611347,1.0,1,1
weak,mmstar,direct,0,357,0,1,0,True,1,373.0,1.5184139229822904,1.0,1,1
weak,mmstar,direct,0,1255,0,1,0,True,1,776.0,6.871279841987416,1.0,1,1
weak,mmstar,direct,0,333,1,0,0,True,1,379.0,4.973091262974776,1.0,1,1
weak,mmstar,direct,0,788,0,1,0,True,1,708.0,9.472597568063065,1.0,1,1
weak,mmstar,direct,0,159,1,0,0,True,1,280.0,3.300119873951189,1.0,1,1
weak,mmstar,direct,0,940,1,0,0,True,1,321.0,3.185136800049804,1.0,1,1
weak,mmstar,direct,0,1355,0,1,0,True,1,324.0,6.805405576014891,1.0,1,1
weak,mmstar,direct,0,1177,1,0,0,True,1,832.0,8.351577089051716,1.0,1,1
weak,mmstar,direct,0,224,1,0,0,True,1,434.0,6.608604614040814,1.0,1,1
weak,mmstar,direct,0,745,0,1,0,True,1,340.0,5.2076820760266855,1.0,1,1
weak,mmstar,direct,0,1382,0,1,0,True,1,481.0,8.73044985497836,1.0,1,1
weak,mmstar,direct,0,810,1,0,0,True,1,450.0,7.008774393005297,1.0,1,1
weak,mmstar,direct,0,326,1,0,0,True,1,929.0,7.709094661986455,1.0,1,1
weak,mmstar,direct,0,138,1,0,0,True,1,374.0,3.221262710983865,1.0,1,1
weak,mmstar,direct,1,508,0,1,0,True,1,424.0,1.5365441490430385,1.0,1,1
weak,mmstar,direct,1,409,0,1,0,True,1,482.0,1.441341419937089,1.0,1,1
weak,mmstar,direct,1,140,0,1,0,True,1,261.0,1.4351454039569944,1.0,1,1
weak,mmstar,direct,1,776,0,1,0,True,1,694.0,2.05069335794542,1.0,1,1
weak,mmstar,direct,1,446,0,1,0,True,1,371.0,1.7913365319836885,1.0,1,1
weak,mmstar,direct,1,519,0,1,0,True,1,372.0,2.974171844078228,1.0,1,1
weak,mmstar,direct,1,395,0,1,0,True,1,374.0,1.4588709080126137,1.0,1,1
weak,mmstar,direct,1,868,1,0,1,True,1,569.0,2.1839939210331067,1.0,1,1
weak,mmstar,direct,1,1337,1,0,1,True,1,534.0,3.9509439130779356,1.0,1,1
weak,mmstar,direct,1,26,0,1,0,True,1,458.0,1.4867073310306296,1.0,1,1
weak,mmstar,direct,1,1184,1,0,1,True,1,333.0,1.4420991740189493,1.0,1,1
weak,mmstar,direct,1,968,0,1,0,True,1,431.0,2.1721799899823964,1.0,1,1
weak,mmstar,direct,1,1260,0,1,0,True,1,477.0,1.843799035064876,1.0,1,1
weak,mmstar,direct,1,641,0,1,0,True,1,265.0,1.3932035770267248,1.0,1,1
weak,mmstar,direct,1,1114,0,1,0,True,1,513.0,1.9170654390472919,1.0,1,1
weak,mmstar,direct,1,146,0,1,0,True,1,380.0,1.4735957499360666,1.0,1,1
weak,mmstar,direct,1,1304,1,0,1,True,1,416.0,3.4234385669697076,1.0,1,1
weak,mmstar,direct,1,1078,0,1,0,True,1,283.0,2.804767690016888,1.0,1,1
weak,mmstar,direct,1,1294,0,1,0,True,1,348.0,2.9395722009940073,1.0,1,1
weak,mmstar,direct,1,58,0,1,0,True,1,359.0,1.7389301599469036,1.0,1,1
weak,mmstar,direct,1,456,0,1,0,True,1,362.0,3.572812834987417,1.0,1,1
weak,mmstar,direct,1,1074,1,0,1,True,1,465.0,2.156511963927187,1.0,1,1
weak,mmstar,direct,1,962,0,1,0,True,1,1119.0,5.82197070796974,1.0,1,1
weak,mmstar,direct,1,852,0,1,0,True,1,533.0,2.5665586590766907,1.0,1,1
weak,mmstar,direct,1,648,0,1,0,True,1,365.0,2.574397448101081,1.0,1,1
weak,mmstar,direct,1,436,0,1,0,True,1,374.0,1.9765711299842224,1.0,1,1
weak,mmstar,direct,1,562,0,1,0,True,1,363.0,4.568844742956571,1.0,1,1
weak,mmstar,direct,1,1210,0,1,0,True,1,428.0,1.7732491639908403,1.0,1,1
weak,mmstar,direct,1,232,1,0,1,True,1,307.0,4.946820275043137,1.0,1,1
weak,mmstar,direct,1,1293,1,0,1,True,1,407.0,8.45448692701757,1.0,1,1
weak,mmstar,direct,1,48,0,1,0,True,1,406.0,2.720554286031984,1.0,1,1
weak,mmstar,direct,1,642,0,1,0,True,1,722.0,9.840438431943767,1.0,1,1
weak,mmstar,direct,1,264,1,0,1,True,1,386.0,4.6934274369850755,1.0,1,1
weak,mmstar,direct,1,1308,0,1,0,True,1,653.0,9.30860276997555,1.0,1,1
weak,mmstar,direct,1,1230,1,0,1,True,1,354.0,3.3514392049983144,1.0,1,1
weak,mmstar,direct,1,933,0,1,0,True,1,1553.0,16.258731101057492,1.0,1,1
weak,mmstar,direct,1,795,0,1,0,True,1,359.0,8.646267176023684,1.0,1,1
weak,mmstar,direct,1,545,0,1,0,True,1,395.0,1.8087692830013111,1.0,1,1
weak,mmstar,direct,1,1469,0,1,0,True,1,469.0,1.9564173870021477,1.0,1,1
weak,mmstar,direct,1,1194,0,0,0,True,1,1123.0,7.399209500057623,2.0,1,1
weak,mmstar,direct,1,33,0,1,0,True,1,376.0,3.2255565490340814,1.0,1,1
weak,mmstar,direct,1,403,1,0,1,True,1,370.0,1.951548827928491,1.0,1,1
weak,mmstar,direct,1,1474,1,0,1,True,1,349.0,2.684214800945483,1.0,1,1
weak,mmstar,direct,1,579,0,1,0,True,1,364.0,1.3993801890173927,1.0,1,1
weak,mmstar,direct,1,1208,1,0,1,True,1,372.0,2.9497917050030082,1.0,1,1
weak,mmstar,direct,1,491,1,0,1,True,1,366.0,3.9716507489793003,1.0,1,1
weak,mmstar,direct,1,356,0,1,0,True,1,336.0,1.3919446970103309,1.0,1,1
weak,mmstar,direct,1,783,0,1,0,True,1,934.0,10.563421132974327,1.0,1,1
weak,mmstar,direct,1,185,1,0,1,True,1,303.0,2.6182674650335684,1.0,1,1
weak,mmstar,direct,1,1218,1,0,1,True,1,442.0,2.5589654439827427,1.0,1,1
weak,mmstar,direct,1,932,1,0,1,True,1,635.0,3.559727782034315,1.0,1,1
weak,mmstar,direct,1,1334,1,0,1,True,1,271.0,4.996412258013152,1.0,1,1
weak,mmstar,direct,1,151,0,1,0,True,1,259.0,2.137773704016581,1.0,1,1
weak,mmstar,direct,1,970,1,0,1,True,1,485.0,1.899985325988382,1.0,1,1
weak,mmstar,direct,1,530,0,1,0,True,1,370.0,1.823690024903044,1.0,1,1
weak,mmstar,direct,1,249,1,0,1,True,1,395.0,3.3483410860644653,1.0,1,1
weak,mmstar,direct,1,706,1,0,1,True,1,297.0,2.1154815249610692,1.0,1,1
weak,mmstar,direct,1,473,0,1,0,True,1,346.0,6.820407998980954,1.0,1,1
weak,mmstar,direct,1,514,1,0,1,True,1,312.0,4.145159982028417,1.0,1,1
weak,mmstar,direct,1,442,0,1,0,True,1,434.0,13.081187225063331,1.0,1,1
weak,mmstar,direct,1,1476,0,1,0,True,1,388.0,5.579205294023268,1.0,1,1
weak,mmstar,direct,1,1264,0,1,0,True,1,314.0,4.091014444013126,1.0,1,1
weak,mmstar,direct,1,1231,1,0,1,True,1,398.0,2.6740109520033,1.0,1,1
weak,mmstar,direct,1,1203,0,1,0,True,1,552.0,1.6416548689594492,1.0,1,1
weak,mmstar,direct,1,66,1,0,1,True,1,376.0,4.207705243024975,1.0,1,1
weak,mmstar,direct,1,971,1,0,1,True,1,460.0,7.542833665967919,1.0,1,1
weak,mmstar,direct,1,235,1,0,1,True,1,398.0,2.6826372109353542,1.0,1,1
weak,mmstar,direct,1,867,0,1,0,True,1,771.0,7.552701056934893,1.0,1,1
weak,mmstar,direct,1,640,0,1,0,True,1,367.0,1.634708405006677,1.0,1,1
weak,mmstar,direct,1,1314,0,1,0,True,1,332.0,5.048949118005112,1.0,1,1
weak,mmstar,direct,1,1090,1,0,1,True,1,2770.0,7.347446211962961,1.0,1,1
weak,mmstar,direct,1,287,0,1,0,True,1,355.0,2.8188917849911377,1.0,1,1
weak,mmstar,direct,1,27,0,1,0,True,1,451.0,3.594681045971811,1.0,1,1
weak,mmstar,direct,1,1003,0,1,0,True,1,556.0,3.682743399986066,1.0,1,1
weak,mmstar,direct,1,495,1,0,1,True,1,367.0,1.827552675968036,1.0,1,1
weak,mmstar,direct,1,1349,0,1,0,True,1,303.0,1.8074610179755837,1.0,1,1
weak,mmstar,direct,1,652,1,0,1,True,1,479.0,2.6328385149827227,1.0,1,1
weak,mmstar,direct,1,874,0,1,0,True,1,420.0,2.6894481719937176,1.0,1,1
weak,mmstar,direct,1,1185,1,0,0,True,1,384.0,1.927714737947099,1.0,1,1
weak,mmstar,direct,1,1295,0,1,0,True,1,281.0,3.372819510055706,1.0,1,1
weak,mmstar,direct,1,647,1,0,1,True,1,286.0,1.6583486270392314,1.0,1,1
weak,mmstar,direct,1,794,1,0,1,True,1,389.0,3.307887622038834,1.0,1,1
weak,mmstar,direct,1,117,0,1,0,True,1,423.0,3.64984051999636,1.0,1,1
weak,mmstar,direct,1,429,0,1,0,True,1,367.0,6.743690469069406,1.0,1,1
weak,mmstar,direct,1,638,1,0,1,True,1,341.0,2.525049141026102,1.0,1,1
weak,mmstar,direct,1,271,0,1,0,True,1,385.0,4.333591408911161,1.0,1,1
weak,mmstar,direct,1,800,1,0,0,True,1,969.0,11.251592624932528,1.0,1,1
weak,mmstar,direct,1,158,1,0,1,True,1,286.0,4.382512436015531,1.0,1,1
weak,mmstar,direct,1,1327,1,0,0,True,1,324.0,2.6469400429632515,1.0,1,1
weak,mmstar,direct,1,1198,1,0,1,True,1,319.0,2.055974456947297,1.0,1,1
weak,mmstar,direct,1,367,0,1,0,True,1,449.0,3.6741371860262007,1.0,1,1
weak,mmstar,direct,1,917,1,0,1,True,1,1026.0,11.511477548046969,1.0,1,1
weak,mmstar,direct,1,1263,0,1,0,True,1,294.0,2.210721877985634,1.0,1,1
weak,mmstar,direct,1,534,1,0,0,True,1,2755.0,15.800312501029111,1.0,1,1
weak,mmstar,direct,1,175,1,0,1,True,1,364.0,3.843962264014408,1.0,1,1
weak,mmstar,direct,1,1067,1,0,1,True,1,388.0,3.5843484229408205,1.0,1,1
weak,mmstar,direct,1,339,1,0,1,True,1,373.0,11.469412193982862,1.0,1,1
weak,mmstar,direct,1,758,0,1,0,True,1,390.0,3.0362877510488033,1.0,1,1
weak,mmstar,direct,1,1241,0,1,0,True,1,481.0,4.681283831014298,1.0,1,1
weak,mmstar,direct,1,531,0,1,0,True,1,349.0,4.492788176983595,1.0,1,1
weak,mmstar,direct,1,1274,0,1,0,True,1,339.0,2.0274342111079022,1.0,1,1
weak,mmstar,direct,1,1192,1,0,1,True,1,307.0,2.1012214119546115,1.0,1,1
weak,mmstar,direct,1,941,0,1,0,True,1,331.0,4.456052896915935,1.0,1,1
weak,mmstar,direct,1,39,0,1,0,True,1,378.0,4.233494243933819,1.0,1,1
weak,mmstar,direct,1,149,0,1,0,True,1,406.0,4.8487112279981375,1.0,1,1
weak,mmstar,direct,1,97,1,0,1,True,1,289.0,2.759483754984103,1.0,1,1
weak,mmstar,direct,1,646,0,1,0,True,1,622.0,4.0956099489703774,1.0,1,1
weak,mmstar,direct,1,401,0,1,0,True,1,331.0,3.9994498310843483,1.0,1,1
weak,mmstar,direct,1,1424,1,0,1,True,1,342.0,1.5192645479692146,1.0,1,1
weak,mmstar,direct,1,506,0,1,0,True,1,456.0,4.310272451955825,1.0,1,1
weak,mmstar,direct,1,469,1,0,1,True,1,376.0,5.605795807088725,1.0,1,1
weak,mmstar,direct,1,1475,0,1,0,True,1,275.0,5.024347571074031,1.0,1,1
weak,mmstar,direct,1,1439,1,0,1,True,1,509.0,3.3876420790329576,1.0,1,1
weak,mmstar,direct,1,1026,1,0,1,True,1,343.0,2.130324768018909,1.0,1,1
weak,mmstar,direct,1,884,1,0,1,True,1,419.0,3.4249782350379974,1.0,1,1
weak,mmstar,direct,1,1125,1,0,1,True,1,1275.0,9.935095571912825,1.0,1,1
weak,mmstar,direct,1,557,1,0,0,True,1,362.0,4.779764402075671,1.0,1,1
weak,mmstar,direct,1,90,0,1,0,True,1,358.0,1.3721676870482042,1.0,1,1
weak,mmstar,direct,1,818,0,1,0,True,1,416.0,4.057224171003327,1.0,1,1
weak,mmstar,direct,1,494,0,1,0,True,1,372.0,3.121355395996943,1.0,1,1
weak,mmstar,direct,1,1451,1,0,1,True,1,284.0,2.6264679979067296,1.0,1,1
weak,mmstar,direct,1,477,0,1,0,True,1,367.0,3.746105252066627,1.0,1,1
weak,mmstar,direct,1,262,1,0,0,True,1,392.0,1.328645464964211,1.0,1,1
weak,mmstar,direct,1,998,0,1,0,True,1,974.0,2.658264981000684,1.0,1,1
weak,mmstar,direct,1,152,1,0,0,True,1,380.0,6.292995881987736,1.0,1,1
weak,mmstar,direct,1,1134,1,0,1,True,1,412.0,2.8191325180232525,1.0,1,1
weak,mmstar,direct,1,15,1,0,1,True,1,429.0,3.1971381620969623,1.0,1,1
weak,mmstar,direct,1,602,1,0,1,True,1,289.0,2.171833364991471,1.0,1,1
weak,mmstar,direct,1,991,1,0,1,True,1,432.0,3.290716395014897,1.0,1,1
weak,mmstar,direct,1,583,1,0,1,True,1,298.0,2.2592120479093865,1.0,1,1
weak,mmstar,direct,1,697,1,0,1,True,1,371.0,1.847132788039744,1.0,1,1
weak,mmstar,direct,1,1223,0,1,0,True,1,661.0,7.267190645914525,1.0,1,1
weak,mmstar,direct,1,966,0,1,0,True,1,259.0,1.7902735279640183,1.0,1,1
weak,mmstar,direct,1,1466,0,1,0,True,1,338.0,6.3562640299787745,1.0,1,1
weak,mmstar,direct,1,1128,0,1,0,True,1,470.0,2.4881177289644256,1.0,1,1
weak,mmstar,direct,1,388,1,0,1,True,1,333.0,1.954951894003898,1.0,1,1
weak,mmstar,direct,1,44,1,0,0,True,1,434.0,7.467141389963217,1.0,1,1
weak,mmstar,direct,1,1401,0,1,0,True,1,600.0,4.814132352010347,1.0,1,1
weak,mmstar,direct,1,1112,1,0,1,True,1,319.0,2.49772619898431,1.0,1,1
weak,mmstar,direct,1,283,0,1,0,True,1,380.0,4.77039290999528,1.0,1,1
weak,mmstar,direct,1,1455,0,1,0,True,1,564.0,5.761025610030629,1.0,1,1
weak,mmstar,direct,1,1381,0,1,0,True,1,1818.0,4.443552021984942,1.0,1,1
weak,mmstar,direct,1,897,0,1,0,True,1,399.0,1.9405425620498136,1.0,1,1
weak,mmstar,direct,1,50,1,0,1,True,1,292.0,2.5063693310366943,1.0,1,1
weak,mmstar,direct,1,507,0,1,0,True,1,957.0,9.633008598932065,1.0,1,1
weak,mmstar,direct,1,928,1,0,1,True,1,420.0,3.7126577040180564,1.0,1,1
weak,mmstar,direct,1,585,0,1,0,True,1,326.0,6.105812791036442,1.0,1,1
weak,mmstar,direct,1,106,0,1,0,True,1,377.0,5.330862183938734,1.0,1,1
weak,mmstar,direct,1,1126,0,1,0,True,1,333.0,4.15572338597849,1.0,1,1
weak,mmstar,direct,1,344,0,1,0,True,1,358.0,2.9497192150447518,1.0,1,1
weak,mmstar,direct,1,1020,1,0,1,True,1,436.0,3.6375710809370503,1.0,1,1
weak,mmstar,direct,1,1430,1,0,1,True,1,296.0,5.052530170069076,1.0,1,1
weak,mmstar,direct,1,212,1,0,1,True,1,352.0,4.621762041002512,1.0,1,1
weak,mmstar,direct,1,631,0,1,0,True,1,374.0,3.5668951449915767,1.0,1,1
weak,mmstar,direct,1,437,0,1,0,True,1,365.0,1.2401623929617926,1.0,1,1
weak,mmstar,direct,1,886,1,0,1,True,1,292.0,1.435999107081443,1.0,1,1
weak,mmstar,direct,1,109,1,0,1,True,1,309.0,4.739088303991593,1.0,1,1
weak,mmstar,direct,1,411,1,0,1,True,1,339.0,5.696459852042608,1.0,1,1
weak,mmstar,direct,1,772,0,1,0,True,1,363.0,3.461272847955115,1.0,1,1
weak,mmstar,direct,1,713,1,0,1,True,1,363.0,3.4633435090072453,1.0,1,1
weak,mmstar,direct,1,516,0,1,0,True,1,359.0,2.8729775090469047,1.0,1,1
weak,mmstar,direct,1,432,0,1,0,True,1,370.0,2.304120056098327,1.0,1,1
weak,mmstar,direct,1,799,0,1,0,True,1,548.0,4.239061658969149,1.0,1,1
weak,mmstar,direct,1,230,1,0,1,True,1,365.0,3.051604862092063,1.0,1,1
weak,mmstar,direct,1,1497,1,0,1,True,1,1222.0,5.896466984064318,1.0,1,1
weak,mmstar,direct,1,1447,1,0,1,True,1,248.0,3.3951098129618913,1.0,1,1
weak,mmstar,direct,1,1190,1,0,0,True,1,378.0,3.08966147294268,1.0,1,1
weak,mmstar,direct,1,1022,0,1,0,True,1,1112.0,4.148067916976288,1.0,1,1
weak,mmstar,direct,1,1141,0,1,0,True,1,415.0,3.92456067702733,1.0,1,1
weak,mmstar,direct,1,55,0,1,0,True,1,437.0,4.292075549019501,1.0,1,1
weak,mmstar,direct,1,297,1,0,0,True,1,359.0,9.485331449075602,1.0,1,1
weak,mmstar,direct,1,1428,0,1,0,True,1,417.0,7.565169794019312,1.0,1,1
weak,mmstar,direct,1,759,0,1,0,True,1,367.0,3.7014024710515514,1.0,1,1
weak,mmstar,direct,1,901,1,0,0,True,1,312.0,4.023838588967919,1.0,1,1
weak,mmstar,direct,1,1266,0,1,0,True,1,433.0,9.965303153032437,1.0,1,1
weak,mmstar,direct,1,498,1,0,0,True,1,347.0,7.423932478995994,1.0,1,1
weak,mmstar,direct,1,618,1,0,0,True,1,364.0,11.614566745003685,1.0,1,1
weak,mmstar,direct,1,1019,0,1,0,True,1,418.0,3.4058676019776613,1.0,1,1
weak,mmstar,direct,1,580,0,1,0,True,1,391.0,9.690824665944092,1.0,1,1
weak,mmstar,direct,1,593,1,0,0,True,1,375.0,10.454118630033918,1.0,1,1
weak,mmstar,direct,1,70,1,0,0,True,1,374.0,8.45374260400422,1.0,1,1
weak,mmstar,direct,1,186,1,0,0,True,1,289.0,3.5469508500536904,1.0,1,1
weak,mmstar,direct,1,1055,0,1,0,True,1,833.0,13.600615095929243,1.0,1,1
weak,mmstar,direct,1,1357,0,1,0,True,1,668.0,5.6316614249954,1.0,1,1
weak,mmstar,direct,1,848,0,1,0,True,1,552.0,6.116354365018196,1.0,1,1
weak,mmstar,direct,1,392,1,0,0,True,1,374.0,10.898813084932044,1.0,1,1
weak,mmstar,direct,1,826,0,1,0,True,1,337.0,10.93537408602424,1.0,1,1
weak,mmstar,direct,1,365,1,0,0,True,1,454.0,5.567295360960998,1.0,1,1
weak,mmstar,direct,1,210,1,0,0,True,1,363.0,7.712534788995981,1.0,1,1
weak,mmstar,direct,1,1371,1,0,0,True,1,307.0,10.70403108606115,1.0,1,1
weak,mmstar,direct,1,1015,1,0,0,True,1,396.0,8.052352915052325,1.0,1,1
weak,mmstar,direct,1,573,0,1,0,True,1,392.0,9.520094651030377,1.0,1,1
weak,mmstar,direct,1,1495,0,1,0,True,1,321.0,2.9259655670030043,1.0,1,1
weak,mmstar,direct,1,527,0,1,0,True,1,416.0,12.080475726048462,1.0,1,1
weak,mmstar,direct,1,285,1,0,0,True,1,393.0,4.354082114994526,1.0,1,1
weak,mmstar,direct,1,1077,0,1,0,True,1,317.0,3.2765804399969056,1.0,1,1
weak,mmstar,direct,1,337,1,0,0,True,1,354.0,5.263483235030435,1.0,1,1
weak,mmstar,direct,1,944,1,0,0,True,1,344.0,4.193633283954114,1.0,1,1
weak,mmstar,direct,1,57,0,1,0,True,1,371.0,13.429805362015031,1.0,1,1
weak,mmstar,direct,1,1091,1,0,0,True,1,339.0,3.114027692936361,1.0,1,1
weak,mmstar,direct,1,989,1,0,0,True,1,359.0,5.153333941008896,1.0,1,1
weak,mmstar,direct,1,244,1,0,0,True,1,370.0,10.609933770960197,1.0,1,1
weak,mmstar,direct,1,833,1,0,0,True,1,379.0,11.286531002027914,1.0,1,1
weak,mmstar,direct,1,187,1,0,0,True,1,361.0,4.231340850936249,1.0,1,1
weak,mmstar,direct,1,662,1,0,0,True,1,767.0,5.886716576991603,1.0,1,1
weak,mmstar,direct,1,1201,1,0,0,True,1,369.0,3.378123624017462,1.0,1,1
weak,mmstar,direct,1,1301,0,1,0,True,1,665.0,13.276513866032474,1.0,1,1
weak,mmstar,direct,1,455,0,1,0,True,1,391.0,12.01936196605675,1.0,1,1
weak,mmstar,direct,1,1427,1,0,0,True,1,1871.0,12.187586740939878,1.0,1,1
weak,mmstar,direct,1,564,1,0,0,True,1,362.0,11.527560950955376,1.0,1,1
weak,mmstar,direct,1,29,0,1,0,True,1,403.0,4.887496754061431,1.0,1,1
weak,mmstar,direct,1,575,1,0,0,True,1,386.0,11.861982008093037,1.0,1,1
weak,mmstar,direct,1,281,0,1,0,True,1,328.0,6.302141576074064,1.0,1,1
weak,mmstar,direct,1,789,1,0,0,True,1,294.0,4.177597324014641,1.0,1,1
weak,mmstar,direct,1,1373,0,1,0,True,1,293.0,11.098051837994717,1.0,1,1
weak,mmstar,direct,1,1267,1,0,0,True,1,415.0,5.7017878639744595,1.0,1,1
weak,mmstar,direct,1,1179,0,1,0,True,1,379.0,3.408979586092755,1.0,1,1
weak,mmstar,direct,1,832,0,1,0,True,1,286.0,5.570440056966618,1.0,1,1
weak,mmstar,direct,1,1161,1,0,0,True,1,317.0,10.53076777793467,1.0,1,1
weak,mmstar,direct,1,165,1,0,0,True,1,290.0,1.8718217199202627,1.0,1,1
weak,mmstar,direct,1,292,0,1,0,True,1,381.0,3.8364565289812163,1.0,1,1
weak,mmstar,direct,1,582,0,1,0,True,1,408.0,2.0225736279971898,1.0,1,1
weak,mmstar,direct,1,136,1,0,0,True,1,368.0,2.9844051480758935,1.0,1,1
weak,mmstar,direct,1,1329,0,1,0,True,1,436.0,3.23930370004382,1.0,1,1
weak,mmstar,direct,1,475,0,1,0,True,1,369.0,2.5819507819833234,1.0,1,1
weak,mmstar,direct,1,741,0,1,0,True,1,318.0,1.355401345063001,1.0,1,1
weak,mmstar,direct,1,934,1,0,0,True,1,464.0,1.4653462659334764,1.0,1,1
weak,mmstar,direct,1,1212,0,1,0,True,1,1351.0,13.089465718949214,1.0,1,1
weak,mmstar,direct,1,604,0,1,0,True,1,291.0,1.9811874179868028,1.0,1,1
weak,mmstar,direct,1,1095,1,0,0,True,1,668.0,1.6986531409202144,1.0,1,1
weak,mmstar,direct,1,843,1,0,0,True,1,319.0,2.8887833580374718,1.0,1,1
weak,mmstar,direct,1,209,1,0,0,True,1,354.0,3.134992999024689,1.0,1,1
weak,mmstar,direct,1,490,1,0,0,True,1,352.0,4.065439443918876,1.0,1,1
weak,mmstar,direct,1,1454,1,0,0,True,1,296.0,2.3752630120143294,1.0,1,1
weak,mmstar,direct,1,1062,0,1,0,True,1,529.0,3.268248624051921,1.0,1,1
weak,mmstar,direct,1,633,1,0,0,True,1,367.0,2.8652392310323194,1.0,1,1
weak,mmstar,direct,1,357,0,1,0,True,1,373.0,1.54409277101513,1.0,1,1
weak,mmstar,direct,1,1255,0,1,0,True,1,776.0,7.5218776690308005,1.0,1,1
weak,mmstar,direct,1,333,1,0,0,True,1,379.0,2.98707783408463,1.0,1,1
weak,mmstar,direct,1,788,0,0,0,True,1,708.0,3.7228324039606377,1.0,1,1
weak,mmstar,direct,1,159,1,0,0,True,1,279.0,2.0507829979760572,1.0,1,1
weak,mmstar,direct,1,940,1,0,0,True,1,321.0,3.329634830937721,1.0,1,1
weak,mmstar,direct,1,1355,0,0,0,True,1,313.0,5.124196337070316,1.0,1,1
weak,mmstar,direct,1,1177,1,0,0,True,1,737.0,6.293201279011555,1.0,1,1
weak,mmstar,direct,1,224,1,0,0,True,1,438.0,2.356733398977667,1.0,1,1
weak,mmstar,direct,1,745,0,0,0,True,1,339.0,1.6120694790733978,1.0,1,1
weak,mmstar,direct,1,1382,0,0,0,True,1,481.0,1.651932565961033,1.0,1,1
weak,mmstar,direct,1,810,1,0,0,True,1,450.0,2.928753313026391,1.0,1,1
weak,mmstar,direct,1,326,1,0,0,True,1,928.0,6.45422323490493,1.0,1,1
weak,mmstar,direct,1,138,1,0,0,True,1,369.0,4.156184601015411,1.0,1,1
weak,lawqa,fixed,0,lawQA/test/51847,1,0,1,True,1,9976.0,20.3662268971093,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49817,0,1,0,True,1,9598.0,16.26123898709193,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51552,0,1,0,True,1,10812.0,22.780010122107342,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50033,1,0,1,True,1,9476.0,14.543630403000861,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48740,0,1,0,True,1,9940.0,19.722313947975636,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48621,0,1,0,True,1,10169.0,17.742973239859566,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48332,1,0,1,True,1,9072.0,13.884432432008907,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51170,1,0,1,True,1,8855.0,14.441192239988595,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50395,1,0,1,True,1,8685.0,18.752905167872086,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49469,1,0,1,True,1,9757.0,14.948373795021325,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50708,1,0,1,True,1,9902.0,15.828809974016622,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50195,1,0,1,True,1,9358.0,16.32152753090486,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50023,0,1,0,True,1,10494.0,18.34178397897631,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50435,0,1,0,True,1,8866.0,14.833364464109764,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50885,0,1,0,True,1,10882.0,16.631153291091323,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50845,1,0,1,True,1,10118.0,22.095649446127936,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51964,0,1,0,True,1,9217.0,15.746167690027505,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50593,0,1,0,True,1,9558.0,17.386932641034946,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51802,0,1,0,True,1,9754.0,19.93170580593869,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50022,0,1,0,True,1,9008.0,16.234787160996348,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49348,1,0,1,True,1,9313.0,15.948686710791662,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50125,1,0,1,True,1,9830.0,14.093305062968284,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52350,0,1,0,True,1,9444.0,20.049209092045203,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48995,0,1,0,True,1,9520.0,17.737497518071905,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49548,1,0,1,True,1,9871.0,18.369129149941728,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51360,1,0,1,True,1,9443.0,17.35123172495514,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50773,1,0,0,True,1,9594.0,17.685007525142282,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51155,1,0,0,True,1,9413.0,17.11045323498547,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50209,0,1,0,True,1,10161.0,19.676832617027685,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51025,0,1,0,True,1,9145.0,16.699577883118764,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52845,1,0,0,True,1,10583.0,20.407230773940682,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48114,1,0,1,True,1,8726.0,14.23583349189721,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49921,0,1,0,True,1,10435.0,17.16676898417063,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50645,1,0,0,True,1,9812.0,16.92169538489543,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49329,1,0,0,True,1,9530.0,17.93225053907372,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48489,1,0,0,True,1,9800.0,17.50240087718703,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50005,1,0,1,True,1,9253.0,18.947591623058543,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51031,0,1,0,True,1,9830.0,19.492824901128188,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52116,1,0,1,True,1,9885.0,17.2871660690289,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51193,0,1,0,True,1,9260.0,19.62716828309931,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48666,1,0,0,True,1,9263.0,14.647291160887107,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51861,1,0,0,True,1,9280.0,15.384950049920008,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50803,1,0,1,True,1,8847.0,13.960693350061774,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51544,1,0,1,True,1,10411.0,14.590523369144648,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49320,0,1,0,True,1,10810.0,23.018392416881397,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51897,1,0,1,True,1,9751.0,16.08029989292845,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51704,0,1,0,True,1,9340.0,18.109544053208083,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49339,0,1,0,True,1,10160.0,14.262655819067731,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52583,0,1,0,True,1,10438.0,18.942804081831127,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49714,1,0,0,True,1,9572.0,15.667329231044278,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52693,0,1,0,True,1,9562.0,15.767591735115275,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50048,0,1,0,True,1,9579.0,17.401135738007724,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51478,0,1,0,True,1,9649.0,16.062542909989133,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49890,1,0,1,True,1,8813.0,13.985171090112999,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50684,1,0,1,True,1,9406.0,16.99693927820772,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49876,1,0,0,True,1,10315.0,21.36264133104123,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51516,0,0,0,True,1,18664.0,33.793213713215664,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/52241,0,0,0,True,1,9210.0,17.38998288894072,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50080,1,0,0,True,1,9655.0,19.328456345945597,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52594,1,0,1,True,1,9539.0,14.130781537853181,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49814,1,0,0,True,1,9787.0,13.90047004702501,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51688,1,0,1,True,1,10187.0,21.001510170055553,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50553,1,0,1,True,1,10629.0,20.628401470836252,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49579,0,1,0,True,1,9703.0,17.072290399111807,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48207,1,0,0,True,1,9579.0,15.105554497102275,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50860,0,1,0,True,1,20051.0,36.787956449901685,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/50419,0,0,0,True,1,8990.0,14.10822205315344,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51023,0,1,0,True,1,18141.0,33.56867903098464,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/49443,0,1,0,True,1,21821.0,41.03150423406623,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/51094,0,1,0,True,1,9428.0,19.450485222041607,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48653,1,0,1,True,1,8712.0,13.438939094077796,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/47936,1,0,1,True,1,9891.0,13.006461501820013,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49885,0,1,0,True,1,9989.0,19.60583463590592,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50401,0,1,0,True,1,9502.0,15.762664529960603,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49482,1,0,1,True,1,8624.0,13.142156129935756,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49542,0,0,0,True,1,9915.0,17.813136406010017,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50886,1,0,1,True,1,10096.0,16.84740068204701,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52360,1,0,1,True,1,9281.0,11.645284085068852,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51231,1,0,1,True,1,9277.0,15.314553583972156,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51984,1,0,1,True,1,8841.0,14.33623155602254,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48217,0,1,0,True,1,10051.0,21.003815273055807,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48129,1,0,0,True,1,9411.0,18.042365991976112,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52125,1,0,1,True,1,8795.0,12.86799643188715,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52086,1,0,1,True,1,9343.0,13.931926563149318,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52306,0,1,0,True,1,9595.0,17.314376791007817,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51775,0,0,0,True,1,18203.0,34.94207026483491,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/50065,1,0,0,True,1,9563.0,15.796156187076122,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48752,1,0,0,True,1,9858.0,17.348672623978928,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52215,1,0,0,True,1,9145.0,15.193206334020942,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48903,0,0,0,True,1,12789.0,24.513372988905758,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52846,0,0,0,True,1,9122.0,20.48517073900439,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50878,1,0,0,True,1,8742.0,14.745388058945537,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50733,0,0,0,True,1,9855.0,18.757819538004696,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52388,1,0,1,True,1,9571.0,15.482058270834386,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48800,1,0,0,True,1,9346.0,13.764034386025742,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51934,1,0,0,True,1,9073.0,15.109539231052622,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49894,0,0,0,True,1,8978.0,14.621117733884603,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50531,0,0,0,True,1,9175.0,16.23002777993679,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51484,1,0,0,True,1,10190.0,18.71286965114996,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/47836,1,0,1,True,1,9637.0,17.90743742394261,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50113,1,0,0,True,1,9618.0,19.861893874127418,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52516,1,0,1,True,1,8929.0,14.539531192975119,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49955,1,0,1,True,1,9820.0,14.186936661135405,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51082,1,0,0,True,1,9272.0,17.281096225837246,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49859,1,0,0,True,1,9470.0,14.244137724861503,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48947,1,0,1,True,1,9155.0,13.908775610849261,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49358,1,0,1,True,1,9045.0,16.74789683218114,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49313,1,0,1,True,1,8753.0,12.813681995961815,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48467,1,0,1,True,1,8842.0,14.149176435079426,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51616,1,0,1,True,1,9008.0,13.57127479906194,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49788,1,0,1,True,1,9075.0,13.33941770507954,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52324,1,0,0,True,1,9305.0,18.441422265954316,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52666,1,0,0,True,1,8775.0,12.9720249469392,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49989,1,0,1,True,1,9740.0,15.084957839921117,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51064,1,0,1,True,1,9728.0,18.42781777190976,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48312,1,0,0,True,1,10484.0,18.610748674953356,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50757,1,0,0,True,1,10235.0,17.878407556097955,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49315,1,0,1,True,1,10177.0,16.279755401890725,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51445,1,0,0,True,1,9236.0,16.097334923921153,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50132,1,0,0,True,1,10374.0,19.942929073935375,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49037,1,0,1,True,1,8905.0,16.494535526959226,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48142,1,0,0,True,1,8824.0,13.977044790051877,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50715,1,0,0,True,1,19508.0,40.47400375199504,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/51081,1,0,0,True,1,9342.0,16.357688991120085,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51576,1,0,0,True,1,9491.0,18.735555887920782,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52601,1,0,0,True,1,10418.0,20.05980669800192,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50502,1,0,0,True,1,9285.0,14.79272056510672,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50928,1,0,0,True,1,9567.0,17.19267623499036,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49673,1,0,1,True,1,8902.0,14.367803639965132,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48975,0,1,0,True,1,13669.0,24.82238539517857,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49928,1,0,1,True,1,8318.0,11.566669457126409,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51751,1,0,1,True,1,9953.0,18.437086654128507,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51058,0,1,0,True,1,9439.0,17.68708171090111,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50096,0,1,0,True,1,9488.0,19.131606962997466,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51288,1,0,0,True,1,9716.0,19.464615751989186,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49108,0,1,0,True,1,9568.0,18.710779834073037,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48815,1,0,0,True,1,9375.0,15.20057387999259,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51271,1,0,0,True,1,8957.0,14.767658995930105,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50783,0,1,0,True,1,10667.0,15.46780131617561,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52397,1,0,1,True,1,9436.0,15.877454359084368,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52474,1,0,0,True,1,11132.0,23.444293919950724,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50997,0,1,0,True,1,9666.0,17.321874771965668,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48795,1,0,1,True,1,9179.0,16.536829791031778,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52321,1,0,0,True,1,10716.0,20.887192527996376,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49625,1,0,1,True,1,9211.0,16.76133961090818,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51378,0,1,0,True,1,9814.0,16.801252112025395,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51418,1,0,0,True,1,9442.0,17.635438645957038,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52490,1,0,0,True,1,22831.0,43.9989835859742,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/50940,1,0,1,True,1,9728.0,15.382972127990797,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48415,1,0,1,True,1,9316.0,15.540024644928053,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49993,1,0,1,True,1,9277.0,13.988192012067884,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49960,0,1,0,True,1,9863.0,17.545176092069596,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51889,0,1,0,True,1,8864.0,13.365822098217905,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48358,1,0,1,True,1,9294.0,14.190543330973014,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50605,1,0,1,True,1,8752.0,13.810054389992729,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51543,1,0,0,True,1,8698.0,14.547912264009938,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50670,1,0,1,True,1,8996.0,12.995921934954822,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50151,1,0,0,True,1,10213.0,17.32090596202761,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52806,1,0,1,True,1,9407.0,13.971566261025146,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/47988,1,0,0,True,1,9808.0,17.92216202407144,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52242,1,0,0,True,1,9501.0,16.47080023190938,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48620,1,0,1,True,1,9165.0,12.979211728088558,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51747,0,1,0,True,1,9401.0,15.826043116860092,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49083,1,0,1,True,1,9234.0,17.080580588895828,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51622,1,0,0,True,1,9707.0,19.943840594030917,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52147,1,0,1,True,1,9222.0,14.794847805052996,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52230,1,0,0,True,1,40213.0,83.1731808220502,14.0,4,4
weak,lawqa,fixed,0,lawQA/test/48999,1,0,0,True,1,11234.0,15.815024181967601,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49437,0,1,0,True,1,8678.0,14.38150577293709,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51265,0,1,0,True,1,18745.0,43.13992501492612,7.0,2,2
weak,lawqa,fixed,0,lawQA/test/47931,0,1,0,True,1,10475.0,21.710140043869615,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52575,1,0,1,True,1,9028.0,12.674202319933102,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49211,1,0,1,True,1,9236.0,15.78527856292203,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52877,1,0,1,True,1,8473.0,11.979245349997655,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50796,1,0,1,True,1,8854.0,15.587125188903883,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48193,1,0,0,True,1,10246.0,16.716336332960054,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50173,1,0,0,True,1,8797.0,14.71841617487371,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49873,0,1,0,True,1,10250.0,19.096283581107855,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/47878,1,0,1,True,1,8946.0,17.505534627009183,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50968,1,0,0,True,1,9281.0,15.721749897813424,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48371,0,1,0,True,1,9556.0,17.290941392071545,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48637,1,0,1,True,1,9070.0,16.40405594999902,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51266,1,0,0,True,1,9926.0,16.016193444142118,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50898,0,1,0,True,1,10038.0,18.758889438817278,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/47994,1,0,1,True,1,9841.0,14.56054637208581,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49343,0,1,0,True,1,27987.0,55.253162425011396,10.0,3,3
weak,lawqa,fixed,0,lawQA/test/49052,1,0,0,True,1,9802.0,18.03456920897588,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48550,1,0,1,True,1,9838.0,17.868221351876855,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50587,0,1,0,True,1,10605.0,25.189242938067764,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51799,1,0,0,True,1,8739.0,13.31963262008503,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51304,1,0,0,True,1,9211.0,14.950414116028696,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48530,1,0,1,True,1,8873.0,12.98317664093338,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52578,1,0,1,True,1,8740.0,15.91623036400415,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51009,1,0,0,True,1,9331.0,17.541682293172926,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49805,0,0,0,True,1,9728.0,17.02374285692349,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49293,1,0,1,True,1,9688.0,16.97772092395462,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51937,1,0,0,True,1,9938.0,16.91510810586624,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48041,1,0,0,True,1,9928.0,16.63954374101013,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51441,0,1,0,True,1,8606.0,16.79637494101189,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48640,1,0,1,True,1,9826.0,16.093962240964174,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48736,1,0,0,True,1,9789.0,13.990279173944145,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50584,1,0,1,True,1,9209.0,15.623398930998519,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49208,0,1,0,True,1,9967.0,16.10485615511425,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49234,1,0,1,True,1,9252.0,19.38379206112586,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50891,1,0,0,True,1,9686.0,19.260288674850017,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49762,1,0,0,True,1,10281.0,23.756763451965526,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/47922,0,1,0,True,1,9363.0,15.483544696122408,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49573,1,0,0,True,1,10159.0,23.35822140891105,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49096,1,0,0,True,1,8825.0,12.95893681794405,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48451,1,0,1,True,1,9153.0,12.368581247050315,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49312,0,1,0,True,1,9925.0,16.6263540701475,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51181,1,0,1,True,1,9914.0,16.72549698804505,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51489,0,1,0,True,1,9545.0,19.838511656038463,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49166,1,0,1,True,1,9049.0,14.277115190168843,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51969,1,0,0,True,1,9527.0,18.656961168861017,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52391,1,0,1,True,1,9457.0,14.732766538159922,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52315,1,0,0,True,1,8868.0,14.870210540946573,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49344,1,0,1,True,1,9899.0,18.485250676050782,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52151,0,0,0,True,1,8640.0,14.2565986411646,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48962,1,0,0,True,1,9313.0,15.751511534908786,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50910,1,0,1,True,1,10077.0,18.500727904960513,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51424,0,1,0,True,1,10137.0,17.897879116004333,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48130,1,0,0,True,1,9350.0,14.864869164070114,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48042,1,0,0,True,1,9117.0,16.099823067896068,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52626,1,0,1,True,1,9099.0,14.996844334993511,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51354,1,0,0,True,1,9291.0,16.577491705073044,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51606,1,0,0,True,1,9547.0,14.988476963015273,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48606,1,0,1,True,1,9364.0,15.583649093052372,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51770,1,0,1,True,1,9188.0,16.791728592012078,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49368,1,0,0,True,1,9516.0,16.37956071505323,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51807,1,0,1,True,1,9688.0,16.436138457152992,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52815,1,0,0,True,1,10234.0,20.34493381693028,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48033,1,0,1,True,1,9019.0,15.626644223928452,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48733,0,1,0,True,1,10501.0,18.619188734097406,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48428,0,1,0,True,1,9772.0,19.52064225706272,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49547,1,0,1,True,1,9745.0,17.158290987135842,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50852,1,0,0,True,1,10080.0,18.872690242016688,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52340,0,1,0,True,1,10425.0,21.736696938984096,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49559,1,0,0,True,1,9791.0,21.811534219887108,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52253,1,0,0,True,1,10345.0,17.79791512619704,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49777,1,0,1,True,1,9493.0,16.336754949064925,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50518,0,1,0,True,1,9431.0,17.548776854062453,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50099,0,1,0,True,1,9527.0,16.9744754540734,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49902,0,1,0,True,1,9457.0,16.03747167508118,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51844,1,0,0,True,1,9692.0,16.090204434935004,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/52856,1,0,1,True,1,11099.0,20.032295672921464,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/50763,0,1,0,True,1,10235.0,18.37405466195196,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/51019,1,0,0,True,1,9025.0,16.119555523851886,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/49040,1,0,1,True,1,9253.0,17.405885586049408,4.0,1,1
weak,lawqa,fixed,0,lawQA/test/48096,1,0,0,True,1,9889.0,17.33759032585658,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51847,1,0,1,True,1,9960.0,22.24508586921729,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49817,0,1,0,True,1,9346.0,18.33645149692893,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51552,0,1,0,True,1,10293.0,19.40637347009033,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50033,1,0,1,True,1,9611.0,14.63983826013282,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48740,0,1,0,True,1,19436.0,38.979502680012956,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/48621,0,1,0,True,1,17424.0,28.936041585868225,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/48332,1,0,1,True,1,9276.0,16.63244030205533,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51170,1,0,1,True,1,8752.0,15.908732016105205,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50395,1,0,1,True,1,8624.0,17.41316319606267,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49469,1,0,1,True,1,9268.0,13.364883713889867,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50708,1,0,1,True,1,9927.0,17.44270024006255,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50195,1,0,1,True,1,9508.0,19.024752614088356,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50023,0,1,0,True,1,10414.0,18.939876951044425,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50435,0,1,0,True,1,9088.0,15.150731925852597,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50885,0,1,0,True,1,20604.0,33.118759968085214,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/50845,1,0,1,True,1,9948.0,22.752418203977868,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51964,0,1,0,True,1,9617.0,20.979664546903223,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50593,0,1,0,True,1,9493.0,17.986367631936446,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51802,0,1,0,True,1,9528.0,18.4285897819791,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50022,0,1,0,True,1,8807.0,17.386086789891124,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49348,1,0,1,True,1,9503.0,17.062229223782197,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50125,1,0,1,True,1,9880.0,15.79968026606366,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52350,0,1,0,True,1,9667.0,22.61338143586181,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48995,0,1,0,True,1,9364.0,20.394390715053305,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49548,1,0,1,True,1,9678.0,19.674332116963342,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51360,1,0,1,True,1,9347.0,20.390596494078636,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50773,1,0,1,True,1,9368.0,16.634465198032558,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51155,1,0,1,True,1,9847.0,22.07785357395187,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50209,0,1,0,True,1,10315.0,22.553608919959515,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51025,0,1,0,True,1,9099.0,17.352114998968318,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52845,1,0,1,True,1,10058.0,19.48330271197483,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48114,1,0,1,True,1,9087.0,17.902803209144622,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49921,0,1,0,True,1,10620.0,21.591526411939412,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50645,1,0,1,True,1,18671.0,35.78144349413924,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/49329,1,0,1,True,1,9934.0,21.102831162977964,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48489,1,0,1,True,1,9606.0,17.049322355072945,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50005,1,0,1,True,1,8804.0,16.299118674127385,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51031,0,1,0,True,1,10155.0,23.444273557979614,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52116,1,0,0,True,1,9747.0,19.762185430154204,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51193,0,1,0,True,1,8958.0,18.658011730993167,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48666,1,0,0,True,1,9771.0,19.807386721950024,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51861,1,0,0,True,1,9449.0,18.72650146181695,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50803,1,0,1,True,1,9202.0,15.980438485043123,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51544,1,0,1,True,1,10284.0,14.551048981025815,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49320,0,1,0,True,1,10982.0,24.690872051985934,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51897,1,0,1,True,1,9561.0,18.06357358605601,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51704,0,1,0,True,1,9496.0,22.011234617093578,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49339,0,1,0,True,1,10349.0,19.94044296303764,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52583,0,1,0,True,1,10417.0,18.389204550068825,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49714,1,0,1,True,1,9606.0,17.124645066913217,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52693,0,1,0,True,1,9316.0,14.035535200033337,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50048,0,1,0,True,1,9578.0,17.137281865114346,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51478,0,1,0,True,1,9789.0,15.812780959066004,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49890,1,0,1,True,1,8477.0,12.449281071079895,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50684,1,0,1,True,1,9085.0,15.77134907990694,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49876,1,0,0,True,1,9288.0,14.065594223095104,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51516,0,1,0,True,1,9999.0,19.239678998012096,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52241,0,1,0,True,1,8913.0,15.116876713000238,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50080,1,0,0,True,1,9570.0,17.490777513943613,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52594,1,0,1,True,1,9528.0,12.906623003073037,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49814,1,0,0,True,1,9858.0,15.228964712005109,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51688,1,0,1,True,1,9693.0,16.107602432137355,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50553,1,0,1,True,1,9424.0,17.442765751155093,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49579,0,1,0,True,1,9782.0,18.206294381059706,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48207,1,0,1,True,1,9405.0,14.676370817935094,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50860,0,0,0,True,1,10461.0,17.52220041793771,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50419,0,1,0,True,1,8772.0,15.882091532927006,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51023,0,1,0,True,1,10089.0,20.973231771029532,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49443,0,1,0,True,1,10721.0,17.793855835916474,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51094,0,1,0,True,1,18107.0,37.57019656081684,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/48653,1,0,1,True,1,8699.0,12.740415038075298,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47936,1,0,0,True,1,10553.0,16.75403642002493,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49885,0,1,0,True,1,9582.0,15.732806276064366,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50401,0,1,0,True,1,9427.0,16.00272696907632,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49482,1,0,1,True,1,8478.0,12.144477726891637,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49542,0,0,0,True,1,10061.0,17.98689426900819,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50886,1,0,1,True,1,9938.0,15.622442431980744,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52360,1,0,0,True,1,9304.0,13.029805449070409,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51231,1,0,1,True,1,9350.0,15.028701656963676,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51984,1,0,0,True,1,9147.0,15.975156714906916,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48217,0,1,0,True,1,10085.0,18.430167756974697,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48129,1,0,1,True,1,9295.0,16.617822044994682,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52125,1,0,1,True,1,8854.0,13.379488508915529,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52086,1,0,1,True,1,9273.0,13.071043607778847,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52306,0,1,0,True,1,18130.0,34.22943926905282,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/51775,1,0,0,True,1,9750.0,18.500993045978248,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50065,1,0,0,True,1,9633.0,15.616078815888613,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48752,1,0,0,True,1,10228.0,19.38701243395917,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52215,1,0,0,True,1,9296.0,16.70090537914075,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48903,0,1,0,True,1,11998.0,20.15420885803178,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52846,0,0,0,True,1,8733.0,15.076419189805165,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50878,1,0,0,True,1,8910.0,15.517827596049756,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50733,1,0,0,True,1,9724.0,17.858206786913797,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52388,1,0,1,True,1,9644.0,15.580939709907398,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48800,1,0,0,True,1,9181.0,11.980520827928558,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51934,1,0,0,True,1,8871.0,12.743420326849446,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49894,1,0,1,True,1,8918.0,12.910566810052842,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50531,1,0,1,True,1,9403.0,17.983276455197483,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51484,1,0,0,True,1,9923.0,15.597685938002542,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47836,1,0,1,True,1,10052.0,16.50885431515053,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50113,1,0,0,True,1,9689.0,17.757761707995087,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52516,1,0,1,True,1,8980.0,13.272929356899112,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49955,1,0,1,True,1,9895.0,14.4282530490309,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51082,1,0,0,True,1,9378.0,15.688302442897111,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49859,1,0,0,True,1,9825.0,17.237828701967373,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48947,1,0,1,True,1,9160.0,14.728341517038643,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49358,1,0,1,True,1,8941.0,15.615439794026315,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49313,1,0,1,True,1,9144.0,13.949646153952926,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48467,1,0,1,True,1,9039.0,12.649074339075014,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51616,1,0,1,True,1,9034.0,12.95794978318736,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49788,1,0,1,True,1,9120.0,13.178501435089856,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52324,1,0,0,True,1,9522.0,18.017746950965375,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52666,1,0,0,True,1,9029.0,16.450186382047832,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49989,1,0,1,True,1,9976.0,14.83450584905222,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51064,1,0,1,True,1,9656.0,17.21435907506384,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48312,1,0,0,True,1,10770.0,19.474051147000864,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50757,1,0,0,True,1,10740.0,17.39032588317059,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49315,1,0,1,True,1,10474.0,17.302477621939033,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51445,1,0,0,True,1,9107.0,13.904252168023959,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50132,0,1,0,True,1,10047.0,16.097732261987403,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49037,1,0,1,True,1,9260.0,15.508676218101755,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48142,1,0,1,True,1,9274.0,15.850669910898432,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50715,0,1,0,True,1,10189.0,19.165644329041243,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51081,1,0,0,True,1,9589.0,17.221152727026492,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51576,1,0,0,True,1,9409.0,17.444371626945212,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52601,1,0,1,True,1,10423.0,20.627061646897346,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50502,1,0,0,True,1,8894.0,12.464811137877405,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50928,0,1,0,True,1,9330.0,15.021938325138763,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49673,1,0,1,True,1,8662.0,10.809917798032984,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48975,1,0,0,True,1,24445.0,42.05086083593778,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/49928,1,0,1,True,1,8515.0,12.16557051311247,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51751,1,0,0,True,1,9930.0,15.411953215952963,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51058,0,1,0,True,1,9689.0,18.199850840028375,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50096,0,1,0,True,1,9439.0,17.977596509968862,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51288,1,0,0,True,1,9443.0,17.764018191955984,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49108,1,0,1,True,1,9508.0,15.891647781943902,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48815,1,0,0,True,1,9336.0,15.283583767013624,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51271,1,0,0,True,1,8953.0,13.28391331108287,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50783,0,1,0,True,1,10610.0,16.674668395891786,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52397,1,0,0,True,1,9436.0,16.260137980803847,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52474,1,0,0,True,1,9766.0,18.309883595909923,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50997,0,1,0,True,1,10109.0,19.68651916505769,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48795,1,0,1,True,1,9122.0,14.835662626894191,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52321,1,0,0,True,1,10207.0,19.01834639091976,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49625,1,0,1,True,1,9095.0,15.180475935107097,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51378,0,1,0,True,1,9813.0,16.858940911944956,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51418,1,0,0,True,1,9507.0,17.705964433960617,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52490,1,0,0,True,1,9790.0,20.455890758894384,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50940,1,0,1,True,1,9702.0,15.829571553040296,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48415,1,0,1,True,1,9223.0,16.077694714069366,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49993,1,0,1,True,1,9400.0,15.33940589800477,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49960,0,1,0,True,1,10422.0,20.27568564703688,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51889,1,0,0,True,1,17020.0,30.497359622037038,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/48358,1,0,1,True,1,8962.0,11.681272801943123,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50605,1,0,1,True,1,8701.0,13.205267856130376,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51543,1,0,1,True,1,8795.0,14.624829982873052,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50670,1,0,1,True,1,9497.0,16.473082052078098,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50151,1,0,0,True,1,9832.0,16.57636747485958,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52806,1,0,1,True,1,9273.0,14.538545729825273,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47988,1,0,1,True,1,9606.0,17.421693895943463,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52242,1,0,0,True,1,9297.0,15.220549003919587,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48620,1,0,1,True,1,9182.0,12.969397532055154,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51747,0,1,0,True,1,9354.0,14.928049071924761,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49083,1,0,1,True,1,8760.0,13.570249089039862,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51622,1,0,0,True,1,9514.0,17.912467807065696,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52147,1,0,1,True,1,9522.0,17.372672528028488,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52230,1,0,0,True,1,10067.0,20.898494941182435,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48999,1,0,0,True,1,11140.0,16.052731444127858,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49437,0,1,0,True,1,8676.0,14.196010909974575,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51265,0,1,0,True,1,9622.0,20.628399115987122,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47931,0,1,0,True,1,10615.0,20.77355602895841,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52575,1,0,1,True,1,8974.0,11.604152013082057,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49211,1,0,1,True,1,8699.0,11.247139639919624,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52877,1,0,1,True,1,8754.0,13.791684743016958,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50796,1,0,1,True,1,8920.0,17.117889219895005,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48193,1,0,0,True,1,10338.0,17.065039518056437,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50173,1,0,0,True,1,9309.0,17.215489483904094,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49873,0,1,0,True,1,10353.0,20.136405245168135,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47878,1,0,1,True,1,8500.0,15.117831783136353,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50968,1,0,0,True,1,9631.0,19.309862304013222,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48371,0,1,0,True,1,9418.0,17.265919712837785,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48637,1,0,1,True,1,8985.0,15.830104730091989,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51266,1,0,0,True,1,9900.0,17.787835142109543,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50898,0,1,0,True,1,10156.0,19.519720976939425,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47994,1,0,1,True,1,10130.0,17.00662524998188,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49343,1,0,1,True,1,9906.0,18.61260865116492,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49052,1,0,0,True,1,9306.0,15.77003109594807,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48550,1,0,0,True,1,10203.0,22.089098980883136,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50587,0,1,0,True,1,9665.0,19.63699056999758,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51799,1,0,0,True,1,8853.0,14.919091789983213,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51304,1,0,0,True,1,16952.0,28.010552305029705,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/48530,1,0,1,True,1,9230.0,15.235179257113487,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52578,1,0,1,True,1,8886.0,16.292605948168784,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51009,1,0,0,True,1,9270.0,16.26472902391106,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49805,0,0,0,True,1,9726.0,17.258895392064005,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49293,1,0,1,True,1,9647.0,16.2303830049932,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51937,1,0,0,True,1,9764.0,16.10554952803068,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48041,1,0,1,True,1,9870.0,16.653461671900004,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51441,0,1,0,True,1,8379.0,15.426086002960801,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48640,1,0,1,True,1,9982.0,17.733832380967215,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48736,1,0,0,True,1,9813.0,13.918547092936933,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50584,1,0,1,True,1,8991.0,13.6116318248678,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49208,0,1,0,True,1,9940.0,16.2163574390579,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49234,1,0,1,True,1,9380.0,19.89043042808771,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50891,1,0,0,True,1,9517.0,17.794595401966944,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49762,1,0,1,True,1,10000.0,19.44266724982299,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/47922,0,0,0,True,1,9464.0,16.365206249058247,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49573,1,0,0,True,1,9373.0,17.84300619410351,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49096,1,0,0,True,1,9053.0,13.443085124948993,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48451,1,0,1,True,1,9122.0,12.691824855050072,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49312,0,1,0,True,1,10025.0,18.175576431211084,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51181,1,0,1,True,1,9958.0,16.422965758945793,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51489,0,0,0,True,1,9414.0,16.923279284033924,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49166,1,0,0,True,1,9430.0,17.04825505404733,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51969,1,0,0,True,1,9011.0,14.819055129075423,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52391,1,0,0,True,1,9272.0,13.698622005060315,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52315,1,0,0,True,1,8989.0,16.350877918070182,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49344,1,0,0,True,1,9683.0,16.931058891816065,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52151,0,0,0,True,1,8445.0,11.903901696903631,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48962,1,0,0,True,1,9556.0,16.70067808101885,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50910,1,0,0,True,1,10367.0,20.48421606887132,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51424,0,0,0,True,1,10185.0,18.213856167159975,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48130,1,0,0,True,1,9725.0,17.68602095800452,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48042,1,0,0,True,1,37189.0,73.2817567139864,14.0,4,4
weak,lawqa,fixed,1,lawQA/test/52626,1,0,1,True,1,9584.0,20.903212999925017,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51354,1,0,0,True,1,9390.0,15.292390861082822,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51606,1,0,0,True,1,9331.0,14.439105920959264,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48606,1,0,0,True,1,9682.0,18.703956147190183,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51770,1,0,1,True,1,8773.0,14.208591273985803,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49368,1,0,0,True,1,9580.0,17.1568153090775,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51807,1,0,1,True,1,9756.0,18.305892750853673,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52815,1,0,0,True,1,10670.0,21.6789768259041,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48033,1,0,1,True,1,9181.0,16.15888685011305,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48733,0,1,0,True,1,10796.0,21.12583103007637,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48428,0,1,0,True,1,10006.0,23.12277317419648,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49547,1,0,1,True,1,9676.0,18.008179550990462,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50852,1,0,0,True,1,10252.0,19.976941914996132,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52340,0,1,0,True,1,18956.0,34.92200345592573,7.0,2,2
weak,lawqa,fixed,1,lawQA/test/49559,1,0,0,True,1,9731.0,20.28828732878901,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52253,1,0,0,True,1,10406.0,17.71528903511353,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49777,1,0,1,True,1,9385.0,16.350630559958518,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50518,0,1,0,True,1,9475.0,17.813755064969882,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50099,0,1,0,True,1,9711.0,19.254282386042178,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49902,0,1,0,True,1,9633.0,16.911942957900465,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51844,1,0,0,True,1,9453.0,12.58845296711661,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/52856,1,0,0,True,1,11027.0,20.300103209912777,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/50763,0,1,0,True,1,10333.0,16.63168567791581,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/51019,1,0,0,True,1,9295.0,19.292594710132107,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/49040,1,0,1,True,1,9174.0,16.898339409846812,4.0,1,1
weak,lawqa,fixed,1,lawQA/test/48096,1,0,0,True,1,9747.0,16.632672769017518,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLL/2010/page_35.pdf-4,0,1,0,True,1,10700.0,11.766279570991173,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,11844.0,14.995132556883618,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UPS/2010/page_52.pdf-4,0,0,0,True,1,11987.0,18.371833472978324,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,11219.0,12.646057525882497,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,11666.0,18.818368749925867,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,11178.0,11.760429746937007,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETFC/2011/page_144.pdf-1,0,0,0,True,1,11640.0,12.773554689018056,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,11317.0,11.174737208057195,4.0,1,1
weak,finqa,fixed,0,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,12979.0,19.218589746858925,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,10078.0,10.676469292026013,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,10241.0,11.135791284963489,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,10394.0,11.451482194010168,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,10139.0,13.81639516307041,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,10622.0,14.390953422989696,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,12240.0,12.441904040053487,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AAL/2010/page_72.pdf-3,0,1,0,True,1,19798.0,36.21798278414644,7.0,2,2
weak,finqa,fixed,0,FinQA/test/NCLH/2018/page_64.pdf-2,0,0,0,True,1,12246.0,14.999116664985195,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,10076.0,12.007117334054783,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,9232.0,12.52164079900831,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,10549.0,18.13637405796908,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2017/page_64.pdf-1,0,0,0,True,1,10259.0,13.576079320162535,4.0,1,1
weak,finqa,fixed,0,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,20905.0,29.91484999889508,7.0,2,2
weak,finqa,fixed,0,FinQA/test/AAL/2013/page_18.pdf-4,0,0,0,True,1,11675.0,13.706537421094254,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AWK/2017/page_148.pdf-4,0,0,0,True,1,11334.0,14.657987585989758,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,10898.0,19.371622001053765,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2012/page_79.pdf-2,0,0,0,True,1,10970.0,12.78397740679793,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,10843.0,18.485836585983634,4.0,1,1
weak,finqa,fixed,0,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,9867.0,14.030656412942335,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SLG/2011/page_91.pdf-1,0,0,0,True,1,44956.0,60.59938285709359,10.0,3,3
weak,finqa,fixed,0,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,9561.0,10.728562720119953,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2007/page_29.pdf-4,0,0,0,True,1,10159.0,12.86921465699561,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,13633.0,24.51812803093344,4.0,1,1
weak,finqa,fixed,0,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,12348.0,12.997604231117293,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2008/page_107.pdf-4,0,0,0,True,1,14938.0,15.211934793973342,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,11615.0,17.003218114143237,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HOLX/2008/page_143.pdf-2,0,0,0,True,1,10942.0,19.158659680979326,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,10913.0,12.999202537117526,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,25379.0,33.60602288902737,7.0,2,2
weak,finqa,fixed,0,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,10406.0,13.3683021790348,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,11047.0,12.291872174944729,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,12134.0,17.542977604083717,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CDW/2015/page_93.pdf-2,0,0,0,True,1,11463.0,16.788112862966955,4.0,1,1
weak,finqa,fixed,0,FinQA/test/APD/2016/page_40.pdf-1,0,0,0,True,1,10442.0,12.637377473991364,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2013/page_149.pdf-3,0,0,0,True,1,10330.0,11.67085640388541,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,9492.0,13.178224180825055,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,8732.0,11.626852591056377,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2013/page_84.pdf-3,0,0,0,True,1,10183.0,11.980126393027604,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HIG/2011/page_53.pdf-3,0,0,0,True,1,11861.0,20.62125360686332,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETFC/2011/page_144.pdf-2,0,1,0,True,1,12159.0,18.25679506501183,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,10171.0,18.88160092313774,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,10199.0,11.902187591884285,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,10323.0,9.95066844089888,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ADBE/1999/page_64.pdf-2,0,0,0,True,1,10119.0,12.538932641968131,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,11411.0,16.758020479930565,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,12437.0,11.348963629920036,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,9177.0,10.688904969021678,4.0,1,1
weak,finqa,fixed,0,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,12251.0,14.003769704839215,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,11721.0,11.731993661029264,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,25391.0,42.407356512965634,7.0,2,2
weak,finqa,fixed,0,FinQA/test/JPM/2018/page_90.pdf-5,0,1,0,True,1,15149.0,12.36501762503758,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,11889.0,15.749964493094012,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,15040.0,14.545884779188782,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IP/2009/page_45.pdf-3,0,1,0,True,1,12243.0,11.499170361086726,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,9873.0,11.806721417000517,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRO/2003/page_45.pdf-2,0,0,0,True,1,26363.0,43.272574910894036,7.0,2,2
weak,finqa,fixed,0,FinQA/test/BKR/2017/page_56.pdf-4,0,0,0,True,1,10708.0,12.075972516089678,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2016/page_52.pdf-4,1,0,1,True,1,10451.0,10.892930001020432,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,22757.0,33.89222999988124,7.0,2,2
weak,finqa,fixed,0,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,9661.0,11.893927215132862,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,10448.0,11.503679675981402,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,11301.0,12.094994113082066,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PNC/2008/page_122.pdf-2,1,0,1,True,1,11559.0,11.475914651993662,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,9291.0,10.315729244844988,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GPN/2010/page_89.pdf-4,0,1,0,True,1,11348.0,16.29855479300022,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2018/page_90.pdf-6,0,0,0,True,1,15077.0,13.971554731018841,4.0,1,1
weak,finqa,fixed,0,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,10326.0,15.837607915978879,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2010/page_273.pdf-1,1,0,1,True,1,11928.0,13.355764503125101,4.0,1,1
weak,finqa,fixed,0,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,11176.0,11.210755289997905,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,10095.0,12.430984412087128,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UPS/2012/page_32.pdf-4,1,0,1,True,1,9374.0,13.458640419179574,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HOLX/2006/page_71.pdf-1,0,1,0,True,1,10748.0,15.060756325954571,4.0,1,1
weak,finqa,fixed,0,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,10897.0,13.173668910050765,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DG/2009/page_77.pdf-1,1,0,1,True,1,9109.0,8.96779079711996,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,11096.0,11.503391211852431,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IPG/2006/page_77.pdf-3,0,0,0,True,1,12642.0,18.37229997292161,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,11370.0,11.263098853873089,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,10745.0,11.749675407074392,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,11236.0,11.392338427016512,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,10730.0,10.609500824008137,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,10451.0,11.374058933928609,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PPG/2006/page_42.pdf-2,0,1,0,True,1,13777.0,18.56601242395118,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,11513.0,13.173804010031745,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,10280.0,13.42304423591122,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,11305.0,20.793931026943028,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,9884.0,12.774834166979417,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,12061.0,12.304654141888022,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,10754.0,10.629377376986668,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2004/page_212.pdf-4,1,0,1,True,1,11537.0,20.427095978986472,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLK/2017/page_121.pdf-1,1,0,1,True,1,13235.0,11.775811152998358,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AON/2018/page_87.pdf-4,0,1,0,True,1,11852.0,19.12917024292983,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,11010.0,11.905970468185842,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2009/page_175.pdf-4,0,0,0,True,1,9377.0,13.61278552399017,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,11867.0,15.960115391993895,4.0,1,1
weak,finqa,fixed,0,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,13067.0,12.952145186020061,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,10588.0,12.730946044204757,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2016/page_49.pdf-4,0,1,0,True,1,10086.0,12.175258541945368,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2013/page_83.pdf-2,1,0,1,True,1,10975.0,12.010575197869912,4.0,1,1
weak,finqa,fixed,0,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,9723.0,12.46536476793699,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLL/2006/page_67.pdf-2,0,1,0,True,1,42612.0,75.16784576908685,10.0,3,3
weak,finqa,fixed,0,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,11180.0,12.191861920058727,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AON/2015/page_96.pdf-1,0,1,0,True,1,11161.0,17.77002039202489,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,9148.0,11.372511643916368,4.0,1,1
weak,finqa,fixed,0,FinQA/test/STT/2009/page_127.pdf-4,0,1,0,True,1,11949.0,17.67073716595769,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,9566.0,11.768763884902,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,10804.0,12.258105609100312,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,9532.0,13.698160957777873,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DRE/2007/page_56.pdf-2,1,0,1,True,1,10349.0,12.946281544864178,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,7970.0,12.482661047019064,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,9297.0,13.09632806503214,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2016/page_139.pdf-1,1,0,1,True,1,19426.0,28.250034095020965,7.0,2,2
weak,finqa,fixed,0,FinQA/test/AON/2007/page_175.pdf-1,1,0,1,True,1,8287.0,11.832584818126634,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2017/page_64.pdf-3,1,0,1,True,1,10262.0,11.908826277824119,4.0,1,1
weak,finqa,fixed,0,FinQA/test/LMT/2014/page_50.pdf-1,0,1,0,True,1,11568.0,13.424871527822688,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,10323.0,15.92360910307616,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,10782.0,13.079484838061035,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2007/page_78.pdf-3,0,0,0,True,1,11644.0,13.025783125078306,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,10490.0,12.277172568952665,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HIG/2011/page_53.pdf-1,1,0,0,True,1,11538.0,23.07890013908036,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2015/page_137.pdf-3,1,0,1,True,1,12218.0,19.082248616032302,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CDNS/2018/page_66.pdf-3,1,0,1,True,1,10114.0,13.360654319869354,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,10915.0,12.798358086962253,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,10098.0,13.107436053920537,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,11983.0,16.11870772088878,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,10332.0,14.15733893495053,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRK/2013/page_125.pdf-1,1,0,1,True,1,11750.0,13.765528112882748,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,10322.0,11.832591430982575,4.0,1,1
weak,finqa,fixed,0,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,10775.0,11.148224376840517,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,12318.0,13.699537737062201,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,11049.0,13.008779430994764,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,11628.0,15.31548264902085,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,11239.0,14.527375168865547,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,11194.0,12.280249139061198,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,12639.0,12.957490427186713,4.0,1,1
weak,finqa,fixed,0,FinQA/test/APD/2016/page_40.pdf-2,1,0,1,True,1,10723.0,14.376545147970319,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,10798.0,15.271101915976033,4.0,1,1
weak,finqa,fixed,0,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,10757.0,14.171224653022364,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,10549.0,13.841418964089826,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2006/page_104.pdf-2,0,1,0,True,1,12168.0,20.740955414948985,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,11776.0,12.648906311020255,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,30845.0,38.93224807782099,10.0,3,3
weak,finqa,fixed,0,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,10618.0,14.21491343085654,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,10545.0,11.954310244880617,4.0,1,1
weak,finqa,fixed,0,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,10089.0,11.77390748099424,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,11931.0,20.15021591586992,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,10981.0,12.330249028047547,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLK/2014/page_120.pdf-4,1,0,1,True,1,12811.0,12.262771064881235,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,36722.0,54.82547542499378,10.0,3,3
weak,finqa,fixed,0,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,10725.0,11.587909447029233,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ECL/2016/page_52.pdf-4,0,0,0,True,1,11554.0,12.54906871682033,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,11496.0,15.580574803054333,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,10562.0,12.254914321936667,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CDNS/2018/page_66.pdf-2,0,1,0,True,1,13029.0,20.332752054091543,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CDNS/2015/page_30.pdf-2,0,0,0,True,1,9577.0,12.85742390784435,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,10356.0,11.098175490973517,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,10452.0,12.716695522889495,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,10599.0,11.833431371022016,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,8890.0,12.306311512133107,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,13046.0,13.403596149059013,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AWK/2014/page_121.pdf-1,0,0,0,True,1,10668.0,12.483399329008535,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,10068.0,12.286410419968888,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,10586.0,11.667502847965807,4.0,1,1
weak,finqa,fixed,0,FinQA/test/INTC/2013/page_31.pdf-2,1,0,1,True,1,9130.0,12.064382260898128,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,9414.0,11.087187705095857,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IPG/2006/page_77.pdf-4,0,0,0,True,1,11917.0,13.95930310501717,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,12042.0,12.543213681085035,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2018/page_31.pdf-3,1,0,1,True,1,10949.0,13.043833491858095,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,9399.0,12.235232698963955,4.0,1,1
weak,finqa,fixed,0,FinQA/test/STT/2014/page_54.pdf-2,1,0,1,True,1,8995.0,16.598089322913438,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,13685.0,20.185003404971212,4.0,1,1
weak,finqa,fixed,0,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,12167.0,11.60741301602684,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GPN/2013/page_92.pdf-2,1,0,1,True,1,9518.0,11.74544873693958,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,8867.0,11.608196252025664,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IP/2006/page_31.pdf-1,1,0,1,True,1,12472.0,19.12496537505649,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DISCA/2011/page_49.pdf-3,0,1,0,True,1,23565.0,43.19517300790176,7.0,2,2
weak,finqa,fixed,0,FinQA/test/AMAT/2013/page_37.pdf-1,0,1,0,True,1,10756.0,14.319768904941157,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,11586.0,11.69330794387497,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,11427.0,12.159631351009011,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2009/page_175.pdf-5,1,0,1,True,1,9803.0,15.38049695501104,4.0,1,1
weak,finqa,fixed,0,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,9485.0,9.86534123797901,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,10787.0,18.59595348709263,4.0,1,1
weak,finqa,fixed,0,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,9551.0,13.30307857110165,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,20648.0,22.843773652100936,7.0,2,2
weak,finqa,fixed,0,FinQA/test/BDX/2018/page_106.pdf-2,1,0,1,True,1,10848.0,14.845667831134051,4.0,1,1
weak,finqa,fixed,0,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,10865.0,12.18088374612853,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,10370.0,10.162233678856865,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,21472.0,32.40330361784436,7.0,2,2
weak,finqa,fixed,0,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,11082.0,13.772858891868964,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2016/page_374.pdf-1,1,0,1,True,1,9452.0,14.48245304217562,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,8169.0,11.164552436908707,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,10874.0,12.629107729997486,4.0,1,1
weak,finqa,fixed,0,FinQA/test/STT/2007/page_111.pdf-1,1,0,1,True,1,11391.0,18.65595708391629,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PNC/2012/page_68.pdf-4,1,0,0,True,1,11597.0,12.06068799085915,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,11898.0,11.285198373021558,4.0,1,1
weak,finqa,fixed,0,FinQA/test/FIS/2016/page_9.pdf-4,1,0,0,True,1,9783.0,11.221243391977623,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GPN/2008/page_78.pdf-1,0,1,0,True,1,9671.0,14.061988600995392,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2009/page_42.pdf-3,1,0,0,True,1,12422.0,18.4455556969624,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,14172.0,24.098110873019323,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2008/page_117.pdf-1,0,0,0,True,1,11657.0,11.557049529161304,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PNC/2012/page_65.pdf-3,1,0,0,True,1,12342.0,18.539683051873,4.0,1,1
weak,finqa,fixed,0,FinQA/test/PNC/2014/page_111.pdf-2,0,1,0,True,1,11578.0,18.121464719995856,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,11318.0,17.203231683932245,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UNP/2011/page_33.pdf-3,1,0,0,True,1,11123.0,11.10705056693405,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CMCSA/2015/page_112.pdf-4,1,0,0,True,1,10642.0,11.293348512845114,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RL/2008/page_23.pdf-2,1,0,0,True,1,19362.0,25.5263721391093,7.0,2,2
weak,finqa,fixed,0,FinQA/test/MRO/2017/page_96.pdf-1,1,0,0,True,1,11387.0,11.50510205491446,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2016/page_150.pdf-2,1,0,0,True,1,23788.0,35.087162104900926,7.0,2,2
weak,finqa,fixed,0,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,0,True,1,10219.0,11.929491407005116,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,12330.0,13.202414388069883,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2016/page_135.pdf-1,0,0,0,True,1,9563.0,12.535933593986556,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AON/2007/page_188.pdf-4,1,0,0,True,1,8689.0,9.77104689180851,4.0,1,1
weak,finqa,fixed,0,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,9569.0,10.772160385036841,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ZBH/2009/page_58.pdf-3,1,0,0,True,1,12646.0,13.492486946983263,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2009/page_140.pdf-2,1,0,0,True,1,9658.0,12.820082284975797,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2013/page_126.pdf-1,1,0,0,True,1,10491.0,13.171061827102676,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,11042.0,14.037022758973762,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MRO/2004/page_46.pdf-2,1,0,0,True,1,11456.0,17.206707258010283,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,20103.0,26.936347119975835,7.0,2,2
weak,finqa,fixed,0,FinQA/test/C/2009/page_243.pdf-1,1,0,0,True,1,9721.0,11.738274055998772,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2014/page_51.pdf-2,1,0,0,True,1,11224.0,11.660537746036425,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLL/2010/page_37.pdf-1,1,0,0,True,1,10698.0,12.022050422150642,4.0,1,1
weak,finqa,fixed,0,FinQA/test/INTC/2015/page_41.pdf-4,1,0,0,True,1,10198.0,10.312642393866554,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2014/page_165.pdf-1,1,0,0,True,1,10702.0,13.52410865505226,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ALXN/2016/page_153.pdf-2,0,1,0,True,1,13670.0,23.6881349098403,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AAL/2013/page_18.pdf-2,1,0,0,True,1,12024.0,13.254180791089311,4.0,1,1
weak,finqa,fixed,0,FinQA/test/UPS/2007/page_49.pdf-3,1,0,0,True,1,11021.0,12.771586688933894,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MO/2016/page_19.pdf-1,1,0,0,True,1,10130.0,11.3152182798367,4.0,1,1
weak,finqa,fixed,0,FinQA/test/AMT/2003/page_102.pdf-2,1,0,0,True,1,11749.0,11.501488548005,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2017/page_179.pdf-2,1,0,0,True,1,11578.0,13.048647283110768,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2015/page_82.pdf-2,0,0,0,True,1,12126.0,10.236693863989785,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MSI/2014/page_76.pdf-3,1,0,0,True,1,12413.0,13.58786744903773,4.0,1,1
weak,finqa,fixed,0,FinQA/test/CDW/2017/page_38.pdf-1,1,0,0,True,1,10453.0,17.601037870161235,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2015/page_188.pdf-3,1,0,0,True,1,11699.0,17.252151783788577,4.0,1,1
weak,finqa,fixed,0,FinQA/test/K/2006/page_52.pdf-2,1,0,0,True,1,11729.0,10.980315222870559,4.0,1,1
weak,finqa,fixed,0,FinQA/test/BLK/2015/page_124.pdf-3,1,0,0,True,1,12477.0,11.82178100105375,4.0,1,1
weak,finqa,fixed,0,FinQA/test/GS/2017/page_179.pdf-1,1,0,0,True,1,11566.0,12.134796775877476,4.0,1,1
weak,finqa,fixed,0,FinQA/test/MMM/2007/page_23.pdf-2,1,0,0,True,1,11483.0,14.965225989930332,4.0,1,1
weak,finqa,fixed,0,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,0,True,1,12763.0,14.337069744011387,4.0,1,1
weak,finqa,fixed,0,FinQA/test/JPM/2003/page_106.pdf-4,1,0,0,True,1,12193.0,10.688337923958898,4.0,1,1
weak,finqa,fixed,0,FinQA/test/RSG/2016/page_145.pdf-1,1,0,0,True,1,9075.0,9.786317287012935,4.0,1,1
weak,finqa,fixed,0,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,12092.0,13.624452924123034,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLL/2010/page_35.pdf-4,0,1,0,True,1,10814.0,12.593502474017441,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,11716.0,12.197549240896478,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UPS/2010/page_52.pdf-4,0,1,0,True,1,11811.0,19.32402797206305,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,11265.0,12.710692622931674,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,11610.0,17.901154268998653,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,11335.0,12.180130978813395,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETFC/2011/page_144.pdf-1,0,1,0,True,1,12283.0,17.962278923019767,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,11286.0,12.106306227156892,4.0,1,1
weak,finqa,fixed,1,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,15103.0,23.832198932068422,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,10205.0,11.112099151825532,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,10384.0,12.448375194100663,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,10482.0,13.137495318893343,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,10115.0,12.451616351027042,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,12606.0,22.988723821006715,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,12241.0,11.635560003109276,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AAL/2010/page_72.pdf-3,0,1,0,True,1,9989.0,13.807369160931557,4.0,1,1
weak,finqa,fixed,1,FinQA/test/NCLH/2018/page_64.pdf-2,0,1,0,True,1,12464.0,14.41059330618009,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,10034.0,11.541503926040605,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,9130.0,11.206900262041017,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AES/2002/page_128.pdf-4,0,1,0,True,1,83938.0,151.51697379397228,20.0,6,6
weak,finqa,fixed,1,FinQA/test/FIS/2017/page_64.pdf-1,0,1,0,True,1,10331.0,13.082947649993002,4.0,1,1
weak,finqa,fixed,1,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,11183.0,15.258457965916023,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AAL/2013/page_18.pdf-4,0,1,0,True,1,11533.0,12.630569602828473,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,11130.0,12.235625923844054,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,10644.0,17.280637075193226,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,10958.0,11.77047783206217,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,11455.0,18.437239835970104,4.0,1,1
weak,finqa,fixed,1,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,9751.0,12.830999447964132,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SLG/2011/page_91.pdf-1,0,1,0,True,1,17098.0,22.59046289580874,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,9624.0,11.356784572126344,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2007/page_29.pdf-4,0,0,0,True,1,9864.0,11.602096241200343,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,11967.0,16.310140633955598,4.0,1,1
weak,finqa,fixed,1,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,12394.0,13.68479707883671,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2008/page_107.pdf-4,0,0,0,True,1,15311.0,14.54358955193311,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GPN/2018/page_94.pdf-2,0,0,0,True,1,13535.0,20.052788108121604,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HOLX/2008/page_143.pdf-2,0,0,0,True,1,10531.0,13.611515890108421,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,10943.0,12.84415717702359,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,13100.0,18.071771260816604,4.0,1,1
weak,finqa,fixed,1,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,10420.0,12.048160694073886,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,10904.0,11.127476814901456,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,11476.0,12.676840483909473,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CDW/2015/page_93.pdf-2,0,1,0,True,1,11518.0,17.732358884066343,4.0,1,1
weak,finqa,fixed,1,FinQA/test/APD/2016/page_40.pdf-1,0,0,0,True,1,10401.0,10.537637542933226,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2013/page_149.pdf-3,0,0,0,True,1,10339.0,11.898732937173918,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,9498.0,12.163436362054199,4.0,1,1
weak,finqa,fixed,1,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,8827.0,11.798398654907942,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2013/page_84.pdf-3,0,0,0,True,1,10286.0,12.76173723093234,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HIG/2011/page_53.pdf-3,1,0,1,True,1,11425.0,16.61884722393006,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETFC/2011/page_144.pdf-2,0,0,0,True,1,23214.0,32.15931498189457,7.0,2,2
weak,finqa,fixed,1,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,10301.0,18.534913767129183,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,10155.0,10.771453086985275,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,10377.0,10.23070785915479,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ADBE/1999/page_64.pdf-2,1,0,1,True,1,10056.0,12.012153167976066,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,10377.0,13.154085443820804,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,12426.0,10.463143707020208,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,9286.0,11.69677183800377,4.0,1,1
weak,finqa,fixed,1,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,12073.0,13.2329848469235,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,22145.0,22.720094363205135,7.0,2,2
weak,finqa,fixed,1,FinQA/test/MSI/2007/page_70.pdf-3,0,0,0,True,1,24543.0,35.39334501698613,7.0,2,2
weak,finqa,fixed,1,FinQA/test/JPM/2018/page_90.pdf-5,0,1,0,True,1,15345.0,14.364898246945813,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,13283.0,22.07907382794656,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,14996.0,14.615609652129933,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IP/2009/page_45.pdf-3,0,0,0,True,1,12285.0,11.240885232808068,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,9964.0,10.366700838087127,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2003/page_45.pdf-2,0,1,0,True,1,13739.0,21.277479307958856,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BKR/2017/page_56.pdf-4,1,0,1,True,1,10670.0,10.870505549013615,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2016/page_52.pdf-4,1,0,1,True,1,10540.0,11.571317377965897,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,20495.0,29.82110996101983,7.0,2,2
weak,finqa,fixed,1,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,9647.0,11.958660803036764,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,10425.0,10.536748032085598,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,11293.0,11.147985874908045,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2008/page_122.pdf-2,1,0,1,True,1,11607.0,11.187072505941615,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,9299.0,9.632772315992042,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GPN/2010/page_89.pdf-4,0,1,0,True,1,11483.0,17.73677067295648,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2018/page_90.pdf-6,0,0,0,True,1,15087.0,12.350040463032201,4.0,1,1
weak,finqa,fixed,1,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,10910.0,16.586572776082903,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2010/page_273.pdf-1,1,0,1,True,1,11931.0,11.733224493917078,4.0,1,1
weak,finqa,fixed,1,FinQA/test/WRK/2018/page_107.pdf-2,0,0,0,True,1,11435.0,11.933252912946045,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,10106.0,11.568772437982261,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UPS/2012/page_32.pdf-4,1,0,1,True,1,9226.0,12.202264004852623,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HOLX/2006/page_71.pdf-1,0,1,0,True,1,10146.0,10.365123016992584,4.0,1,1
weak,finqa,fixed,1,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,10937.0,13.21218764805235,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DG/2009/page_77.pdf-1,1,0,1,True,1,9128.0,9.653744782088324,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,10917.0,10.152837314177305,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IPG/2006/page_77.pdf-3,0,1,0,True,1,11973.0,12.465350972954184,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,11429.0,10.60092388279736,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,10650.0,10.489804659970105,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,11182.0,10.6190406170208,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,10721.0,10.325466915033758,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,10846.0,12.77142366184853,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PPG/2006/page_42.pdf-2,0,1,0,True,1,13536.0,16.294944860972464,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,11448.0,12.767735071014613,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,10235.0,11.711847488069907,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,10929.0,18.92049436783418,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,9832.0,13.18960437295027,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,12194.0,11.158928549848497,4.0,1,1
weak,finqa,fixed,1,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,10764.0,10.319714362034574,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2004/page_212.pdf-4,1,0,1,True,1,10685.0,16.249595203902572,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLK/2017/page_121.pdf-1,1,0,1,True,1,13287.0,12.3944656169042,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AON/2018/page_87.pdf-4,0,1,0,True,1,11375.0,17.3820274900645,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,10849.0,11.106610231101513,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2009/page_175.pdf-4,0,0,0,True,1,9379.0,12.149657438974828,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,11142.0,11.942812422988936,4.0,1,1
weak,finqa,fixed,1,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,13193.0,12.087731587933376,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,10527.0,11.929306179983541,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2016/page_49.pdf-4,1,0,1,True,1,9983.0,10.294893626822159,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2013/page_83.pdf-2,1,0,1,True,1,11031.0,11.465566392056644,4.0,1,1
weak,finqa,fixed,1,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,9733.0,10.566642885096371,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLL/2006/page_67.pdf-2,0,0,0,True,1,21391.0,40.13791052787565,7.0,2,2
weak,finqa,fixed,1,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,11397.0,13.543924130965024,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AON/2015/page_96.pdf-1,0,1,0,True,1,10982.0,14.519132744055241,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,8973.0,10.163657354889438,4.0,1,1
weak,finqa,fixed,1,FinQA/test/STT/2009/page_127.pdf-4,0,1,0,True,1,21779.0,26.759648324921727,7.0,2,2
weak,finqa,fixed,1,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,9667.0,11.451778731076047,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,10857.0,11.347286474192515,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,9515.0,12.183838655008003,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DRE/2007/page_56.pdf-2,1,0,1,True,1,10359.0,10.851220702985302,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,8028.0,10.988611913053319,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,9369.0,11.676622548839077,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2016/page_139.pdf-1,1,0,1,True,1,10451.0,13.090440141968429,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AON/2007/page_175.pdf-1,1,0,1,True,1,8521.0,12.58014508895576,4.0,1,1
weak,finqa,fixed,1,FinQA/test/FIS/2017/page_64.pdf-3,1,0,1,True,1,10398.0,12.10169232194312,4.0,1,1
weak,finqa,fixed,1,FinQA/test/LMT/2014/page_50.pdf-1,0,0,0,True,1,11435.0,11.492875637020916,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,10114.0,14.874317845096812,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,10493.0,9.646248482866213,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2007/page_78.pdf-3,0,0,0,True,1,11535.0,11.527516274014488,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,10406.0,12.210046350955963,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HIG/2011/page_53.pdf-1,1,0,1,True,1,11221.0,18.201231663115323,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2015/page_137.pdf-3,1,0,1,True,1,12675.0,19.87901085615158,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CDNS/2018/page_66.pdf-3,1,0,1,True,1,10200.0,13.819881139090285,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,10897.0,11.896994665963575,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,9954.0,11.395814280956984,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,11392.0,11.990825620945543,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,10334.0,13.252333025913686,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRK/2013/page_125.pdf-1,1,0,1,True,1,11694.0,11.945723606972024,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,10268.0,10.888891190988943,4.0,1,1
weak,finqa,fixed,1,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,10884.0,12.388922597980127,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,12167.0,11.637276781955734,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,11217.0,13.201735735870898,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,11241.0,10.715438861167058,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,11212.0,12.54227571003139,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,11293.0,12.822679596021771,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IP/2006/page_30.pdf-4,0,0,0,True,1,12626.0,14.49863827903755,4.0,1,1
weak,finqa,fixed,1,FinQA/test/APD/2016/page_40.pdf-2,1,0,1,True,1,10871.0,12.88502004602924,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,12579.0,21.66245554201305,4.0,1,1
weak,finqa,fixed,1,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,10735.0,13.6857806739863,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,10616.0,13.901246908120811,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2006/page_104.pdf-2,0,0,0,True,1,10569.0,12.402934097219259,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,11808.0,11.902511160820723,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HWM/2015/page_173.pdf-1,0,1,0,True,1,11263.0,13.686986065935344,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,10449.0,11.421045067021623,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,10651.0,13.410583334043622,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,10126.0,13.130232327850536,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,11211.0,13.560620233882219,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,10867.0,12.043714051833376,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLK/2014/page_120.pdf-4,1,0,1,True,1,13085.0,14.658951559104025,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PPG/2006/page_42.pdf-1,0,1,0,True,1,13191.0,19.82103548105806,4.0,1,1
weak,finqa,fixed,1,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,10948.0,15.101505543105304,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ECL/2016/page_52.pdf-4,0,0,0,True,1,11821.0,16.161909352988005,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,10797.0,12.42745648114942,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,10658.0,12.845660179154947,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CDNS/2018/page_66.pdf-2,1,0,1,True,1,10763.0,14.257728384109214,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CDNS/2015/page_30.pdf-2,0,1,0,True,1,9641.0,14.087698877090588,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,10332.0,12.14069690508768,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,10414.0,13.29967538593337,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,10913.0,13.99307884182781,4.0,1,1
weak,finqa,fixed,1,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,8828.0,12.785282387863845,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,13026.0,13.309146566083655,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AWK/2014/page_121.pdf-1,0,0,0,True,1,11100.0,15.065481924917549,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ANSS/2016/page_47.pdf-2,0,0,0,True,1,10110.0,12.848064854973927,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,10394.0,10.747065000003204,4.0,1,1
weak,finqa,fixed,1,FinQA/test/INTC/2013/page_31.pdf-2,1,0,1,True,1,10332.0,24.097392744151875,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,9428.0,11.420855975011364,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IPG/2006/page_77.pdf-4,0,0,0,True,1,11804.0,14.157752939965576,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,11915.0,13.065377845196053,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2018/page_31.pdf-3,1,0,1,True,1,11065.0,15.969970859121531,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,9330.0,11.410722970962524,4.0,1,1
weak,finqa,fixed,1,FinQA/test/STT/2014/page_54.pdf-2,1,0,1,True,1,8063.0,15.178030327893794,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,15718.0,25.71129162190482,4.0,1,1
weak,finqa,fixed,1,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,12089.0,14.559505158104002,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GPN/2013/page_92.pdf-2,1,0,1,True,1,9733.0,15.110010551055893,4.0,1,1
weak,finqa,fixed,1,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,8927.0,13.424685887992382,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IP/2006/page_31.pdf-1,1,0,0,True,1,12212.0,16.78793592005968,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DISCA/2011/page_49.pdf-3,0,1,0,True,1,10230.0,15.321191051974893,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMAT/2013/page_37.pdf-1,0,1,0,True,1,11073.0,18.476061168126762,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,11549.0,12.15141239296645,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,11393.0,12.850394471082836,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2009/page_175.pdf-5,1,0,1,True,1,9905.0,17.85729495808482,4.0,1,1
weak,finqa,fixed,1,FinQA/test/NWS/2019/page_116.pdf-2,0,0,0,True,1,9539.0,11.360384132014588,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,11052.0,19.807495042914525,4.0,1,1
weak,finqa,fixed,1,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,9571.0,13.615520505933091,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,12031.0,19.57067876099609,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BDX/2018/page_106.pdf-2,1,0,1,True,1,11493.0,17.791088700061664,4.0,1,1
weak,finqa,fixed,1,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,10811.0,13.414587437873706,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,10518.0,12.252328183036298,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,10820.0,14.426211959915236,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,10806.0,13.185231925919652,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2016/page_374.pdf-1,1,0,1,True,1,9626.0,15.73466363386251,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,8003.0,10.90143463993445,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,11105.0,14.37282855506055,4.0,1,1
weak,finqa,fixed,1,FinQA/test/STT/2007/page_111.pdf-1,1,0,0,True,1,10570.0,15.74540264904499,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2012/page_68.pdf-4,1,0,0,True,1,11571.0,13.133583243004978,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,12307.0,15.504453691886738,4.0,1,1
weak,finqa,fixed,1,FinQA/test/FIS/2016/page_9.pdf-4,1,0,0,True,1,9827.0,12.665574318030849,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GPN/2008/page_78.pdf-1,0,0,0,True,1,9596.0,14.813755437964574,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UNP/2009/page_42.pdf-3,1,0,0,True,1,12377.0,20.64162643882446,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,12641.0,17.786830364959314,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2008/page_117.pdf-1,0,0,0,True,1,11586.0,12.30885302904062,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2012/page_65.pdf-3,1,0,0,True,1,11887.0,15.803506370866671,4.0,1,1
weak,finqa,fixed,1,FinQA/test/PNC/2014/page_111.pdf-2,0,1,0,True,1,21881.0,41.20704047498293,7.0,2,2
weak,finqa,fixed,1,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,22897.0,34.67929412890226,7.0,2,2
weak,finqa,fixed,1,FinQA/test/UNP/2011/page_33.pdf-3,1,0,0,True,1,11043.0,10.255759404972196,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CMCSA/2015/page_112.pdf-4,1,0,0,True,1,10709.0,13.470800737850368,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RL/2008/page_23.pdf-2,1,0,0,True,1,11491.0,16.597085791872814,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2017/page_96.pdf-1,1,0,0,True,1,11471.0,14.037802117876709,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2016/page_150.pdf-2,0,1,0,True,1,12052.0,20.807949484093115,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,0,True,1,10015.0,12.21425991691649,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,12906.0,17.866951897973195,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2016/page_135.pdf-1,0,0,0,True,1,18288.0,26.266036718152463,7.0,2,2
weak,finqa,fixed,1,FinQA/test/AON/2007/page_188.pdf-4,1,0,0,True,1,8682.0,10.584980839164928,4.0,1,1
weak,finqa,fixed,1,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,9786.0,13.099599614972249,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ZBH/2009/page_58.pdf-3,1,0,0,True,1,12509.0,13.141632821876556,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2009/page_140.pdf-2,1,0,0,True,1,9681.0,14.288581202970818,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2013/page_126.pdf-1,1,0,0,True,1,10393.0,11.760746620129794,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,11027.0,13.905123034026474,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MRO/2004/page_46.pdf-2,1,0,0,True,1,11019.0,13.088629734935239,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,10377.0,11.613826537039131,4.0,1,1
weak,finqa,fixed,1,FinQA/test/C/2009/page_243.pdf-1,1,0,0,True,1,9648.0,11.416610705200583,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,11309.0,12.866031480953097,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLL/2010/page_37.pdf-1,1,0,0,True,1,10730.0,12.750019093044102,4.0,1,1
weak,finqa,fixed,1,FinQA/test/INTC/2015/page_41.pdf-4,1,0,0,True,1,10255.0,10.621943745063618,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2014/page_165.pdf-1,1,0,0,True,1,10516.0,12.473027711967006,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ALXN/2016/page_153.pdf-2,0,1,0,True,1,13204.0,19.90646797697991,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AAL/2013/page_18.pdf-2,1,0,0,True,1,11934.0,13.807427007006481,4.0,1,1
weak,finqa,fixed,1,FinQA/test/UPS/2007/page_49.pdf-3,1,0,0,True,1,11050.0,11.967505536973476,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MO/2016/page_19.pdf-1,1,0,0,True,1,10318.0,12.239527564961463,4.0,1,1
weak,finqa,fixed,1,FinQA/test/AMT/2003/page_102.pdf-2,1,0,0,True,1,11765.0,12.08250449388288,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2017/page_179.pdf-2,1,0,0,True,1,11581.0,13.710352916968986,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2015/page_82.pdf-2,0,0,0,True,1,12227.0,11.707809248007834,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MSI/2014/page_76.pdf-3,0,1,0,True,1,12224.0,13.152165269013494,4.0,1,1
weak,finqa,fixed,1,FinQA/test/CDW/2017/page_38.pdf-1,1,0,0,True,1,9797.0,12.415538229048252,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2015/page_188.pdf-3,1,0,0,True,1,11037.0,12.804309234023094,4.0,1,1
weak,finqa,fixed,1,FinQA/test/K/2006/page_52.pdf-2,1,0,0,True,1,11781.0,12.170359101844952,4.0,1,1
weak,finqa,fixed,1,FinQA/test/BLK/2015/page_124.pdf-3,1,0,0,True,1,12496.0,11.68977402197197,4.0,1,1
weak,finqa,fixed,1,FinQA/test/GS/2017/page_179.pdf-1,1,0,0,True,1,11492.0,12.20771186100319,4.0,1,1
weak,finqa,fixed,1,FinQA/test/MMM/2007/page_23.pdf-2,1,0,0,True,1,11296.0,14.953404632164165,4.0,1,1
weak,finqa,fixed,1,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,0,True,1,12777.0,13.033440905855969,4.0,1,1
weak,finqa,fixed,1,FinQA/test/JPM/2003/page_106.pdf-4,1,0,0,True,1,12290.0,11.326855086022988,4.0,1,1
weak,finqa,fixed,1,FinQA/test/RSG/2016/page_145.pdf-1,1,0,0,True,1,9112.0,11.356944082072005,4.0,1,1
weak,finqa,fixed,1,FinQA/test/SNA/2007/page_49.pdf-2,0,1,0,True,1,12170.0,14.234965977957472,4.0,1,1
weak,mmbench,fixed,0,579,1,0,1,True,1,13074.0,62.31105610379018,16.0,1,4
weak,mmbench,fixed,0,1382,1,0,1,True,1,11084.0,48.856289287796244,16.0,1,4
weak,mmbench,fixed,0,999,0,1,0,True,1,14878.0,68.82091399934143,16.0,1,4
weak,mmbench,fixed,0,1217,0,1,0,True,1,16542.0,72.0043595500756,18.0,2,5
weak,mmbench,fixed,0,1467,1,0,1,True,1,14060.0,70.24461876391433,16.0,1,4
weak,mmbench,fixed,0,1609,1,0,1,True,1,13622.0,84.45161154074594,16.0,1,4
weak,mmbench,fixed,0,1270,0,1,0,True,1,11675.0,76.73715028609149,14.0,3,4
weak,mmbench,fixed,0,510,0,1,0,True,1,46872.0,220.882043331163,35.0,5,10
weak,mmbench,fixed,0,1728,1,0,1,True,1,15111.0,61.300208850065246,16.0,1,4
weak,mmbench,fixed,0,1328,1,0,1,True,1,22503.0,130.6724125619512,29.0,4,8
weak,mmbench,fixed,0,1321,0,1,0,True,1,11617.0,54.95435162773356,16.0,1,4
weak,mmbench,fixed,0,927,0,1,0,True,1,34604.0,151.1153759418521,39.0,4,11
weak,mmbench,fixed,0,471,1,0,0,True,1,14084.0,64.85474137007259,15.0,2,4
weak,mmbench,fixed,0,1957,1,0,1,True,1,18535.0,89.40355100599118,19.0,2,5
weak,mmbench,fixed,0,282,0,1,0,True,1,14545.0,73.88435607240535,15.0,2,4
weak,mmbench,fixed,0,1362,1,0,1,True,1,19364.0,73.10758441104554,22.0,3,6
weak,mmbench,fixed,0,692,1,0,1,True,1,12655.0,62.59463367192075,16.0,1,4
weak,mmbench,fixed,0,50,1,0,1,True,1,14409.0,61.57301523606293,16.0,1,4
weak,mmbench,fixed,0,688,1,0,1,True,1,14239.0,57.44630905194208,16.0,1,4
weak,mmbench,fixed,0,1857,1,0,1,True,1,12611.0,60.85828052600846,16.0,1,4
weak,mmbench,fixed,0,134,0,1,0,True,1,19003.0,72.67039667000063,19.0,2,5
weak,mmbench,fixed,0,1580,1,0,1,True,1,14682.0,69.79292225278914,16.0,1,4
weak,mmbench,fixed,0,1214,1,0,1,True,1,9438.0,42.96005229605362,12.0,1,3
weak,mmbench,fixed,0,453,1,0,1,True,1,7772.0,31.601573508,8.0,1,2
weak,mmbench,fixed,0,880,0,1,0,True,1,29376.0,151.52487957314588,32.0,4,9
weak,mmbench,fixed,0,162,0,1,0,True,1,18528.0,91.68513155099936,19.0,2,5
weak,mmbench,fixed,0,1242,0,1,0,True,1,6108.0,29.632291766814888,8.0,1,2
weak,mmbench,fixed,0,1526,1,0,1,True,1,12664.0,53.901023011887446,16.0,1,4
weak,mmbench,fixed,0,1871,1,0,1,True,1,13830.0,63.28532761801034,16.0,1,4
weak,mmbench,fixed,0,1237,0,1,0,True,1,8922.0,44.69756005797535,11.0,2,3
weak,mmbench,fixed,0,1740,1,0,1,True,1,10858.0,46.26412219903432,16.0,1,4
weak,mmbench,fixed,0,856,1,0,1,True,1,15934.0,85.24564136378467,19.0,2,5
weak,mmbench,fixed,0,469,1,0,1,True,1,14512.0,70.4669596478343,16.0,1,4
weak,mmbench,fixed,0,837,1,0,1,True,1,11385.0,56.855758267920464,15.0,2,4
weak,mmbench,fixed,0,1234,1,0,1,True,1,5983.0,28.27828452992253,8.0,1,2
weak,mmbench,fixed,0,988,1,0,1,True,1,12992.0,62.780703651951626,16.0,1,4
weak,mmbench,fixed,0,1922,1,0,1,True,1,16881.0,63.74931539874524,16.0,1,4
weak,mmbench,fixed,0,244,1,0,1,True,1,13136.0,44.893529976019636,12.0,1,3
weak,mmbench,fixed,0,788,0,1,0,True,1,27588.0,141.01725997217,28.0,3,8
weak,mmbench,fixed,0,982,1,0,1,True,1,12715.0,56.950807373039424,16.0,1,4
weak,mmbench,fixed,0,1269,0,1,0,True,1,5783.0,31.11438292497769,8.0,1,2
weak,mmbench,fixed,0,419,0,1,0,True,1,24095.0,96.92490253015421,24.0,6,7
weak,mmbench,fixed,0,353,0,1,0,True,1,13559.0,57.09984068898484,16.0,1,4
weak,mmbench,fixed,0,1176,1,0,1,True,1,19252.0,101.1561140131671,22.0,2,6
weak,mmbench,fixed,0,491,0,1,0,True,1,26198.0,103.24485178291798,26.0,4,7
weak,mmbench,fixed,0,1706,1,0,1,True,1,17474.0,65.52588219824247,19.0,2,5
weak,mmbench,fixed,0,38,1,0,1,True,1,17715.0,73.25733154895715,19.0,2,5
weak,mmbench,fixed,0,1764,1,0,1,True,1,12327.0,61.776653876993805,16.0,1,4
weak,mmbench,fixed,0,933,1,0,1,True,1,14324.0,59.88351725623943,16.0,1,4
weak,mmbench,fixed,0,536,0,1,0,True,1,19534.0,89.9833657250274,25.0,3,7
weak,mmbench,fixed,0,1284,1,0,1,True,1,13847.0,52.31404420477338,16.0,1,4
weak,mmbench,fixed,0,1113,0,1,0,True,1,9393.0,43.7559558020439,12.0,1,3
weak,mmbench,fixed,0,1031,1,0,1,True,1,12673.0,55.17392206680961,16.0,1,4
weak,mmbench,fixed,0,1181,1,0,1,True,1,13787.0,63.43381485179998,16.0,1,4
weak,mmbench,fixed,0,526,0,1,0,True,1,32805.0,157.10562872188166,39.0,4,11
weak,mmbench,fixed,0,1447,0,1,0,True,1,12819.0,52.989813472144306,16.0,1,4
weak,mmbench,fixed,0,941,1,0,1,True,1,14022.0,60.37085057073273,16.0,1,4
weak,mmbench,fixed,0,1042,1,0,1,True,1,12786.0,67.19727147230878,16.0,1,4
weak,mmbench,fixed,0,648,1,0,1,True,1,13356.0,55.500889372080564,16.0,1,4
weak,mmbench,fixed,0,1863,1,0,1,True,1,14018.0,75.14277998381294,16.0,1,4
weak,mmbench,fixed,0,205,1,0,1,True,1,15915.0,70.76075864490122,16.0,1,4
weak,mmbench,fixed,0,1276,0,1,0,True,1,8903.0,41.3229836251121,11.0,2,3
weak,mmbench,fixed,0,1219,0,1,0,True,1,10708.0,44.21396900084801,12.0,1,3
weak,mmbench,fixed,0,969,1,0,1,True,1,12279.0,58.03268317505717,16.0,1,4
weak,mmbench,fixed,0,884,0,1,0,True,1,14660.0,70.52153065730818,16.0,1,4
weak,mmbench,fixed,0,793,0,1,0,True,1,32765.0,129.33943972107954,34.0,3,10
weak,mmbench,fixed,0,744,1,0,1,True,1,12786.0,54.933614741778,16.0,1,4
weak,mmbench,fixed,0,183,1,0,1,True,1,14768.0,62.53183840494603,16.0,1,4
weak,mmbench,fixed,0,1123,0,1,0,True,1,10826.0,45.11307139904238,15.0,2,4
weak,mmbench,fixed,0,1277,1,0,1,True,1,18262.0,76.52656869590282,21.0,4,6
weak,mmbench,fixed,0,679,1,0,1,True,1,16854.0,73.18709630798548,22.0,2,6
weak,mmbench,fixed,0,404,0,0,0,True,1,7293.0,28.95422538323328,8.0,1,2
weak,mmbench,fixed,0,137,1,0,1,True,1,22057.0,81.81177365989424,22.0,3,6
weak,mmbench,fixed,0,1368,1,0,1,True,1,16666.0,65.4256779293064,19.0,2,5
weak,mmbench,fixed,0,1174,1,0,1,True,1,13838.0,53.145484453998506,16.0,1,4
weak,mmbench,fixed,0,668,1,0,1,True,1,12908.0,47.47658897889778,16.0,1,4
weak,mmbench,fixed,0,1130,1,0,1,True,1,9313.0,31.088943316834047,12.0,1,3
weak,mmbench,fixed,0,1586,1,0,1,True,1,16892.0,66.69764655409381,19.0,2,5
weak,mmbench,fixed,0,1298,1,0,1,True,1,13785.0,42.6174121981021,16.0,1,4
weak,mmbench,fixed,0,1423,1,0,1,True,1,13355.0,43.369598106015474,16.0,1,4
weak,mmbench,fixed,0,1054,1,0,1,True,1,12672.0,41.87888316693716,16.0,1,4
weak,mmbench,fixed,0,1637,1,0,0,True,1,37624.0,102.56956553598866,35.0,4,10
weak,mmbench,fixed,0,1432,0,0,0,True,1,13384.0,47.02792125893757,16.0,1,4
weak,mmbench,fixed,0,329,1,0,1,True,1,25285.0,77.09435090818442,22.0,3,6
weak,mmbench,fixed,0,1900,1,0,1,True,1,20349.0,62.81808646209538,19.0,2,5
weak,mmbench,fixed,0,1714,0,0,0,True,1,15728.0,59.73002555384301,19.0,2,5
weak,mmbench,fixed,0,1065,1,0,1,True,1,13314.0,46.908850715262815,16.0,1,4
weak,mmbench,fixed,0,699,1,0,1,True,1,13062.0,45.46332612563856,16.0,1,4
weak,mmbench,fixed,0,1060,0,0,0,True,1,23624.0,88.43748251139186,25.0,3,7
weak,mmbench,fixed,0,25,1,0,1,True,1,15155.0,52.030338684795424,16.0,1,4
weak,mmbench,fixed,0,408,0,0,0,True,1,19531.0,69.19989738916047,21.0,2,6
weak,mmbench,fixed,0,12,1,0,1,True,1,15757.0,43.88149197003804,16.0,1,4
weak,mmbench,fixed,0,1914,1,0,1,True,1,16904.0,46.0540652051568,16.0,1,4
weak,mmbench,fixed,0,1597,1,0,1,True,1,17999.0,69.96017763786949,22.0,2,6
weak,mmbench,fixed,0,1948,1,0,1,True,1,21553.0,78.89799760002643,22.0,2,6
weak,mmbench,fixed,0,1313,1,0,1,True,1,13750.0,41.61966458708048,16.0,1,4
weak,mmbench,fixed,0,202,1,0,1,True,1,19747.0,60.6232240810059,19.0,2,5
weak,mmbench,fixed,0,30,1,0,1,True,1,14530.0,47.93049459182657,16.0,1,4
weak,mmbench,fixed,0,646,1,0,1,True,1,13160.0,42.653966645943,16.0,1,4
weak,mmbench,fixed,0,1888,0,0,0,True,1,20897.0,70.05824796319939,22.0,3,6
weak,mmbench,fixed,0,825,0,0,0,True,1,12522.0,51.70788010722026,16.0,1,4
weak,mmbench,fixed,0,1189,1,0,1,True,1,10839.0,38.27179597411305,12.0,1,3
weak,mmbench,fixed,0,1734,1,0,1,True,1,14501.0,41.6690622002352,16.0,1,4
weak,mmbench,fixed,0,1547,0,0,0,True,1,21688.0,69.87205108976923,22.0,4,6
weak,mmbench,fixed,0,330,1,0,1,True,1,33801.0,103.19891726667993,29.0,5,8
weak,mmbench,fixed,0,1605,1,0,1,True,1,20134.0,80.7294193636626,22.0,3,6
weak,mmbench,fixed,0,665,1,0,1,True,1,16048.0,61.75347461178899,19.0,2,5
weak,mmbench,fixed,0,867,1,0,1,True,1,19172.0,80.1985474890098,22.0,2,6
weak,mmbench,fixed,0,1133,1,0,1,True,1,10290.0,29.84797344217077,12.0,1,3
weak,mmbench,fixed,0,1830,1,0,1,True,1,13938.0,47.77057020086795,16.0,1,4
weak,mmbench,fixed,0,727,1,0,1,True,1,12688.0,47.611587296938524,16.0,1,4
weak,mmbench,fixed,0,1780,1,0,1,True,1,11472.0,39.19603099604137,16.0,1,4
weak,mmbench,fixed,0,801,0,0,0,True,1,43138.0,159.65680560003966,45.0,5,13
weak,mmbench,fixed,0,302,1,0,1,True,1,6541.0,25.878677824046463,8.0,1,2
weak,mmbench,fixed,0,758,1,0,1,True,1,13253.0,47.153169475495815,16.0,1,4
weak,mmbench,fixed,0,1177,1,0,1,True,1,13870.0,53.47380358888768,16.0,1,4
weak,mmbench,fixed,0,896,0,0,0,True,1,40589.0,146.5876899070572,39.0,4,11
weak,mmbench,fixed,0,1068,0,1,0,True,1,17097.0,67.42087900615297,19.0,2,5
weak,mmbench,fixed,0,444,1,0,1,True,1,11660.0,38.06425908673555,12.0,1,3
weak,mmbench,fixed,0,861,0,1,0,True,1,32535.0,121.02161533525214,31.0,3,9
weak,mmbench,fixed,0,512,1,0,1,True,1,15297.0,55.84446241380647,19.0,2,5
weak,mmbench,fixed,0,1656,1,0,1,True,1,18937.0,50.224450001027435,19.0,2,5
weak,mmbench,fixed,0,1523,1,0,1,True,1,14793.0,50.553905750857666,16.0,1,4
weak,mmbench,fixed,0,1155,1,0,1,True,1,16902.0,58.10541536612436,19.0,2,5
weak,mmbench,fixed,0,70,1,0,1,True,1,18587.0,60.95044117094949,19.0,2,5
weak,mmbench,fixed,0,1937,1,0,1,True,1,19191.0,60.113882744451985,19.0,2,5
weak,mmbench,fixed,0,391,1,0,1,True,1,10962.0,33.24190745479427,12.0,1,3
weak,mmbench,fixed,0,734,1,0,1,True,1,11646.0,48.44073024811223,16.0,1,4
weak,mmbench,fixed,0,1079,1,0,1,True,1,13578.0,47.03103536716662,16.0,1,4
weak,mmbench,fixed,0,1745,1,0,1,True,1,13348.0,51.076800904935226,16.0,1,4
weak,mmbench,fixed,0,1192,1,0,1,True,1,10595.0,35.36463247286156,12.0,1,3
weak,mmbench,fixed,0,1722,0,0,0,True,1,17233.0,62.94323950493708,19.0,2,5
weak,mmbench,fixed,0,573,0,0,0,True,1,18993.0,66.69766856124625,19.0,2,5
weak,mmbench,fixed,0,1128,1,0,1,True,1,12255.0,49.3281260333024,15.0,2,4
weak,mmbench,fixed,0,764,1,0,1,True,1,12345.0,47.603553565219045,16.0,1,4
weak,mmbench,fixed,0,1175,0,1,0,True,1,20013.0,72.61983453528956,22.0,3,6
weak,mmbench,fixed,0,27,1,0,1,True,1,14754.0,42.923795151058584,16.0,1,4
weak,mmbench,fixed,0,860,0,1,0,True,1,33222.0,140.3316776130814,32.0,5,9
weak,mmbench,fixed,0,1452,1,0,1,True,1,21936.0,85.80749072507024,23.0,2,6
weak,mmbench,fixed,0,49,1,0,1,True,1,14700.0,75.26459772791713,16.0,1,4
weak,mmbench,fixed,0,1669,1,0,1,True,1,36888.0,116.86246368288994,32.0,5,9
weak,mmbench,fixed,0,587,0,1,0,True,1,16353.0,69.01599011779763,19.0,2,5
weak,mmbench,fixed,0,721,1,0,1,True,1,12172.0,53.32832081406377,16.0,1,4
weak,mmbench,fixed,0,290,0,0,0,True,1,43744.0,159.68032861081883,41.0,5,12
weak,mmbench,fixed,0,503,1,0,1,True,1,18229.0,57.20641373586841,16.0,1,4
weak,mmbench,fixed,0,1967,0,1,0,True,1,22288.0,99.53597551397979,25.0,3,7
weak,mmbench,fixed,0,1771,1,0,1,True,1,15791.0,61.68480611103587,19.0,2,5
weak,mmbench,fixed,0,1050,1,0,1,True,1,13508.0,59.5186909371987,16.0,1,4
weak,mmbench,fixed,0,1549,0,0,0,True,1,15319.0,65.08509462070651,15.0,2,4
weak,mmbench,fixed,0,889,1,0,1,True,1,15644.0,66.31014953088015,16.0,1,4
weak,mmbench,fixed,0,1751,1,0,1,True,1,11389.0,46.90994773898274,16.0,1,4
weak,mmbench,fixed,0,1659,1,0,1,True,1,16887.0,54.07014236180112,16.0,1,4
weak,mmbench,fixed,0,1370,1,0,1,True,1,16149.0,69.43463633605279,19.0,2,5
weak,mmbench,fixed,0,498,1,0,1,True,1,23360.0,93.21478200168349,19.0,2,5
weak,mmbench,fixed,0,1139,0,0,0,True,1,20704.0,81.88040166790597,22.0,2,6
weak,mmbench,fixed,0,943,1,0,1,True,1,14695.0,55.23680386436172,16.0,1,4
weak,mmbench,fixed,0,1812,1,0,1,True,1,14368.0,56.41073178406805,16.0,1,4
weak,mmbench,fixed,0,1842,1,0,1,True,1,12848.0,62.63414431200363,16.0,1,4
weak,mmbench,fixed,0,717,1,0,1,True,1,12400.0,46.94239446381107,16.0,1,4
weak,mmbench,fixed,0,1363,1,0,1,True,1,13092.0,56.701708770822734,16.0,1,4
weak,mmbench,fixed,0,1677,1,0,0,True,1,41632.0,100.41384581872262,32.0,4,9
weak,mmbench,fixed,0,217,0,1,0,True,1,35971.0,117.18652325915173,32.0,4,9
weak,mmbench,fixed,0,506,1,0,1,True,1,19600.0,69.71991613088176,19.0,2,5
weak,mmbench,fixed,0,1251,1,0,1,True,1,9004.0,35.62083700695075,11.0,2,3
weak,mmbench,fixed,0,1956,0,1,0,True,1,29577.0,108.35782231925987,32.0,4,9
weak,mmbench,fixed,0,1846,1,0,1,True,1,11955.0,39.20050177210942,16.0,1,4
weak,mmbench,fixed,0,1308,1,0,1,True,1,14124.0,45.8493404078763,16.0,1,4
weak,mmbench,fixed,0,1693,1,0,1,True,1,13719.0,44.71026860922575,16.0,1,4
weak,mmbench,fixed,0,1594,1,0,1,True,1,15883.0,55.489678705111146,19.0,2,5
weak,mmbench,fixed,0,1770,0,0,0,True,1,13392.0,43.11486897408031,16.0,1,4
weak,mmbench,fixed,0,1636,1,0,1,True,1,56402.0,137.7157830821816,49.0,6,14
weak,mmbench,fixed,0,569,1,0,1,True,1,14384.0,42.78990774322301,16.0,1,4
weak,mmbench,fixed,0,193,1,0,1,True,1,18794.0,60.193388142157346,19.0,2,5
weak,mmbench,fixed,0,1301,1,0,1,True,1,13835.0,41.22073315340094,16.0,1,4
weak,mmbench,fixed,0,1124,0,1,0,True,1,12473.0,41.25152726005763,15.0,2,4
weak,mmbench,fixed,0,1160,1,0,1,True,1,16611.0,58.724391505122185,19.0,2,5
weak,mmbench,fixed,0,539,0,1,0,True,1,22582.0,84.6945514306426,29.0,4,8
weak,mmbench,fixed,0,1489,0,0,0,True,1,22982.0,73.3848972141277,26.0,4,7
weak,mmbench,fixed,0,121,1,0,1,True,1,14433.0,45.36794701614417,16.0,1,4
weak,mmbench,fixed,0,1268,1,0,1,True,1,6316.0,23.061773237073794,8.0,1,2
weak,mmbench,fixed,0,1773,0,1,0,True,1,28649.0,85.7168955989182,29.0,4,8
weak,mmbench,fixed,0,1485,1,0,1,True,1,15304.0,43.83670971659012,16.0,1,4
weak,mmbench,fixed,0,1912,1,0,0,True,1,23794.0,64.9101958591491,22.0,2,6
weak,mmbench,fixed,0,53,1,0,1,True,1,14061.0,41.80897503392771,16.0,1,4
weak,mmbench,fixed,0,1689,1,0,1,True,1,14336.0,40.76339256600477,16.0,1,4
weak,mmbench,fixed,0,335,0,1,0,True,1,46599.0,132.6918334821239,41.0,6,12
weak,mmbench,fixed,0,454,1,0,1,True,1,10948.0,32.566546376096085,11.0,2,3
weak,mmbench,fixed,0,810,1,0,1,True,1,12562.0,52.27845322992653,16.0,1,4
weak,mmbench,fixed,0,1314,1,0,1,True,1,16142.0,59.58567328588106,19.0,2,5
weak,mmbench,fixed,0,1403,1,0,1,True,1,11622.0,44.24440966406837,16.0,1,4
weak,mmbench,fixed,0,99,1,0,1,True,1,14028.0,43.66697237081826,16.0,1,4
weak,mmbench,fixed,0,1651,1,0,1,True,1,43872.0,61.241653787204996,26.0,4,7
weak,mmbench,fixed,0,1823,1,0,1,True,1,14109.0,45.86968814092688,17.0,1,4
weak,mmbench,fixed,0,723,1,0,1,True,1,13311.0,43.64456977485679,16.0,1,4
weak,mmbench,fixed,0,334,0,1,0,True,1,46358.0,145.77810621191747,42.0,6,12
weak,mmbench,fixed,0,1048,1,0,1,True,1,13160.0,45.73058401700109,16.0,1,4
weak,mmbench,fixed,0,1392,1,0,1,True,1,11177.0,36.22024576179683,16.0,1,4
weak,mmbench,fixed,0,511,1,0,0,True,1,91313.0,225.99610651889816,58.0,6,17
weak,mmbench,fixed,0,1911,1,0,1,True,1,17084.0,48.27575471275486,16.0,1,4
weak,mmbench,fixed,0,1583,1,0,1,True,1,18016.0,68.7891209970694,19.0,2,5
weak,mmbench,fixed,0,1213,0,1,0,True,1,21814.0,68.26668737200089,22.0,4,6
weak,mmbench,fixed,0,1290,0,0,0,True,1,11872.0,45.994750489946455,16.0,1,4
weak,mmbench,fixed,0,199,1,0,1,True,1,15742.0,48.16160226124339,16.0,1,4
weak,mmbench,fixed,0,1078,1,0,0,True,1,13044.0,42.55217660777271,16.0,1,4
weak,mmbench,fixed,0,1964,0,0,0,True,1,13996.0,48.65637115389109,16.0,1,4
weak,mmbench,fixed,0,1511,0,1,0,True,1,32372.0,111.77665492100641,35.0,4,10
weak,mmbench,fixed,0,1127,1,0,0,True,1,9907.0,30.501398050924763,12.0,1,3
weak,mmbench,fixed,0,1273,0,0,0,True,1,9074.0,32.197401548037305,11.0,2,3
weak,mmbench,fixed,0,1409,1,0,0,True,1,11383.0,58.64309064275585,16.0,1,4
weak,mmbench,fixed,0,742,1,0,0,True,1,12678.0,58.92236036807299,16.0,1,4
weak,mmbench,fixed,0,496,1,0,0,True,1,20127.0,71.53283703420311,16.0,1,4
weak,mmbench,fixed,0,534,0,0,0,True,1,25759.0,100.81284719798714,25.0,2,7
weak,mmbench,fixed,0,718,1,0,0,True,1,13345.0,72.72250487026758,16.0,1,4
weak,mmbench,fixed,0,1545,0,0,0,True,1,14881.0,65.16947877896018,15.0,2,4
weak,mmbench,fixed,0,107,1,0,0,True,1,18247.0,78.42085117381066,19.0,2,5
weak,mmbench,fixed,0,64,1,0,0,True,1,15013.0,68.23008600529283,16.0,1,4
weak,mmbench,fixed,0,1012,1,0,0,True,1,11284.0,46.4473604739178,12.0,1,3
weak,mmbench,fixed,0,348,0,1,0,True,1,16837.0,77.80320523516275,19.0,2,5
weak,mmbench,fixed,0,1623,1,0,0,True,1,13072.0,69.48133910004981,16.0,1,4
weak,mmbench,fixed,0,151,0,0,0,True,1,26871.0,111.82575921760872,25.0,3,7
weak,mmbench,fixed,0,410,1,0,0,True,1,5327.0,30.623222355963662,8.0,1,2
weak,mmbench,fixed,0,638,0,0,0,True,1,35681.0,123.80359553382732,34.0,3,10
weak,mmbench,fixed,0,1859,1,0,0,True,1,17775.0,58.36883749766275,22.0,2,6
weak,mmbench,fixed,0,560,0,0,0,True,1,15146.0,49.904685909627005,16.0,1,4
weak,mmbench,fixed,0,1564,1,0,0,True,1,11632.0,37.10375011223368,12.0,1,3
weak,mmbench,fixed,0,1295,1,0,0,True,1,12732.0,44.8949643811211,16.0,1,4
weak,mmbench,fixed,0,828,1,0,0,True,1,8766.0,33.259367576101795,12.0,1,3
weak,mmbench,fixed,0,1799,1,0,0,True,1,13639.0,44.94860263494775,16.0,1,4
weak,mmbench,fixed,0,709,1,0,0,True,1,17510.0,64.06376451975666,19.0,2,5
weak,mmbench,fixed,0,1,1,0,0,True,1,15191.0,44.56918366486207,16.0,1,4
weak,mmbench,fixed,0,508,1,0,0,True,1,18247.0,48.77666940307245,16.0,1,4
weak,mmbench,fixed,0,69,1,0,0,True,1,18672.0,64.60316058597527,19.0,2,5
weak,mmbench,fixed,0,928,1,0,0,True,1,13940.0,45.82391922385432,16.0,1,4
weak,mmbench,fixed,0,689,1,0,0,True,1,13671.0,47.85658405115828,16.0,1,4
weak,mmbench,fixed,0,565,1,0,0,True,1,18689.0,70.48914378718473,19.0,2,5
weak,mmbench,fixed,0,1148,0,0,0,True,1,27572.0,105.55058552511036,29.0,4,8
weak,mmbench,fixed,0,158,1,0,0,True,1,15277.0,49.06944502564147,16.0,1,4
weak,mmbench,fixed,0,352,0,0,0,True,1,13859.0,43.43086626776494,16.0,1,4
weak,mmbench,fixed,0,804,0,0,0,True,1,17457.0,57.70656979596242,19.0,2,5
weak,mmbench,fixed,0,319,1,0,0,True,1,9519.0,29.55907066911459,12.0,1,3
weak,mmbench,fixed,0,1200,1,0,0,True,1,25504.0,83.00214991089888,27.0,3,8
weak,mmbench,fixed,0,1426,1,0,0,True,1,13070.0,43.91840122733265,16.0,1,4
weak,mmbench,fixed,0,261,1,0,0,True,1,6978.0,23.182811078848317,8.0,1,2
weak,mmbench,fixed,0,568,0,0,0,True,1,21666.0,68.04961347719654,22.0,3,6
weak,mmbench,fixed,0,1457,1,0,0,True,1,14320.0,40.792792837368324,16.0,1,4
weak,mmbench,fixed,0,1006,1,0,0,True,1,13800.0,42.39142960193567,16.0,1,4
weak,mmbench,fixed,0,1574,0,0,0,True,1,15294.0,56.85083518316969,19.0,2,5
weak,mmbench,fixed,0,109,1,0,0,True,1,14894.0,43.49091454409063,16.0,1,4
weak,mmbench,fixed,0,855,1,0,0,True,1,16477.0,55.295782221714035,19.0,2,5
weak,mmbench,fixed,0,694,1,0,0,True,1,14409.0,43.73425815929659,16.0,1,4
weak,mmbench,fixed,1,579,1,0,1,True,1,12750.0,54.07763883587904,16.0,1,4
weak,mmbench,fixed,1,1382,1,0,1,True,1,11297.0,43.66277221427299,16.0,1,4
weak,mmbench,fixed,1,999,0,1,0,True,1,14598.0,53.24457836383954,16.0,1,4
weak,mmbench,fixed,1,1217,0,1,0,True,1,13661.0,49.56137486011721,15.0,2,4
weak,mmbench,fixed,1,1467,1,0,1,True,1,14042.0,51.37132689729333,16.0,1,4
weak,mmbench,fixed,1,1609,1,0,1,True,1,14047.0,59.11153085436672,16.0,1,4
weak,mmbench,fixed,1,1270,0,1,0,True,1,15802.0,65.45498848822899,18.0,4,5
weak,mmbench,fixed,1,510,0,1,0,True,1,50392.0,148.71667376509868,37.0,3,11
weak,mmbench,fixed,1,1728,1,0,1,True,1,19250.0,66.76671930984594,19.0,2,5
weak,mmbench,fixed,1,1328,1,0,1,True,1,11311.0,49.64867849973962,16.0,1,4
weak,mmbench,fixed,1,1321,0,1,0,True,1,11723.0,54.072671859757975,16.0,1,4
weak,mmbench,fixed,1,927,0,1,0,True,1,50292.0,189.5683893794194,55.0,6,16
weak,mmbench,fixed,1,471,1,0,1,True,1,14166.0,49.97456417395733,15.0,2,4
weak,mmbench,fixed,1,1957,1,0,1,True,1,15026.0,53.696731321979314,16.0,1,4
weak,mmbench,fixed,1,282,0,1,0,True,1,11161.0,40.034763781121,12.0,1,3
weak,mmbench,fixed,1,1362,1,0,1,True,1,16227.0,54.40092003508471,19.0,2,5
weak,mmbench,fixed,1,692,1,0,1,True,1,13117.0,49.366361058782786,16.0,1,4
weak,mmbench,fixed,1,50,1,0,1,True,1,14470.0,46.9644028597977,16.0,1,4
weak,mmbench,fixed,1,688,1,0,1,True,1,14432.0,45.009733284125105,16.0,1,4
weak,mmbench,fixed,1,1857,1,0,1,True,1,12799.0,41.8343971890863,16.0,1,4
weak,mmbench,fixed,1,134,0,1,0,True,1,15456.0,45.766899059992284,16.0,1,4
weak,mmbench,fixed,1,1580,1,0,1,True,1,14743.0,50.92601733491756,16.0,1,4
weak,mmbench,fixed,1,1214,1,0,1,True,1,9444.0,36.107775004114956,12.0,1,3
weak,mmbench,fixed,1,453,1,0,1,True,1,11918.0,36.59994132211432,11.0,2,3
weak,mmbench,fixed,1,880,0,1,0,True,1,25993.0,98.72366725606844,29.0,4,8
weak,mmbench,fixed,1,162,0,1,0,True,1,17911.0,57.20517687709071,19.0,2,5
weak,mmbench,fixed,1,1242,0,1,0,True,1,6068.0,22.144320369930938,8.0,1,2
weak,mmbench,fixed,1,1526,1,0,1,True,1,18495.0,60.9076882598456,22.0,3,6
weak,mmbench,fixed,1,1871,1,0,1,True,1,14127.0,47.63256038329564,16.0,1,4
weak,mmbench,fixed,1,1237,0,1,0,True,1,18748.0,73.77054699603468,21.0,4,6
weak,mmbench,fixed,1,1740,1,0,1,True,1,11133.0,38.69522812892683,16.0,1,4
weak,mmbench,fixed,1,856,1,0,1,True,1,15864.0,55.63446803204715,19.0,2,5
weak,mmbench,fixed,1,469,1,0,1,True,1,18390.0,63.406719537917525,19.0,2,5
weak,mmbench,fixed,1,837,1,0,1,True,1,9043.0,36.46716963732615,12.0,1,3
weak,mmbench,fixed,1,1234,1,0,1,True,1,6172.0,25.7162035938818,8.0,1,2
weak,mmbench,fixed,1,988,1,0,1,True,1,13115.0,45.137709693051875,16.0,1,4
weak,mmbench,fixed,1,1922,1,0,1,True,1,20611.0,57.32373651000671,19.0,2,5
weak,mmbench,fixed,1,244,1,0,1,True,1,13200.0,31.462081213016063,12.0,1,3
weak,mmbench,fixed,1,788,0,1,0,True,1,17311.0,57.32647939166054,19.0,2,5
weak,mmbench,fixed,1,982,1,0,1,True,1,12747.0,38.894364034058526,16.0,1,4
weak,mmbench,fixed,1,1269,0,1,0,True,1,5816.0,19.208009497262537,8.0,1,2
weak,mmbench,fixed,1,419,0,1,0,True,1,22734.0,69.55502137425356,24.0,6,7
weak,mmbench,fixed,1,353,0,1,0,True,1,24095.0,78.25713088805787,26.0,4,7
weak,mmbench,fixed,1,1176,1,0,1,True,1,16379.0,57.24850045889616,19.0,2,5
weak,mmbench,fixed,1,491,0,1,0,True,1,15196.0,45.55407658102922,16.0,1,4
weak,mmbench,fixed,1,1706,1,0,1,True,1,14559.0,42.22244404209778,16.0,1,4
weak,mmbench,fixed,1,38,1,0,0,True,1,17862.0,59.46139899245463,19.0,2,5
weak,mmbench,fixed,1,1764,1,0,1,True,1,12591.0,45.18910315190442,16.0,1,4
weak,mmbench,fixed,1,933,1,0,1,True,1,18001.0,59.28028977080248,19.0,2,5
weak,mmbench,fixed,1,536,0,1,0,True,1,14335.0,54.2510169420857,19.0,2,5
weak,mmbench,fixed,1,1284,1,0,1,True,1,14229.0,44.209942958084866,16.0,1,4
weak,mmbench,fixed,1,1113,0,1,0,True,1,9169.0,28.583924208767712,12.0,1,3
weak,mmbench,fixed,1,1031,1,0,1,True,1,12650.0,45.32797597977333,16.0,1,4
weak,mmbench,fixed,1,1181,1,0,1,True,1,16993.0,59.471377117792144,19.0,2,5
weak,mmbench,fixed,1,526,0,1,0,True,1,20001.0,84.21289918525144,26.0,3,7
weak,mmbench,fixed,1,1447,0,1,0,True,1,12956.0,47.85495603992604,16.0,1,4
weak,mmbench,fixed,1,941,1,0,1,True,1,13810.0,42.0731034448836,16.0,1,4
weak,mmbench,fixed,1,1042,1,0,1,True,1,12801.0,41.61909572198056,16.0,1,4
weak,mmbench,fixed,1,648,1,0,1,True,1,22365.0,78.64915631315671,25.0,3,7
weak,mmbench,fixed,1,1863,1,0,1,True,1,14209.0,47.39852628810331,16.0,1,4
weak,mmbench,fixed,1,205,1,0,1,True,1,15872.0,47.67917569493875,16.0,1,4
weak,mmbench,fixed,1,1276,0,1,0,True,1,5954.0,22.033202577149495,8.0,1,2
weak,mmbench,fixed,1,1219,0,1,0,True,1,20435.0,71.74012930016033,21.0,2,6
weak,mmbench,fixed,1,969,1,0,1,True,1,12227.0,43.798735591815785,16.0,1,4
weak,mmbench,fixed,1,884,0,1,0,True,1,14207.0,51.37667550612241,16.0,1,4
weak,mmbench,fixed,1,793,0,1,0,True,1,30039.0,107.10461060912348,32.0,5,9
weak,mmbench,fixed,1,744,1,0,1,True,1,12815.0,42.50477665406652,16.0,1,4
weak,mmbench,fixed,1,183,1,0,1,True,1,14825.0,51.53336065611802,16.0,1,4
weak,mmbench,fixed,1,1123,0,1,0,True,1,8456.0,32.453427243977785,12.0,1,3
weak,mmbench,fixed,1,1277,1,0,1,True,1,9167.0,35.02487717405893,11.0,2,3
weak,mmbench,fixed,1,679,1,0,1,True,1,11420.0,42.38699062890373,16.0,1,4
weak,mmbench,fixed,1,404,0,1,0,True,1,13938.0,42.88318503485061,14.0,3,4
weak,mmbench,fixed,1,137,1,0,1,True,1,22344.0,78.85180574678816,22.0,3,6
weak,mmbench,fixed,1,1368,1,0,1,True,1,12816.0,41.40695019275881,16.0,1,4
weak,mmbench,fixed,1,1174,1,0,1,True,1,16939.0,58.214841132983565,19.0,2,5
weak,mmbench,fixed,1,668,1,0,1,True,1,13303.0,44.238762946100906,16.0,1,4
weak,mmbench,fixed,1,1130,1,0,1,True,1,9157.0,26.96723752305843,12.0,1,3
weak,mmbench,fixed,1,1586,1,0,1,True,1,16475.0,56.86672807694413,19.0,2,5
weak,mmbench,fixed,1,1298,1,0,1,True,1,13615.0,38.912748105823994,16.0,1,4
weak,mmbench,fixed,1,1423,1,0,1,True,1,13300.0,41.369351861067116,16.0,1,4
weak,mmbench,fixed,1,1054,1,0,1,True,1,15482.0,48.818200655980036,19.0,2,5
weak,mmbench,fixed,1,1637,1,0,1,True,1,19873.0,56.689371577929705,19.0,2,5
weak,mmbench,fixed,1,1432,0,1,0,True,1,18960.0,58.00037985900417,20.0,2,5
weak,mmbench,fixed,1,329,1,0,1,True,1,17254.0,52.813354345969856,16.0,1,4
weak,mmbench,fixed,1,1900,1,0,1,True,1,16249.0,48.07579927286133,16.0,1,4
weak,mmbench,fixed,1,1714,0,1,0,True,1,19059.0,68.09813402080908,22.0,2,6
weak,mmbench,fixed,1,1065,1,0,1,True,1,16121.0,55.52376063680276,19.0,2,5
weak,mmbench,fixed,1,699,1,0,1,True,1,13084.0,41.8471125990618,16.0,1,4
weak,mmbench,fixed,1,1060,0,1,0,True,1,19165.0,65.32897139294073,22.0,2,6
weak,mmbench,fixed,1,25,1,0,1,True,1,15194.0,46.42241355217993,16.0,1,4
weak,mmbench,fixed,1,408,0,1,0,True,1,22294.0,70.4899138440378,24.0,3,7
weak,mmbench,fixed,1,12,1,0,1,True,1,26371.0,60.843670319067314,26.0,4,7
weak,mmbench,fixed,1,1914,1,0,1,True,1,16869.0,45.38087917165831,16.0,1,4
weak,mmbench,fixed,1,1597,0,1,0,True,1,26256.0,91.48570214165375,28.0,4,7
weak,mmbench,fixed,1,1948,0,1,0,True,1,13851.0,47.79947644495405,16.0,1,4
weak,mmbench,fixed,1,1313,1,0,1,True,1,14053.0,40.33251428999938,16.0,1,4
weak,mmbench,fixed,1,202,1,0,1,True,1,34812.0,103.42575325095095,29.0,4,8
weak,mmbench,fixed,1,30,1,0,1,True,1,14605.0,45.71239863918163,16.0,1,4
weak,mmbench,fixed,1,646,1,0,1,True,1,13005.0,38.84809064632282,16.0,1,4
weak,mmbench,fixed,1,1888,0,1,0,True,1,27986.0,84.02609238610603,29.0,4,8
weak,mmbench,fixed,1,825,0,1,0,True,1,17887.0,72.68542542308569,22.0,3,6
weak,mmbench,fixed,1,1189,1,0,1,True,1,10753.0,34.46326907700859,12.0,1,3
weak,mmbench,fixed,1,1734,1,0,1,True,1,14252.0,37.92615523375571,16.0,1,4
weak,mmbench,fixed,1,1547,0,1,0,True,1,30601.0,93.85677728801966,29.0,4,8
weak,mmbench,fixed,1,330,1,0,1,True,1,24510.0,71.68409439921379,22.0,3,6
weak,mmbench,fixed,1,1605,1,0,1,True,1,17038.0,68.21740413759835,19.0,2,5
weak,mmbench,fixed,1,665,1,0,1,True,1,13684.0,48.49610201804899,16.0,1,4
weak,mmbench,fixed,1,867,0,0,0,True,1,13071.0,55.88956608599983,17.0,1,4
weak,mmbench,fixed,1,1133,1,0,1,True,1,10158.0,30.474661487853155,13.0,1,3
weak,mmbench,fixed,1,1830,1,0,1,True,1,17435.0,55.25427161715925,19.0,2,5
weak,mmbench,fixed,1,727,1,0,1,True,1,12624.0,39.673663108376786,16.0,1,4
weak,mmbench,fixed,1,1780,1,0,1,True,1,11542.0,35.15766894328408,16.0,1,4
weak,mmbench,fixed,1,801,0,0,0,True,1,27804.0,94.0262543822173,29.0,4,8
weak,mmbench,fixed,1,302,1,0,1,True,1,6401.0,20.843931053066626,8.0,1,2
weak,mmbench,fixed,1,758,1,0,1,True,1,13211.0,41.807357191341,16.0,1,4
weak,mmbench,fixed,1,1177,1,0,1,True,1,16774.0,60.283382907975465,19.0,2,5
weak,mmbench,fixed,1,896,0,0,0,True,1,18871.0,66.83563764300197,19.0,2,5
weak,mmbench,fixed,1,1068,1,0,1,True,1,21632.0,75.90345263411291,23.0,3,6
weak,mmbench,fixed,1,444,1,0,1,True,1,15094.0,44.404336779844016,15.0,2,4
weak,mmbench,fixed,1,861,0,0,0,True,1,26113.0,89.85360893094912,25.0,2,7
weak,mmbench,fixed,1,512,1,0,1,True,1,12398.0,42.40045843482949,16.0,1,4
weak,mmbench,fixed,1,1656,1,0,1,True,1,27491.0,67.53025238076225,26.0,4,7
weak,mmbench,fixed,1,1523,0,1,0,True,1,14593.0,43.23332404973917,16.0,1,4
weak,mmbench,fixed,1,1155,1,0,1,True,1,14043.0,50.7073326788377,16.0,1,4
weak,mmbench,fixed,1,70,1,0,1,True,1,15068.0,44.55589372222312,16.0,1,4
weak,mmbench,fixed,1,1937,1,0,1,True,1,15985.0,48.48516906099394,16.0,1,4
weak,mmbench,fixed,1,391,1,0,1,True,1,11302.0,35.596422876697034,12.0,1,3
weak,mmbench,fixed,1,734,1,0,1,True,1,11532.0,40.06496819201857,16.0,1,4
weak,mmbench,fixed,1,1079,1,0,1,True,1,13436.0,42.68362129991874,16.0,1,4
weak,mmbench,fixed,1,1745,1,0,1,True,1,12751.0,47.86037940904498,16.0,1,4
weak,mmbench,fixed,1,1192,1,0,1,True,1,13570.0,46.757570382906124,15.0,2,4
weak,mmbench,fixed,1,1722,0,0,0,True,1,20492.0,69.89442397723906,22.0,2,6
weak,mmbench,fixed,1,573,0,0,0,True,1,21859.0,73.92710314295255,22.0,3,6
weak,mmbench,fixed,1,1128,1,0,1,True,1,15090.0,53.82093278877437,18.0,3,5
weak,mmbench,fixed,1,764,1,0,1,True,1,12371.0,47.10098382295109,16.0,1,4
weak,mmbench,fixed,1,1175,1,0,1,True,1,13619.0,43.363850857829675,16.0,1,4
weak,mmbench,fixed,1,27,1,0,1,True,1,14754.0,39.09444574103691,16.0,1,4
weak,mmbench,fixed,1,860,0,0,0,True,1,29528.0,100.86660221614875,29.0,4,8
weak,mmbench,fixed,1,1452,1,0,1,True,1,13289.0,48.56712186895311,16.0,1,4
weak,mmbench,fixed,1,49,1,0,1,True,1,14837.0,43.801100397249684,16.0,1,4
weak,mmbench,fixed,1,1669,1,0,0,True,1,24936.0,71.70787770906463,22.0,3,6
weak,mmbench,fixed,1,587,1,0,1,True,1,16816.0,63.73812865768559,19.0,2,5
weak,mmbench,fixed,1,721,1,0,1,True,1,15000.0,55.211962895002216,19.0,2,5
weak,mmbench,fixed,1,290,0,1,0,True,1,21476.0,67.81671655690297,21.0,3,6
weak,mmbench,fixed,1,503,1,0,1,True,1,18474.0,48.627660260070115,16.0,1,4
weak,mmbench,fixed,1,1967,0,0,0,True,1,19208.0,67.32671623723581,22.0,3,6
weak,mmbench,fixed,1,1771,1,0,1,True,1,12622.0,40.96677977824584,16.0,1,4
weak,mmbench,fixed,1,1050,1,0,1,True,1,13622.0,38.45128414197825,16.0,1,4
weak,mmbench,fixed,1,1549,0,0,0,True,1,33573.0,103.914294723887,31.0,5,9
weak,mmbench,fixed,1,889,1,0,1,True,1,26051.0,82.7279139936436,26.0,4,7
weak,mmbench,fixed,1,1751,1,0,1,True,1,11190.0,35.91668517421931,16.0,1,4
weak,mmbench,fixed,1,1659,1,0,1,True,1,19974.0,54.79372350103222,19.0,2,5
weak,mmbench,fixed,1,1370,1,0,1,True,1,16192.0,50.54021023889072,19.0,2,5
weak,mmbench,fixed,1,498,1,0,1,True,1,27465.0,68.39135844283737,22.0,2,6
weak,mmbench,fixed,1,1139,1,0,1,True,1,17637.0,61.12181665818207,19.0,2,5
weak,mmbench,fixed,1,943,1,0,1,True,1,14038.0,43.619538735132664,16.0,1,4
weak,mmbench,fixed,1,1812,1,0,1,True,1,14043.0,41.14238748908974,16.0,1,4
weak,mmbench,fixed,1,1842,1,0,1,True,1,15573.0,51.000494355103,19.0,2,5
weak,mmbench,fixed,1,717,1,0,1,True,1,12291.0,39.864463455742225,16.0,1,4
weak,mmbench,fixed,1,1363,1,0,1,True,1,13234.0,44.7364693058189,16.0,1,4
weak,mmbench,fixed,1,1677,1,0,1,True,1,39573.0,88.294536605943,32.0,6,9
weak,mmbench,fixed,1,217,0,1,0,True,1,28736.0,86.52978826663457,25.0,3,7
weak,mmbench,fixed,1,506,1,0,1,True,1,18998.0,54.857604588381946,19.0,2,5
weak,mmbench,fixed,1,1251,1,0,1,True,1,5989.0,21.684144712984562,8.0,1,2
weak,mmbench,fixed,1,1956,1,0,1,True,1,16333.0,57.34791721776128,19.0,2,5
weak,mmbench,fixed,1,1846,1,0,1,True,1,12447.0,40.47335875174031,16.0,1,4
weak,mmbench,fixed,1,1308,1,0,1,True,1,14177.0,41.827845089836046,16.0,1,4
weak,mmbench,fixed,1,1693,1,0,1,True,1,14164.0,45.261247106827796,16.0,1,4
weak,mmbench,fixed,1,1594,1,0,1,True,1,13259.0,41.80757884308696,16.0,1,4
weak,mmbench,fixed,1,1770,0,0,0,True,1,13114.0,37.714228491764516,16.0,1,4
weak,mmbench,fixed,1,1636,0,0,0,True,1,75810.0,185.71646104985848,63.0,6,18
weak,mmbench,fixed,1,569,1,0,1,True,1,18377.0,54.35297050070949,19.0,2,5
weak,mmbench,fixed,1,193,1,0,1,True,1,15299.0,45.83441610191949,16.0,1,4
weak,mmbench,fixed,1,1301,1,0,1,True,1,13887.0,37.641517002135515,16.0,1,4
weak,mmbench,fixed,1,1124,0,0,0,True,1,9546.0,33.26959817507304,12.0,1,3
weak,mmbench,fixed,1,1160,1,0,1,True,1,13647.0,52.021432446083054,16.0,1,4
weak,mmbench,fixed,1,539,0,0,0,True,1,11611.0,43.924031890928745,16.0,1,4
weak,mmbench,fixed,1,1489,0,1,0,True,1,22861.0,71.31677747983485,26.0,4,7
weak,mmbench,fixed,1,121,1,0,1,True,1,14433.0,46.422175026964396,16.0,1,4
weak,mmbench,fixed,1,1268,1,0,1,True,1,5846.0,21.882936768000945,8.0,1,2
weak,mmbench,fixed,1,1773,0,0,0,True,1,42041.0,124.84018709207885,42.0,6,12
weak,mmbench,fixed,1,1485,1,0,1,True,1,14875.0,39.252315760590136,16.0,1,4
weak,mmbench,fixed,1,1912,1,0,1,True,1,16677.0,44.39567273971625,16.0,1,4
weak,mmbench,fixed,1,53,1,0,1,True,1,14548.0,42.59412233601324,16.0,1,4
weak,mmbench,fixed,1,1689,1,0,1,True,1,14469.0,42.684231193037704,16.0,1,4
weak,mmbench,fixed,1,335,0,1,0,True,1,44104.0,121.93533408106305,38.0,6,11
weak,mmbench,fixed,1,454,1,0,1,True,1,11530.0,33.79855850804597,11.0,2,3
weak,mmbench,fixed,1,810,1,0,1,True,1,15003.0,62.071953584905714,19.0,2,5
weak,mmbench,fixed,1,1314,0,0,0,True,1,19430.0,65.2010501131881,22.0,2,6
weak,mmbench,fixed,1,1403,1,0,1,True,1,11641.0,41.185156534891576,16.0,1,4
weak,mmbench,fixed,1,99,1,0,1,True,1,14115.0,41.756516586756334,16.0,1,4
weak,mmbench,fixed,1,1651,1,0,0,True,1,55032.0,80.95675141131505,33.0,4,9
weak,mmbench,fixed,1,1823,1,0,1,True,1,14024.0,42.521269232733175,16.0,1,4
weak,mmbench,fixed,1,723,1,0,1,True,1,13086.0,37.10220601083711,16.0,1,4
weak,mmbench,fixed,1,334,0,1,0,True,1,26612.0,77.36870452994481,25.0,3,7
weak,mmbench,fixed,1,1048,1,0,1,True,1,16333.0,54.24225445627235,19.0,2,5
weak,mmbench,fixed,1,1392,1,0,1,True,1,11280.0,38.50529606384225,16.0,1,4
weak,mmbench,fixed,1,511,0,1,0,True,1,32813.0,84.01213792990893,22.0,2,6
weak,mmbench,fixed,1,1911,1,0,1,True,1,16946.0,44.53765391930938,16.0,1,4
weak,mmbench,fixed,1,1583,1,0,1,True,1,25416.0,90.57520441501401,26.0,4,7
weak,mmbench,fixed,1,1213,0,0,0,True,1,18150.0,58.884137361776084,18.0,2,5
weak,mmbench,fixed,1,1290,0,0,0,True,1,11807.0,46.23473066603765,16.0,1,4
weak,mmbench,fixed,1,199,1,0,1,True,1,15797.0,47.63817669800483,16.0,1,4
weak,mmbench,fixed,1,1078,1,0,1,True,1,16694.0,56.687950673978776,19.0,2,5
weak,mmbench,fixed,1,1964,0,0,0,True,1,20336.0,70.29276696685702,22.0,2,6
weak,mmbench,fixed,1,1511,0,1,0,True,1,39876.0,139.8474656441249,42.0,4,12
weak,mmbench,fixed,1,1127,1,0,1,True,1,9834.0,31.420085050165653,12.0,1,3
weak,mmbench,fixed,1,1273,1,0,0,True,1,11757.0,44.56919360300526,14.0,2,4
weak,mmbench,fixed,1,1409,1,0,0,True,1,11495.0,44.845808510202914,16.0,1,4
weak,mmbench,fixed,1,742,1,0,0,True,1,13025.0,41.93821077328175,16.0,1,4
weak,mmbench,fixed,1,496,1,0,0,True,1,20778.0,56.56625188724138,17.0,1,4
weak,mmbench,fixed,1,534,0,1,0,True,1,29166.0,88.65658023906872,29.0,4,8
weak,mmbench,fixed,1,718,1,0,0,True,1,13054.0,41.77830276126042,16.0,1,4
weak,mmbench,fixed,1,1545,0,0,0,True,1,11153.0,35.42087366199121,12.0,1,3
weak,mmbench,fixed,1,107,1,0,0,True,1,14745.0,42.90340077504516,16.0,1,4
weak,mmbench,fixed,1,64,1,0,0,True,1,14686.0,44.27037942013703,16.0,1,4
weak,mmbench,fixed,1,1012,1,0,0,True,1,11187.0,32.65949897491373,12.0,1,3
weak,mmbench,fixed,1,348,0,0,0,True,1,13469.0,43.46777901123278,16.0,1,4
weak,mmbench,fixed,1,1623,1,0,0,True,1,12866.0,46.60506559233181,16.0,1,4
weak,mmbench,fixed,1,151,0,0,0,True,1,27941.0,82.22844663797878,26.0,4,7
weak,mmbench,fixed,1,410,1,0,0,True,1,5456.0,17.71470608492382,8.0,1,2
weak,mmbench,fixed,1,638,0,0,0,True,1,30419.0,104.57061011111364,29.0,4,8
weak,mmbench,fixed,1,1859,1,0,0,True,1,12549.0,45.06163916713558,16.0,1,4
weak,mmbench,fixed,1,560,0,0,0,True,1,15364.0,52.92879621591419,16.0,1,4
weak,mmbench,fixed,1,1564,1,0,0,True,1,18171.0,58.10071702487767,18.0,2,5
weak,mmbench,fixed,1,1295,1,0,0,True,1,12557.0,40.41524886293337,16.0,1,4
weak,mmbench,fixed,1,828,1,0,0,True,1,9111.0,35.338581991847605,12.0,1,3
weak,mmbench,fixed,1,1799,1,0,0,True,1,13905.0,44.44453379907645,16.0,1,4
weak,mmbench,fixed,1,709,1,0,0,True,1,13316.0,44.85089708981104,16.0,1,4
weak,mmbench,fixed,1,1,1,0,0,True,1,19038.0,52.3051083041355,19.0,2,5
weak,mmbench,fixed,1,508,1,0,0,True,1,18376.0,42.34433868015185,16.0,1,4
weak,mmbench,fixed,1,69,1,0,0,True,1,15166.0,46.86719678877853,16.0,1,4
weak,mmbench,fixed,1,928,1,0,0,True,1,13930.0,44.72618220606819,16.0,1,4
weak,mmbench,fixed,1,689,1,0,0,True,1,13733.0,45.88374658301473,16.0,1,4
weak,mmbench,fixed,1,565,1,0,0,True,1,18849.0,61.8606012230739,19.0,2,5
weak,mmbench,fixed,1,1148,1,0,0,True,1,17539.0,60.5136488401331,19.0,2,5
weak,mmbench,fixed,1,158,1,0,0,True,1,15494.0,45.00404915283434,16.0,1,4
weak,mmbench,fixed,1,352,0,0,0,True,1,14069.0,44.44361908710562,16.0,1,4
weak,mmbench,fixed,1,804,0,0,0,True,1,17192.0,57.69433338125236,19.0,2,5
weak,mmbench,fixed,1,319,1,0,0,True,1,9834.0,29.214618236990646,12.0,1,3
weak,mmbench,fixed,1,1200,1,0,0,True,1,25888.0,75.28976752888411,27.0,3,8
weak,mmbench,fixed,1,1426,1,0,0,True,1,12899.0,39.22258791257627,16.0,1,4
weak,mmbench,fixed,1,261,1,0,0,True,1,13934.0,47.848830967908725,14.0,2,4
weak,mmbench,fixed,1,568,0,0,0,True,1,18587.0,51.10752075002529,19.0,2,5
weak,mmbench,fixed,1,1457,1,0,0,True,1,18154.0,47.5619565541856,19.0,2,5
weak,mmbench,fixed,1,1006,0,0,0,True,1,13577.0,38.02129406784661,16.0,1,4
weak,mmbench,fixed,1,1574,0,0,0,True,1,24090.0,78.15701470407657,28.0,3,8
weak,mmbench,fixed,1,109,1,0,0,True,1,14883.0,39.799635463859886,16.0,1,4
weak,mmbench,fixed,1,855,1,0,0,True,1,13279.0,38.539227857021615,16.0,1,4
weak,mmbench,fixed,1,694,1,0,0,True,1,14456.0,39.404672540025786,16.0,1,4
weak,mmstar,fixed,0,508,0,1,0,True,1,4103.0,17.865869621979073,4.0,1,1
weak,mmstar,fixed,0,409,0,1,0,True,1,3904.0,14.959824727848172,4.0,1,1
weak,mmstar,fixed,0,140,0,1,0,True,1,2833.0,16.897885410115123,4.0,1,1
weak,mmstar,fixed,0,776,0,1,0,True,1,8460.0,48.78178356890567,7.0,2,2
weak,mmstar,fixed,0,446,0,1,0,True,1,6384.0,41.85917540197261,7.0,2,2
weak,mmstar,fixed,0,519,0,1,0,True,1,3436.0,25.548281511990353,4.0,1,1
weak,mmstar,fixed,0,395,0,1,0,True,1,3545.0,17.059644501889125,4.0,1,1
weak,mmstar,fixed,0,868,1,0,1,True,1,4677.0,17.866007479140535,4.0,1,1
weak,mmstar,fixed,0,1337,1,0,1,True,1,4379.0,30.869903245009482,4.0,1,1
weak,mmstar,fixed,0,26,0,1,0,True,1,3690.0,17.415999579941854,4.0,1,1
weak,mmstar,fixed,0,1184,1,0,1,True,1,3341.0,15.128084325930104,4.0,1,1
weak,mmstar,fixed,0,968,0,1,0,True,1,3785.0,23.8011319891084,4.0,1,1
weak,mmstar,fixed,0,1260,0,1,0,True,1,3667.0,16.752888170070946,4.0,1,1
weak,mmstar,fixed,0,641,0,1,0,True,1,2968.0,23.213882096111774,4.0,1,1
weak,mmstar,fixed,0,1114,0,1,0,True,1,3975.0,18.19660627702251,4.0,1,1
weak,mmstar,fixed,0,146,0,1,0,True,1,13233.0,62.067146030953154,14.0,4,4
weak,mmstar,fixed,0,1304,1,0,1,True,1,3794.0,15.55000646901317,4.0,1,1
weak,mmstar,fixed,0,1078,0,1,0,True,1,3285.0,16.56127757905051,4.0,1,1
weak,mmstar,fixed,0,1294,0,1,0,True,1,6466.0,49.24259168212302,7.0,2,2
weak,mmstar,fixed,0,58,0,1,0,True,1,9894.0,50.655316419899464,10.0,3,3
weak,mmstar,fixed,0,456,0,1,0,True,1,3228.0,18.737476010108367,4.0,1,1
weak,mmstar,fixed,0,1074,1,0,1,True,1,12239.0,45.904563983902335,10.0,3,3
weak,mmstar,fixed,0,962,0,1,0,True,1,27817.0,107.1215770218987,20.0,6,6
weak,mmstar,fixed,0,852,0,1,0,True,1,19316.0,64.53756166086532,15.0,4,4
weak,mmstar,fixed,0,648,0,1,0,True,1,3403.0,25.31542318011634,4.0,1,1
weak,mmstar,fixed,0,436,0,1,0,True,1,14265.0,74.96554059488699,14.0,4,4
weak,mmstar,fixed,0,562,0,1,0,True,1,6787.0,31.868773952126503,7.0,2,2
weak,mmstar,fixed,0,1210,0,1,0,True,1,21489.0,85.2810819519218,20.0,6,6
weak,mmstar,fixed,0,232,1,0,1,True,1,3110.0,17.290135169867426,4.0,1,1
weak,mmstar,fixed,0,1293,1,0,1,True,1,3732.0,16.666825636057183,4.0,1,1
weak,mmstar,fixed,0,48,0,1,0,True,1,6581.0,30.823112754849717,7.0,2,2
weak,mmstar,fixed,0,642,0,1,0,True,1,4022.0,21.490341196069494,4.0,1,1
weak,mmstar,fixed,0,264,1,0,1,True,1,3523.0,17.486242957180366,4.0,1,1
weak,mmstar,fixed,0,1308,0,1,0,True,1,4523.0,17.600623219041154,4.0,1,1
weak,mmstar,fixed,0,1230,1,0,1,True,1,3889.0,18.23545555397868,4.0,1,1
weak,mmstar,fixed,0,933,0,1,0,True,1,8035.0,29.32823441317305,4.0,1,1
weak,mmstar,fixed,0,795,0,1,0,True,1,3399.0,22.814912213012576,4.0,1,1
weak,mmstar,fixed,0,545,0,1,0,True,1,3607.0,18.405637172982097,4.0,1,1
weak,mmstar,fixed,0,1469,0,1,0,True,1,7391.0,32.80014567892067,7.0,2,2
weak,mmstar,fixed,0,1194,0,1,0,True,1,23903.0,122.42902587796561,21.0,6,6
weak,mmstar,fixed,0,33,0,1,0,True,1,3184.0,19.150191496126354,4.0,1,1
weak,mmstar,fixed,0,403,1,0,1,True,1,3422.0,27.595071660121903,4.0,1,1
weak,mmstar,fixed,0,1474,1,0,1,True,1,3141.0,15.735059808008373,4.0,1,1
weak,mmstar,fixed,0,579,0,1,0,True,1,3369.0,17.2036202151794,4.0,1,1
weak,mmstar,fixed,0,1208,1,0,1,True,1,3479.0,30.52269112295471,4.0,1,1
weak,mmstar,fixed,0,491,0,1,0,True,1,3280.0,16.664938783971593,4.0,1,1
weak,mmstar,fixed,0,356,0,1,0,True,1,8535.0,39.54403250501491,10.0,3,3
weak,mmstar,fixed,0,783,0,1,0,True,1,24475.0,100.78249054891057,20.0,6,6
weak,mmstar,fixed,0,185,0,1,0,True,1,3079.0,30.28448315197602,4.0,1,1
weak,mmstar,fixed,0,1218,1,0,1,True,1,3992.0,18.847130235051736,4.0,1,1
weak,mmstar,fixed,0,932,1,0,1,True,1,8654.0,33.935946482932195,7.0,2,2
weak,mmstar,fixed,0,1334,1,0,1,True,1,3185.0,15.99290645099245,4.0,1,1
weak,mmstar,fixed,0,151,0,1,0,True,1,11966.0,59.61963758105412,14.0,4,4
weak,mmstar,fixed,0,970,0,1,0,True,1,7254.0,26.790215940913185,7.0,2,2
weak,mmstar,fixed,0,530,0,1,0,True,1,7145.0,27.55800923006609,7.0,2,2
weak,mmstar,fixed,0,249,1,0,1,True,1,9405.0,44.36071923002601,10.0,3,3
weak,mmstar,fixed,0,706,1,0,1,True,1,6381.0,30.941658233990893,7.0,2,2
weak,mmstar,fixed,0,473,0,1,0,True,1,3116.0,14.91857987595722,4.0,1,1
weak,mmstar,fixed,0,514,0,1,0,True,1,8761.0,36.118222306948155,10.0,3,3
weak,mmstar,fixed,0,442,0,1,0,True,1,3695.0,15.704102985793725,4.0,1,1
weak,mmstar,fixed,0,1476,0,1,0,True,1,3606.0,18.905762424925342,4.0,1,1
weak,mmstar,fixed,0,1264,0,1,0,True,1,9278.0,44.2954894520808,10.0,3,3
weak,mmstar,fixed,0,1231,1,0,1,True,1,7041.0,30.9847565300297,7.0,2,2
weak,mmstar,fixed,0,1203,0,0,0,True,1,21310.0,76.21838195691817,17.0,5,5
weak,mmstar,fixed,0,66,0,0,0,True,1,3602.0,17.978134274017066,4.0,1,1
weak,mmstar,fixed,0,971,1,0,1,True,1,3774.0,15.829297159099951,4.0,1,1
weak,mmstar,fixed,0,235,1,0,1,True,1,3593.0,16.252268555108458,4.0,1,1
weak,mmstar,fixed,0,867,0,1,0,True,1,14008.0,53.73627029592171,14.0,4,4
weak,mmstar,fixed,0,640,0,1,0,True,1,3400.0,14.966564611997455,4.0,1,1
weak,mmstar,fixed,0,1314,0,0,0,True,1,5636.0,27.91726686898619,7.0,2,2
weak,mmstar,fixed,0,1090,0,0,0,True,1,13249.0,27.503942931070924,4.0,1,1
weak,mmstar,fixed,0,287,0,0,0,True,1,3423.0,17.674408168997616,4.0,1,1
weak,mmstar,fixed,0,27,0,0,0,True,1,3998.0,17.22047688998282,4.0,1,1
weak,mmstar,fixed,0,1003,1,0,1,True,1,22451.0,84.56173954997212,20.0,6,6
weak,mmstar,fixed,0,495,1,0,1,True,1,3482.0,15.864588178927079,4.0,1,1
weak,mmstar,fixed,0,1349,0,1,0,True,1,12951.0,71.43837038986385,14.0,4,4
weak,mmstar,fixed,0,652,1,0,1,True,1,3820.0,13.927565389079973,4.0,1,1
weak,mmstar,fixed,0,874,1,0,1,True,1,10741.0,50.1588507250417,10.0,3,3
weak,mmstar,fixed,0,1185,0,0,0,True,1,7376.0,41.503818846074864,7.0,2,2
weak,mmstar,fixed,0,1295,0,0,0,True,1,3420.0,22.74979997286573,4.0,1,1
weak,mmstar,fixed,0,647,1,0,1,True,1,2681.0,12.41344317002222,4.0,1,1
weak,mmstar,fixed,0,794,1,0,1,True,1,17017.0,81.63080083904788,17.0,5,5
weak,mmstar,fixed,0,117,0,0,0,True,1,3719.0,30.69627802609466,4.0,1,1
weak,mmstar,fixed,0,429,1,0,1,True,1,3169.0,17.0336066049058,4.0,1,1
weak,mmstar,fixed,0,638,1,0,1,True,1,3428.0,30.05977271287702,4.0,1,1
weak,mmstar,fixed,0,271,0,0,0,True,1,3551.0,16.02172507508658,4.0,1,1
weak,mmstar,fixed,0,800,1,0,1,True,1,10542.0,33.03532976284623,7.0,2,2
weak,mmstar,fixed,0,158,1,0,1,True,1,2870.0,11.705843375064433,4.0,1,1
weak,mmstar,fixed,0,1327,1,0,0,True,1,16397.0,74.66123653296381,17.0,5,5
weak,mmstar,fixed,0,1198,1,0,1,True,1,7091.0,31.79686097195372,7.0,2,2
weak,mmstar,fixed,0,367,1,0,1,True,1,6663.0,32.67924495204352,7.0,2,2
weak,mmstar,fixed,0,917,1,0,1,True,1,6018.0,19.263679135823622,4.0,1,1
weak,mmstar,fixed,0,1263,0,1,0,True,1,10651.0,41.94545746501535,10.0,3,3
weak,mmstar,fixed,0,534,1,0,1,True,1,24054.0,62.83708022185601,7.0,2,2
weak,mmstar,fixed,0,175,1,0,1,True,1,3367.0,16.055056165205315,4.0,1,1
weak,mmstar,fixed,0,1067,1,0,1,True,1,3460.0,17.446001103846356,4.0,1,1
weak,mmstar,fixed,0,339,0,0,0,True,1,3331.0,22.731768601108342,4.0,1,1
weak,mmstar,fixed,0,758,0,0,0,True,1,3521.0,14.861472117947415,4.0,1,1
weak,mmstar,fixed,0,1241,0,1,0,True,1,20009.0,75.66127033508383,17.0,5,5
weak,mmstar,fixed,0,531,0,0,0,True,1,3443.0,16.198841650038958,4.0,1,1
weak,mmstar,fixed,0,1274,0,1,0,True,1,6396.0,26.322012146934867,7.0,2,2
weak,mmstar,fixed,0,1192,1,0,1,True,1,2966.0,12.528975536115468,4.0,1,1
weak,mmstar,fixed,0,941,0,0,0,True,1,6118.0,28.597278975183144,7.0,2,2
weak,mmstar,fixed,0,39,0,0,0,True,1,3639.0,17.429076025029644,4.0,1,1
weak,mmstar,fixed,0,149,0,0,0,True,1,3564.0,17.26553380000405,4.0,1,1
weak,mmstar,fixed,0,97,1,0,1,True,1,3104.0,15.849059027153999,4.0,1,1
weak,mmstar,fixed,0,646,0,1,0,True,1,4845.0,22.664149285992607,4.0,1,1
weak,mmstar,fixed,0,401,0,1,0,True,1,6373.0,31.407169478945434,7.0,2,2
weak,mmstar,fixed,0,1424,1,0,1,True,1,3367.0,13.325521148042753,4.0,1,1
weak,mmstar,fixed,0,506,0,1,0,True,1,15455.0,68.78568382095546,14.0,4,4
weak,mmstar,fixed,0,469,1,0,1,True,1,3359.0,16.034486623946577,4.0,1,1
weak,mmstar,fixed,0,1475,0,1,0,True,1,5533.0,27.00959375500679,7.0,2,2
weak,mmstar,fixed,0,1439,0,0,0,True,1,22545.0,79.90374378301203,20.0,6,6
weak,mmstar,fixed,0,1026,1,0,1,True,1,3255.0,14.850027341162786,4.0,1,1
weak,mmstar,fixed,0,884,1,0,1,True,1,3976.0,17.601404909044504,4.0,1,1
weak,mmstar,fixed,0,1125,1,0,1,True,1,7120.0,28.581429277081043,4.0,1,1
weak,mmstar,fixed,0,557,0,0,0,True,1,3295.0,15.467453697929159,4.0,1,1
weak,mmstar,fixed,0,90,1,0,1,True,1,9413.0,41.62108525680378,10.0,3,3
weak,mmstar,fixed,0,818,0,1,0,True,1,10573.0,42.86665037996136,10.0,3,3
weak,mmstar,fixed,0,494,0,1,0,True,1,3124.0,11.91165328794159,4.0,1,1
weak,mmstar,fixed,0,1451,1,0,1,True,1,2883.0,14.689732884988189,4.0,1,1
weak,mmstar,fixed,0,477,0,0,0,True,1,13304.0,58.25764650804922,14.0,4,4
weak,mmstar,fixed,0,262,0,1,0,True,1,3590.0,16.637219442985952,4.0,1,1
weak,mmstar,fixed,0,998,0,0,0,True,1,35736.0,95.68445503991097,20.0,6,6
weak,mmstar,fixed,0,152,1,0,1,True,1,3586.0,16.701806761091575,4.0,1,1
weak,mmstar,fixed,0,1134,1,0,1,True,1,3373.0,12.229550249874592,4.0,1,1
weak,mmstar,fixed,0,15,1,0,1,True,1,3668.0,18.41299235005863,4.0,1,1
weak,mmstar,fixed,0,602,1,0,1,True,1,3060.0,14.18081053905189,4.0,1,1
weak,mmstar,fixed,0,991,1,0,1,True,1,3704.0,16.714902968145907,4.0,1,1
weak,mmstar,fixed,0,583,1,0,1,True,1,3244.0,17.125539493048564,4.0,1,1
weak,mmstar,fixed,0,697,1,0,1,True,1,3517.0,20.23234672914259,4.0,1,1
weak,mmstar,fixed,0,1223,0,1,0,True,1,6797.0,29.025201278971508,7.0,2,2
weak,mmstar,fixed,0,966,0,0,0,True,1,2929.0,12.606564960908145,4.0,1,1
weak,mmstar,fixed,0,1466,1,0,1,True,1,3216.0,13.777429056819528,4.0,1,1
weak,mmstar,fixed,0,1128,0,1,0,True,1,7715.0,35.49870192306116,7.0,2,2
weak,mmstar,fixed,0,388,1,0,1,True,1,3186.0,11.87805403303355,4.0,1,1
weak,mmstar,fixed,0,44,1,0,1,True,1,3500.0,19.60655059083365,4.0,1,1
weak,mmstar,fixed,0,1401,1,0,1,True,1,9986.0,32.350982206175104,7.0,2,2
weak,mmstar,fixed,0,1112,1,0,1,True,1,3211.0,14.546470813918859,4.0,1,1
weak,mmstar,fixed,0,283,1,0,0,True,1,3657.0,18.72202777513303,4.0,1,1
weak,mmstar,fixed,0,1455,0,1,0,True,1,4404.0,17.673877699067816,4.0,1,1
weak,mmstar,fixed,0,1381,1,0,0,True,1,50290.0,108.7284274159465,20.0,6,6
weak,mmstar,fixed,0,897,0,1,0,True,1,7149.0,38.89349384303205,7.0,2,2
weak,mmstar,fixed,0,50,0,0,0,True,1,6605.0,36.3259887797758,7.0,2,2
weak,mmstar,fixed,0,507,0,1,0,True,1,4231.0,21.390621120110154,4.0,1,1
weak,mmstar,fixed,0,928,1,0,1,True,1,3777.0,15.183320624986663,4.0,1,1
weak,mmstar,fixed,0,585,0,0,0,True,1,5879.0,22.98977429792285,7.0,2,2
weak,mmstar,fixed,0,106,1,0,1,True,1,3605.0,17.630907442886382,4.0,1,1
weak,mmstar,fixed,0,1126,1,0,1,True,1,3318.0,12.714328709989786,4.0,1,1
weak,mmstar,fixed,0,344,0,1,0,True,1,3268.0,16.672490764874965,4.0,1,1
weak,mmstar,fixed,0,1020,1,0,1,True,1,11545.0,42.747959083877504,10.0,3,3
weak,mmstar,fixed,0,1430,1,0,1,True,1,5791.0,25.350846087094396,7.0,2,2
weak,mmstar,fixed,0,212,1,0,1,True,1,3283.0,13.374637838918716,4.0,1,1
weak,mmstar,fixed,0,631,0,0,0,True,1,3469.0,15.648009276017547,4.0,1,1
weak,mmstar,fixed,0,437,0,0,0,True,1,6796.0,29.901598382974043,7.0,2,2
weak,mmstar,fixed,0,886,1,0,1,True,1,3025.0,17.54220510320738,4.0,1,1
weak,mmstar,fixed,0,109,0,1,0,True,1,14264.0,63.14828754100017,14.0,4,4
weak,mmstar,fixed,0,411,1,0,1,True,1,3227.0,13.292840057052672,4.0,1,1
weak,mmstar,fixed,0,772,0,1,0,True,1,3368.0,14.730766324093565,4.0,1,1
weak,mmstar,fixed,0,713,1,0,1,True,1,3161.0,12.609165681991726,4.0,1,1
weak,mmstar,fixed,0,516,1,0,1,True,1,3464.0,13.783139665843919,4.0,1,1
weak,mmstar,fixed,0,432,0,0,0,True,1,3251.0,13.384785602102056,4.0,1,1
weak,mmstar,fixed,0,799,0,0,0,True,1,15118.0,57.86513690603897,14.0,4,4
weak,mmstar,fixed,0,230,1,0,1,True,1,6515.0,26.939074558205903,7.0,2,2
weak,mmstar,fixed,0,1497,1,0,1,True,1,6738.0,15.612351770978421,4.0,1,1
weak,mmstar,fixed,0,1447,1,0,1,True,1,6193.0,26.46356418193318,7.0,2,2
weak,mmstar,fixed,0,1190,1,0,1,True,1,7662.0,26.476638838881627,7.0,2,2
weak,mmstar,fixed,0,1022,0,0,0,True,1,35154.0,88.93075470207259,20.0,6,6
weak,mmstar,fixed,0,1141,0,1,0,True,1,3905.0,14.891647120937705,4.0,1,1
weak,mmstar,fixed,0,55,1,0,1,True,1,3717.0,25.364352273056284,4.0,1,1
weak,mmstar,fixed,0,297,1,0,0,True,1,14138.0,75.21143898391165,14.0,4,4
weak,mmstar,fixed,0,1428,0,0,0,True,1,18882.0,69.63875670684502,20.0,6,6
weak,mmstar,fixed,0,759,0,0,0,True,1,16964.0,65.46655576187186,15.0,4,4
weak,mmstar,fixed,0,901,1,0,1,True,1,6881.0,29.35316780395806,7.0,2,2
weak,mmstar,fixed,0,1266,1,0,0,True,1,3897.0,20.36609194613993,4.0,1,1
weak,mmstar,fixed,0,498,1,0,0,True,1,6060.0,33.44296395708807,7.0,2,2
weak,mmstar,fixed,0,618,1,0,0,True,1,3588.0,14.92659062705934,4.0,1,1
weak,mmstar,fixed,0,1019,1,0,0,True,1,6859.0,25.87568452791311,7.0,2,2
weak,mmstar,fixed,0,580,0,0,0,True,1,10695.0,39.32388423406519,10.0,3,3
weak,mmstar,fixed,0,593,1,0,0,True,1,3326.0,15.447815033840016,4.0,1,1
weak,mmstar,fixed,0,70,1,0,0,True,1,3328.0,16.165940568083897,4.0,1,1
weak,mmstar,fixed,0,186,1,0,0,True,1,3092.0,13.372328671161085,4.0,1,1
weak,mmstar,fixed,0,1055,0,1,0,True,1,14974.0,55.34064534306526,14.0,4,4
weak,mmstar,fixed,0,1357,0,0,0,True,1,4501.0,22.042459395946935,4.0,1,1
weak,mmstar,fixed,0,848,1,0,0,True,1,9693.0,39.576735644834116,10.0,3,3
weak,mmstar,fixed,0,392,1,0,0,True,1,3393.0,14.183204116066918,4.0,1,1
weak,mmstar,fixed,0,826,1,0,0,True,1,3332.0,16.840611937921494,4.0,1,1
weak,mmstar,fixed,0,365,1,0,0,True,1,3824.0,16.21286433096975,4.0,1,1
weak,mmstar,fixed,0,210,1,0,0,True,1,3368.0,13.33011110802181,4.0,1,1
weak,mmstar,fixed,0,1371,0,0,0,True,1,3350.0,40.8288718550466,4.0,1,1
weak,mmstar,fixed,0,1015,1,0,0,True,1,3821.0,14.332045764895156,4.0,1,1
weak,mmstar,fixed,0,573,0,0,0,True,1,3766.0,15.229929375927895,4.0,1,1
weak,mmstar,fixed,0,1495,1,0,0,True,1,6223.0,26.648511457955465,7.0,2,2
weak,mmstar,fixed,0,527,0,1,0,True,1,4062.0,17.383931796066463,4.0,1,1
weak,mmstar,fixed,0,285,1,0,0,True,1,3868.0,23.04090470005758,4.0,1,1
weak,mmstar,fixed,0,1077,0,1,0,True,1,22028.0,78.91986923897639,20.0,6,6
weak,mmstar,fixed,0,337,1,0,0,True,1,3138.0,15.274724859977141,4.0,1,1
weak,mmstar,fixed,0,944,0,1,0,True,1,16405.0,76.95702305994928,17.0,5,5
weak,mmstar,fixed,0,57,1,0,0,True,1,13848.0,52.47476787609048,14.0,4,4
weak,mmstar,fixed,0,1091,1,0,0,True,1,3344.0,12.860429390100762,4.0,1,1
weak,mmstar,fixed,0,989,1,0,0,True,1,3522.0,16.949693825095892,4.0,1,1
weak,mmstar,fixed,0,244,1,0,0,True,1,3211.0,14.030246269889176,4.0,1,1
weak,mmstar,fixed,0,833,1,0,0,True,1,3306.0,21.46855933102779,4.0,1,1
weak,mmstar,fixed,0,187,1,0,0,True,1,3263.0,17.53946277592331,4.0,1,1
weak,mmstar,fixed,0,662,0,1,0,True,1,5169.0,19.820602690102533,4.0,1,1
weak,mmstar,fixed,0,1201,1,0,0,True,1,3471.0,20.043672485044226,4.0,1,1
weak,mmstar,fixed,0,1301,0,1,0,True,1,17711.0,58.95638197497465,14.0,4,4
weak,mmstar,fixed,0,455,0,0,0,True,1,3633.0,15.619210744043812,4.0,1,1
weak,mmstar,fixed,0,1427,0,0,0,True,1,34795.0,66.46672270796262,14.0,4,4
weak,mmstar,fixed,0,564,1,0,0,True,1,3688.0,40.50700610294007,4.0,1,1
weak,mmstar,fixed,0,29,0,0,0,True,1,3667.0,21.389350906014442,4.0,1,1
weak,mmstar,fixed,0,575,1,0,0,True,1,3625.0,19.41267094016075,4.0,1,1
weak,mmstar,fixed,0,281,0,1,0,True,1,3238.0,20.475010622059926,4.0,1,1
weak,mmstar,fixed,0,789,1,0,0,True,1,3860.0,13.706026464002207,4.0,1,1
weak,mmstar,fixed,0,1373,0,1,0,True,1,3281.0,14.907811268931255,4.0,1,1
weak,mmstar,fixed,0,1267,0,1,0,True,1,17145.0,65.3631043068599,17.0,5,5
weak,mmstar,fixed,0,1179,0,1,0,True,1,11425.0,36.989351839991286,10.0,3,3
weak,mmstar,fixed,0,832,0,1,0,True,1,3357.0,13.710896302945912,4.0,1,1
weak,mmstar,fixed,0,1161,1,0,0,True,1,3056.0,11.525921714957803,4.0,1,1
weak,mmstar,fixed,0,165,1,0,0,True,1,6254.0,28.048390997108072,7.0,2,2
weak,mmstar,fixed,0,292,1,0,0,True,1,7282.0,28.599773874040693,7.0,2,2
weak,mmstar,fixed,0,582,0,1,0,True,1,3541.0,21.189968987135217,4.0,1,1
weak,mmstar,fixed,0,136,1,0,0,True,1,3282.0,14.772210987051949,4.0,1,1
weak,mmstar,fixed,0,1329,0,0,0,True,1,3601.0,14.739749079104513,4.0,1,1
weak,mmstar,fixed,0,475,1,0,0,True,1,3446.0,13.9236046790611,4.0,1,1
weak,mmstar,fixed,0,741,1,0,0,True,1,8460.0,34.264512800145894,10.0,3,3
weak,mmstar,fixed,0,934,1,0,0,True,1,3529.0,12.771795453038067,4.0,1,1
weak,mmstar,fixed,0,1212,1,0,0,True,1,22534.0,58.574616719037294,14.0,4,4
weak,mmstar,fixed,0,604,1,0,0,True,1,3019.0,12.037187454057857,4.0,1,1
weak,mmstar,fixed,0,1095,1,0,0,True,1,4808.0,19.33867659419775,4.0,1,1
weak,mmstar,fixed,0,843,1,0,0,True,1,3628.0,18.386127867968753,4.0,1,1
weak,mmstar,fixed,0,209,1,0,0,True,1,3074.0,16.298910920973867,4.0,1,1
weak,mmstar,fixed,0,490,1,0,0,True,1,3259.0,18.245050853816792,4.0,1,1
weak,mmstar,fixed,0,1454,1,0,0,True,1,2783.0,10.171140071935952,4.0,1,1
weak,mmstar,fixed,0,1062,0,1,0,True,1,4654.0,18.01595101202838,4.0,1,1
weak,mmstar,fixed,0,633,1,0,0,True,1,3470.0,15.630528691923246,4.0,1,1
weak,mmstar,fixed,0,357,1,0,0,True,1,3368.0,14.404532524989918,4.0,1,1
weak,mmstar,fixed,0,1255,0,1,0,True,1,14495.0,56.547549966024235,14.0,4,4
weak,mmstar,fixed,0,333,1,0,0,True,1,3615.0,16.906796271912754,4.0,1,1
weak,mmstar,fixed,0,788,0,0,0,True,1,17720.0,48.44551008497365,14.0,4,4
weak,mmstar,fixed,0,159,1,0,0,True,1,3166.0,15.36433216300793,4.0,1,1
weak,mmstar,fixed,0,940,1,0,0,True,1,3241.0,12.515854854136705,4.0,1,1
weak,mmstar,fixed,0,1355,1,0,0,True,1,3322.0,15.313781884033233,4.0,1,1
weak,mmstar,fixed,0,1177,0,1,0,True,1,22300.0,71.83974971110001,20.0,6,6
weak,mmstar,fixed,0,224,1,0,0,True,1,3806.0,19.210784547030926,4.0,1,1
weak,mmstar,fixed,0,745,1,0,0,True,1,3649.0,14.56670684600249,4.0,1,1
weak,mmstar,fixed,0,1382,0,0,0,True,1,4038.0,12.549909990979359,4.0,1,1
weak,mmstar,fixed,0,810,1,0,0,True,1,6958.0,26.150357500184327,7.0,2,2
weak,mmstar,fixed,0,326,0,0,0,True,1,5617.0,18.53440708294511,4.0,1,1
weak,mmstar,fixed,0,138,1,0,0,True,1,3238.0,12.490211421158165,4.0,1,1
weak,mmstar,fixed,1,508,0,1,0,True,1,3992.0,14.626690946053714,4.0,1,1
weak,mmstar,fixed,1,409,0,1,0,True,1,3899.0,11.78931846586056,4.0,1,1
weak,mmstar,fixed,1,140,0,1,0,True,1,2731.0,11.561821968993172,4.0,1,1
weak,mmstar,fixed,1,776,0,1,0,True,1,18319.0,51.05694605805911,14.0,4,4
weak,mmstar,fixed,1,446,0,1,0,True,1,3326.0,12.548070183955133,4.0,1,1
weak,mmstar,fixed,1,519,0,1,0,True,1,3425.0,13.018071299185976,4.0,1,1
weak,mmstar,fixed,1,395,0,1,0,True,1,9328.0,33.09752821782604,10.0,3,3
weak,mmstar,fixed,1,868,1,0,1,True,1,4815.0,12.967274680966511,4.0,1,1
weak,mmstar,fixed,1,1337,1,0,1,True,1,7759.0,25.535033289110288,7.0,2,2
weak,mmstar,fixed,1,26,0,1,0,True,1,3878.0,12.798806308070198,4.0,1,1
weak,mmstar,fixed,1,1184,1,0,1,True,1,3315.0,11.580055524827912,4.0,1,1
weak,mmstar,fixed,1,968,0,1,0,True,1,3837.0,15.080680047860369,4.0,1,1
weak,mmstar,fixed,1,1260,0,1,0,True,1,3685.0,12.978800185024738,4.0,1,1
weak,mmstar,fixed,1,641,0,1,0,True,1,2790.0,11.890213249018416,4.0,1,1
weak,mmstar,fixed,1,1114,0,1,0,True,1,4236.0,14.669230680912733,4.0,1,1
weak,mmstar,fixed,1,146,0,1,0,True,1,9567.0,41.416252783034,10.0,3,3
weak,mmstar,fixed,1,1304,1,0,1,True,1,6533.0,20.20149632403627,7.0,2,2
weak,mmstar,fixed,1,1078,0,1,0,True,1,3001.0,10.629682478960603,4.0,1,1
weak,mmstar,fixed,1,1294,0,1,0,True,1,3228.0,13.765231960918754,4.0,1,1
weak,mmstar,fixed,1,58,0,1,0,True,1,6298.0,21.58404986606911,7.0,2,2
weak,mmstar,fixed,1,456,0,1,0,True,1,3343.0,13.750818751985207,4.0,1,1
weak,mmstar,fixed,1,1074,1,0,1,True,1,4317.0,15.098234531003982,4.0,1,1
weak,mmstar,fixed,1,962,0,1,0,True,1,28216.0,83.18641533213668,20.0,6,6
weak,mmstar,fixed,1,852,0,1,0,True,1,4077.0,12.514269702136517,4.0,1,1
weak,mmstar,fixed,1,648,0,1,0,True,1,3400.0,13.255002106074244,4.0,1,1
weak,mmstar,fixed,1,436,0,1,0,True,1,10392.0,46.32599973701872,10.0,3,3
weak,mmstar,fixed,1,562,0,1,0,True,1,3680.0,14.781112188007683,4.0,1,1
weak,mmstar,fixed,1,1210,0,1,0,True,1,16046.0,57.285841844044626,14.0,4,4
weak,mmstar,fixed,1,232,1,0,1,True,1,2972.0,13.606085215928033,4.0,1,1
weak,mmstar,fixed,1,1293,1,0,1,True,1,3860.0,16.31142014102079,4.0,1,1
weak,mmstar,fixed,1,48,0,1,0,True,1,3559.0,14.246809416916221,4.0,1,1
weak,mmstar,fixed,1,642,0,1,0,True,1,10494.0,36.160868308041245,10.0,3,3
weak,mmstar,fixed,1,264,1,0,1,True,1,3499.0,12.474358352134004,4.0,1,1
weak,mmstar,fixed,1,1308,0,1,0,True,1,8295.0,21.908275739988312,7.0,2,2
weak,mmstar,fixed,1,1230,1,0,1,True,1,3529.0,12.632460325956345,4.0,1,1
weak,mmstar,fixed,1,933,0,1,0,True,1,14555.0,26.121407093014568,7.0,2,2
weak,mmstar,fixed,1,795,0,1,0,True,1,9496.0,34.92087339004502,10.0,3,3
weak,mmstar,fixed,1,545,0,1,0,True,1,3688.0,15.057897225022316,4.0,1,1
weak,mmstar,fixed,1,1469,0,1,0,True,1,3838.0,13.538698828080669,4.0,1,1
weak,mmstar,fixed,1,1194,1,0,1,True,1,7076.0,26.945318663027138,7.0,2,2
weak,mmstar,fixed,1,33,0,1,0,True,1,3295.0,13.52079832716845,4.0,1,1
weak,mmstar,fixed,1,403,1,0,1,True,1,3465.0,13.329149025958031,4.0,1,1
weak,mmstar,fixed,1,1474,1,0,1,True,1,3217.0,11.47562314197421,4.0,1,1
weak,mmstar,fixed,1,579,0,1,0,True,1,3316.0,12.54200691008009,4.0,1,1
weak,mmstar,fixed,1,1208,1,0,1,True,1,3568.0,13.851604573894292,4.0,1,1
weak,mmstar,fixed,1,491,0,1,0,True,1,3291.0,13.872960664099082,4.0,1,1
weak,mmstar,fixed,1,356,0,1,0,True,1,3302.0,14.561864408897236,4.0,1,1
weak,mmstar,fixed,1,783,0,1,0,True,1,23820.0,73.64070292399265,20.0,6,6
weak,mmstar,fixed,1,185,1,0,1,True,1,2936.0,11.453458312898874,4.0,1,1
weak,mmstar,fixed,1,1218,1,0,1,True,1,7510.0,25.689838978927583,7.0,2,2
weak,mmstar,fixed,1,932,1,0,1,True,1,4522.0,11.439016612013802,4.0,1,1
weak,mmstar,fixed,1,1334,1,0,1,True,1,3143.0,13.605544774094597,4.0,1,1
weak,mmstar,fixed,1,151,0,1,0,True,1,2984.0,11.134350174106658,4.0,1,1
weak,mmstar,fixed,1,970,1,0,1,True,1,7904.0,27.47965614590794,7.0,2,2
weak,mmstar,fixed,1,530,0,1,0,True,1,10494.0,36.61249613086693,10.0,3,3
weak,mmstar,fixed,1,249,1,0,1,True,1,6521.0,24.66177900484763,7.0,2,2
weak,mmstar,fixed,1,706,1,0,1,True,1,3288.0,13.4005582050886,4.0,1,1
weak,mmstar,fixed,1,473,0,1,0,True,1,13176.0,56.974506163969636,14.0,4,4
weak,mmstar,fixed,1,514,0,1,0,True,1,3095.0,9.238137261010706,4.0,1,1
weak,mmstar,fixed,1,442,1,0,1,True,1,3670.0,11.852662585908547,4.0,1,1
weak,mmstar,fixed,1,1476,1,0,1,True,1,3654.0,14.361478013917804,4.0,1,1
weak,mmstar,fixed,1,1264,0,1,0,True,1,5933.0,25.905336464988068,7.0,2,2
weak,mmstar,fixed,1,1231,1,0,1,True,1,6782.0,23.881573911057785,7.0,2,2
weak,mmstar,fixed,1,1203,0,1,0,True,1,8097.0,24.967094253050163,7.0,2,2
weak,mmstar,fixed,1,66,1,0,1,True,1,3584.0,13.308937397785485,4.0,1,1
weak,mmstar,fixed,1,971,1,0,1,True,1,3898.0,12.460483044851571,4.0,1,1
weak,mmstar,fixed,1,235,1,0,1,True,1,3694.0,13.659645818173885,4.0,1,1
weak,mmstar,fixed,1,867,0,1,0,True,1,17480.0,60.504115557065234,17.0,5,5
weak,mmstar,fixed,1,640,0,1,0,True,1,3527.0,11.236097680870444,4.0,1,1
weak,mmstar,fixed,1,1314,0,1,0,True,1,3131.0,12.200730893062428,4.0,1,1
weak,mmstar,fixed,1,1090,0,0,0,True,1,35014.0,57.697929055197164,10.0,3,3
weak,mmstar,fixed,1,287,1,0,1,True,1,3438.0,13.745340940076858,4.0,1,1
weak,mmstar,fixed,1,27,1,0,1,True,1,3933.0,12.455324104987085,4.0,1,1
weak,mmstar,fixed,1,1003,1,0,1,True,1,14783.0,45.255186113063246,14.0,4,4
weak,mmstar,fixed,1,495,1,0,1,True,1,3448.0,11.444342638133094,4.0,1,1
weak,mmstar,fixed,1,1349,0,1,0,True,1,12259.0,46.31318054697476,14.0,4,4
weak,mmstar,fixed,1,652,1,0,1,True,1,3751.0,11.053303521825,4.0,1,1
weak,mmstar,fixed,1,874,1,0,1,True,1,4002.0,12.515895201126114,4.0,1,1
weak,mmstar,fixed,1,1185,0,0,0,True,1,7183.0,25.00898270518519,7.0,2,2
weak,mmstar,fixed,1,1295,1,0,1,True,1,6138.0,25.204065986908972,7.0,2,2
weak,mmstar,fixed,1,647,1,0,1,True,1,3200.0,12.020755033008754,4.0,1,1
weak,mmstar,fixed,1,794,0,1,0,True,1,3388.0,11.098918898031116,4.0,1,1
weak,mmstar,fixed,1,117,0,0,0,True,1,7107.0,28.834899612003937,7.0,2,2
weak,mmstar,fixed,1,429,1,0,0,True,1,3320.0,11.648808889091015,4.0,1,1
weak,mmstar,fixed,1,638,1,0,1,True,1,3400.0,12.525846522999927,4.0,1,1
weak,mmstar,fixed,1,271,0,0,0,True,1,3595.0,13.02029438689351,4.0,1,1
weak,mmstar,fixed,1,800,1,0,1,True,1,5926.0,13.817433649906889,4.0,1,1
weak,mmstar,fixed,1,158,1,0,1,True,1,5907.0,23.430072749964893,7.0,2,2
weak,mmstar,fixed,1,1327,0,1,0,True,1,9634.0,37.87382039707154,10.0,3,3
weak,mmstar,fixed,1,1198,1,0,1,True,1,3269.0,10.739251665072516,4.0,1,1
weak,mmstar,fixed,1,367,1,0,1,True,1,3787.0,17.472131514921784,4.0,1,1
weak,mmstar,fixed,1,917,1,0,1,True,1,6151.0,15.803717856993899,4.0,1,1
weak,mmstar,fixed,1,1263,0,1,0,True,1,10075.0,38.94671503896825,10.0,3,3
weak,mmstar,fixed,1,534,1,0,1,True,1,34704.0,58.557484155055135,10.0,3,3
weak,mmstar,fixed,1,175,1,0,1,True,1,6640.0,27.575055191060528,7.0,2,2
weak,mmstar,fixed,1,1067,1,0,1,True,1,14575.0,50.375381069025025,14.0,4,4
weak,mmstar,fixed,1,339,0,1,0,True,1,3275.0,15.20454902597703,4.0,1,1
weak,mmstar,fixed,1,758,0,0,0,True,1,3631.0,15.291061276104301,4.0,1,1
weak,mmstar,fixed,1,1241,0,1,0,True,1,24302.0,82.98621004703455,20.0,6,6
weak,mmstar,fixed,1,531,1,0,1,True,1,6349.0,29.714450815925375,7.0,2,2
weak,mmstar,fixed,1,1274,0,0,0,True,1,3516.0,18.187171386089176,4.0,1,1
weak,mmstar,fixed,1,1192,1,0,1,True,1,3040.0,10.1656844841782,4.0,1,1
weak,mmstar,fixed,1,941,0,0,0,True,1,5957.0,21.250764470081776,7.0,2,2
weak,mmstar,fixed,1,39,1,0,1,True,1,3602.0,15.34173973905854,4.0,1,1
weak,mmstar,fixed,1,149,0,0,0,True,1,9624.0,32.56707726512104,10.0,3,3
weak,mmstar,fixed,1,97,1,0,1,True,1,2958.0,13.851358884945512,4.0,1,1
weak,mmstar,fixed,1,646,1,0,1,True,1,4922.0,20.767089615110308,4.0,1,1
weak,mmstar,fixed,1,401,0,1,0,True,1,9016.0,36.2347139401827,10.0,3,3
weak,mmstar,fixed,1,1424,1,0,1,True,1,3117.0,12.015150727005675,4.0,1,1
weak,mmstar,fixed,1,506,0,1,0,True,1,11184.0,39.85551467188634,10.0,3,3
weak,mmstar,fixed,1,469,1,0,1,True,1,12652.0,51.21512992004864,14.0,4,4
weak,mmstar,fixed,1,1475,0,1,0,True,1,11640.0,56.00523901800625,14.0,4,4
weak,mmstar,fixed,1,1439,1,0,1,True,1,7603.0,23.22815614915453,7.0,2,2
weak,mmstar,fixed,1,1026,1,0,1,True,1,3434.0,11.851563265081495,4.0,1,1
weak,mmstar,fixed,1,884,1,0,1,True,1,11252.0,39.7690964830108,10.0,3,3
weak,mmstar,fixed,1,1125,1,0,1,True,1,7092.0,14.967509884852916,4.0,1,1
weak,mmstar,fixed,1,557,1,0,1,True,1,3489.0,14.360130344051868,4.0,1,1
weak,mmstar,fixed,1,90,0,1,0,True,1,6486.0,25.51417471608147,7.0,2,2
weak,mmstar,fixed,1,818,0,1,0,True,1,3841.0,12.267678263830021,4.0,1,1
weak,mmstar,fixed,1,494,0,1,0,True,1,3169.0,10.647501952946186,4.0,1,1
weak,mmstar,fixed,1,1451,1,0,1,True,1,3213.0,13.429591218940914,4.0,1,1
weak,mmstar,fixed,1,477,0,0,0,True,1,12422.0,51.86160398996435,14.0,4,4
weak,mmstar,fixed,1,262,0,1,0,True,1,9756.0,30.387275880901143,10.0,3,3
weak,mmstar,fixed,1,998,0,1,0,True,1,23933.0,53.035056623164564,14.0,4,4
weak,mmstar,fixed,1,152,0,0,0,True,1,6752.0,26.961829842999578,7.0,2,2
weak,mmstar,fixed,1,1134,1,0,1,True,1,3348.0,11.889037235174328,4.0,1,1
weak,mmstar,fixed,1,15,1,0,1,True,1,3767.0,14.63477294985205,4.0,1,1
weak,mmstar,fixed,1,602,1,0,1,True,1,3206.0,13.508575442014262,4.0,1,1
weak,mmstar,fixed,1,991,1,0,1,True,1,3561.0,11.227798701031134,4.0,1,1
weak,mmstar,fixed,1,583,1,0,1,True,1,3303.0,13.896092705894262,4.0,1,1
weak,mmstar,fixed,1,697,1,0,1,True,1,3542.0,15.888214058009908,4.0,1,1
weak,mmstar,fixed,1,1223,0,0,0,True,1,7046.0,25.132838817080483,7.0,2,2
weak,mmstar,fixed,1,966,0,1,0,True,1,2891.0,11.98633159790188,4.0,1,1
weak,mmstar,fixed,1,1466,0,0,0,True,1,3080.0,11.215199606958777,4.0,1,1
weak,mmstar,fixed,1,1128,0,0,0,True,1,7941.0,30.35763583588414,7.0,2,2
weak,mmstar,fixed,1,388,1,0,1,True,1,3216.0,11.951370872091502,4.0,1,1
weak,mmstar,fixed,1,44,1,0,1,True,1,3752.0,16.74168141395785,4.0,1,1
weak,mmstar,fixed,1,1401,0,1,0,True,1,23885.0,75.66899634501897,20.0,6,6
weak,mmstar,fixed,1,1112,1,0,1,True,1,6445.0,26.950021976139396,7.0,2,2
weak,mmstar,fixed,1,283,1,0,1,True,1,13604.0,57.51529308594763,14.0,4,4
weak,mmstar,fixed,1,1455,0,0,0,True,1,20395.0,74.93210931215435,17.0,5,5
weak,mmstar,fixed,1,1381,0,1,0,True,1,9460.0,18.978034192929044,4.0,1,1
weak,mmstar,fixed,1,897,0,1,0,True,1,10250.0,38.68369981599972,10.0,3,3
weak,mmstar,fixed,1,50,0,0,0,True,1,3151.0,13.681667055003345,4.0,1,1
weak,mmstar,fixed,1,507,0,0,0,True,1,16809.0,59.662211338058114,14.0,4,4
weak,mmstar,fixed,1,928,1,0,1,True,1,7609.0,27.58254143805243,7.0,2,2
weak,mmstar,fixed,1,585,0,0,0,True,1,2999.0,12.780968031845987,4.0,1,1
weak,mmstar,fixed,1,106,1,0,1,True,1,6496.0,25.4051329230424,7.0,2,2
weak,mmstar,fixed,1,1126,1,0,1,True,1,3247.0,12.590070788981393,4.0,1,1
weak,mmstar,fixed,1,344,0,1,0,True,1,3343.0,12.10362573293969,4.0,1,1
weak,mmstar,fixed,1,1020,1,0,1,True,1,3750.0,11.663327838061377,4.0,1,1
weak,mmstar,fixed,1,1430,1,0,1,True,1,2895.0,11.517698582960293,4.0,1,1
weak,mmstar,fixed,1,212,1,0,1,True,1,3233.0,13.167482417076826,4.0,1,1
weak,mmstar,fixed,1,631,0,1,0,True,1,13516.0,62.37485197302885,14.0,4,4
weak,mmstar,fixed,1,437,0,0,0,True,1,13635.0,52.825624937191606,14.0,4,4
weak,mmstar,fixed,1,886,1,0,1,True,1,3294.0,15.593666720902547,4.0,1,1
weak,mmstar,fixed,1,109,0,1,0,True,1,3196.0,15.943183347117156,4.0,1,1
weak,mmstar,fixed,1,411,1,0,1,True,1,3218.0,12.820581828942522,4.0,1,1
weak,mmstar,fixed,1,772,0,1,0,True,1,3407.0,14.371949673164636,4.0,1,1
weak,mmstar,fixed,1,713,1,0,1,True,1,3164.0,9.748781607951969,4.0,1,1
weak,mmstar,fixed,1,516,1,0,1,True,1,3307.0,9.769689270993695,4.0,1,1
weak,mmstar,fixed,1,432,0,0,0,True,1,6211.0,16.81116582499817,7.0,2,2
weak,mmstar,fixed,1,799,0,1,0,True,1,4107.0,14.016757617006078,4.0,1,1
weak,mmstar,fixed,1,230,1,0,0,True,1,3405.0,12.006445553852245,4.0,1,1
weak,mmstar,fixed,1,1497,1,0,0,True,1,6752.0,12.275832089828327,4.0,1,1
weak,mmstar,fixed,1,1447,1,0,0,True,1,3174.0,12.61583258700557,4.0,1,1
weak,mmstar,fixed,1,1190,1,0,0,True,1,16388.0,53.577387996949255,14.0,4,4
weak,mmstar,fixed,1,1022,0,1,0,True,1,34973.0,76.98133639083244,20.0,6,6
weak,mmstar,fixed,1,1141,0,1,0,True,1,6984.0,22.777210761094466,7.0,2,2
weak,mmstar,fixed,1,55,1,0,0,True,1,3941.0,12.704488629009575,4.0,1,1
weak,mmstar,fixed,1,297,1,0,0,True,1,3279.0,11.688381214858964,4.0,1,1
weak,mmstar,fixed,1,1428,0,1,0,True,1,19277.0,68.54817525204271,20.0,6,6
weak,mmstar,fixed,1,759,0,0,0,True,1,10564.0,46.17038939986378,10.0,3,3
weak,mmstar,fixed,1,901,1,0,0,True,1,14207.0,47.95954160182737,14.0,4,4
weak,mmstar,fixed,1,1266,0,0,0,True,1,3758.0,13.844705612864345,4.0,1,1
weak,mmstar,fixed,1,498,1,0,0,True,1,3269.0,11.06988751492463,4.0,1,1
weak,mmstar,fixed,1,618,1,0,0,True,1,3464.0,12.220908168004826,4.0,1,1
weak,mmstar,fixed,1,1019,1,0,0,True,1,6716.0,18.452861721161753,7.0,2,2
weak,mmstar,fixed,1,580,0,1,0,True,1,3862.0,14.235159453004599,4.0,1,1
weak,mmstar,fixed,1,593,1,0,0,True,1,3688.0,12.516268339008093,4.0,1,1
weak,mmstar,fixed,1,70,1,0,0,True,1,3391.0,11.981269439915195,4.0,1,1
weak,mmstar,fixed,1,186,1,0,0,True,1,8932.0,46.24848652002402,10.0,3,3
weak,mmstar,fixed,1,1055,0,1,0,True,1,22967.0,72.06893557310104,20.0,6,6
weak,mmstar,fixed,1,1357,0,1,0,True,1,4551.0,11.226609606994316,4.0,1,1
weak,mmstar,fixed,1,848,0,1,0,True,1,3519.0,9.863554995972663,4.0,1,1
weak,mmstar,fixed,1,392,1,0,0,True,1,3441.0,11.080823177006096,4.0,1,1
weak,mmstar,fixed,1,826,1,0,0,True,1,3332.0,11.247959373984486,4.0,1,1
weak,mmstar,fixed,1,365,0,0,0,True,1,3705.0,9.497217437019572,4.0,1,1
weak,mmstar,fixed,1,210,1,0,0,True,1,3276.0,10.227409119019285,4.0,1,1
weak,mmstar,fixed,1,1371,0,1,0,True,1,2957.0,9.294359656982124,4.0,1,1
weak,mmstar,fixed,1,1015,1,0,0,True,1,7880.0,21.86230842093937,7.0,2,2
weak,mmstar,fixed,1,573,0,0,0,True,1,11089.0,41.187168644042686,10.0,3,3
weak,mmstar,fixed,1,1495,1,0,0,True,1,3453.0,13.88935071695596,4.0,1,1
weak,mmstar,fixed,1,527,0,0,0,True,1,3916.0,18.95125322905369,4.0,1,1
weak,mmstar,fixed,1,285,1,0,0,True,1,4222.0,16.279604817042127,4.0,1,1
weak,mmstar,fixed,1,1077,1,0,0,True,1,6118.0,18.674891326809302,7.0,2,2
weak,mmstar,fixed,1,337,0,0,0,True,1,3433.0,12.730953691992909,4.0,1,1
weak,mmstar,fixed,1,944,0,0,0,True,1,10434.0,36.43364387797192,10.0,3,3
weak,mmstar,fixed,1,57,0,0,0,True,1,3315.0,11.977517887949944,4.0,1,1
weak,mmstar,fixed,1,1091,1,0,0,True,1,3262.0,13.004311543889344,4.0,1,1
weak,mmstar,fixed,1,989,1,0,0,True,1,3517.0,10.86679601087235,4.0,1,1
weak,mmstar,fixed,1,244,1,0,0,True,1,3245.0,11.59397942898795,4.0,1,1
weak,mmstar,fixed,1,833,1,0,0,True,1,3396.0,18.022555618081242,4.0,1,1
weak,mmstar,fixed,1,187,1,0,0,True,1,3213.0,10.983529730001464,4.0,1,1
weak,mmstar,fixed,1,662,0,1,0,True,1,5207.0,15.351839690003544,4.0,1,1
weak,mmstar,fixed,1,1201,1,0,0,True,1,3469.0,12.241641450906172,4.0,1,1
weak,mmstar,fixed,1,1301,1,0,0,True,1,8831.0,27.952983126975596,7.0,2,2
weak,mmstar,fixed,1,455,1,0,0,True,1,6196.0,36.97938765888102,7.0,2,2
weak,mmstar,fixed,1,1427,0,0,0,True,1,17398.0,41.179855270078406,7.0,2,2
weak,mmstar,fixed,1,564,1,0,0,True,1,3711.0,17.36462576384656,4.0,1,1
weak,mmstar,fixed,1,29,0,0,0,True,1,3404.0,23.4624873730354,4.0,1,1
weak,mmstar,fixed,1,575,1,0,0,True,1,3629.0,14.132217022124678,4.0,1,1
weak,mmstar,fixed,1,281,0,0,0,True,1,3272.0,13.579033408081159,4.0,1,1
weak,mmstar,fixed,1,789,0,1,0,True,1,6249.0,26.337152716936544,7.0,2,2
weak,mmstar,fixed,1,1373,0,1,0,True,1,3185.0,18.861903600161895,4.0,1,1
weak,mmstar,fixed,1,1267,0,1,0,True,1,14442.0,51.67203000909649,14.0,4,4
weak,mmstar,fixed,1,1179,0,0,0,True,1,16288.0,44.95620334194973,14.0,4,4
weak,mmstar,fixed,1,832,0,0,0,True,1,13049.0,50.229426668956876,14.0,4,4
weak,mmstar,fixed,1,1161,1,0,0,True,1,3160.0,12.206683933967724,4.0,1,1
weak,mmstar,fixed,1,165,1,0,0,True,1,6526.0,22.286919550970197,7.0,2,2
weak,mmstar,fixed,1,292,1,0,0,True,1,6743.0,25.39846777310595,7.0,2,2
weak,mmstar,fixed,1,582,0,1,0,True,1,3682.0,14.98983464599587,4.0,1,1
weak,mmstar,fixed,1,136,1,0,0,True,1,3257.0,15.903906292049214,4.0,1,1
weak,mmstar,fixed,1,1329,0,0,0,True,1,3538.0,17.09571102098562,4.0,1,1
weak,mmstar,fixed,1,475,0,1,0,True,1,3339.0,18.349102054024115,4.0,1,1
weak,mmstar,fixed,1,741,0,1,0,True,1,5992.0,25.008582767099142,7.0,2,2
weak,mmstar,fixed,1,934,1,0,0,True,1,3540.0,12.493960421066731,4.0,1,1
weak,mmstar,fixed,1,1212,1,0,0,True,1,33368.0,75.09785792999901,20.0,6,6
weak,mmstar,fixed,1,604,1,0,0,True,1,3167.0,14.17117776721716,4.0,1,1
weak,mmstar,fixed,1,1095,1,0,0,True,1,4905.0,12.945141598116606,4.0,1,1
weak,mmstar,fixed,1,843,1,0,0,True,1,6528.0,27.91118744504638,7.0,2,2
weak,mmstar,fixed,1,209,1,0,0,True,1,3259.0,21.650917035061866,4.0,1,1
weak,mmstar,fixed,1,490,1,0,0,True,1,3335.0,17.758568345103413,4.0,1,1
weak,mmstar,fixed,1,1454,1,0,0,True,1,2846.0,11.21756060514599,4.0,1,1
weak,mmstar,fixed,1,1062,0,1,0,True,1,24646.0,67.9375947189983,20.0,6,6
weak,mmstar,fixed,1,633,1,0,0,True,1,3421.0,15.620489177061245,4.0,1,1
weak,mmstar,fixed,1,357,1,0,0,True,1,10140.0,33.785098819062114,10.0,3,3
weak,mmstar,fixed,1,1255,0,1,0,True,1,24639.0,71.16611956595443,21.0,6,6
weak,mmstar,fixed,1,333,1,0,0,True,1,3587.0,17.05758881010115,4.0,1,1
weak,mmstar,fixed,1,788,0,0,0,True,1,17812.0,46.01643100799993,14.0,4,4
weak,mmstar,fixed,1,159,0,0,0,True,1,19723.0,66.9408365979325,20.0,6,6
weak,mmstar,fixed,1,940,1,0,0,True,1,3271.0,12.207304994110018,4.0,1,1
weak,mmstar,fixed,1,1355,0,1,0,True,1,18379.0,53.8152118739672,20.0,6,6
weak,mmstar,fixed,1,1177,0,1,0,True,1,22421.0,59.017427623970434,20.0,6,6
weak,mmstar,fixed,1,224,1,0,0,True,1,3765.0,13.26896024798043,4.0,1,1
weak,mmstar,fixed,1,745,1,0,0,True,1,3770.0,13.034905849024653,4.0,1,1
weak,mmstar,fixed,1,1382,0,0,0,True,1,4026.0,15.53319078288041,4.0,1,1
weak,mmstar,fixed,1,810,1,0,0,True,1,3732.0,12.725021526915953,4.0,1,1
weak,mmstar,fixed,1,326,0,0,0,True,1,5768.0,17.20067559904419,4.0,1,1
weak,mmstar,fixed,1,138,1,0,0,True,1,3210.0,11.417157504940405,4.0,1,1
weak,lawqa,full,0,lawQA/test/51847,1,0,1,True,1,17265.0,32.495256333844736,7.0,2,2
weak,lawqa,full,0,lawQA/test/49817,0,1,0,True,1,16319.0,26.429613398155198,7.0,2,2
weak,lawqa,full,0,lawQA/test/51552,0,0,0,True,1,17439.0,26.271528465906158,7.0,2,2
weak,lawqa,full,0,lawQA/test/50033,1,0,1,True,1,17109.0,26.381110643036664,7.0,2,2
weak,lawqa,full,0,lawQA/test/48740,0,0,0,True,1,17725.0,29.551104913000017,7.0,2,2
weak,lawqa,full,0,lawQA/test/48621,0,0,0,True,1,19741.0,39.79575027897954,7.0,2,2
weak,lawqa,full,0,lawQA/test/48332,1,0,1,True,1,16497.0,29.349488273030147,7.0,2,2
weak,lawqa,full,0,lawQA/test/51170,1,0,1,True,1,15936.0,25.459392560180277,7.0,2,2
weak,lawqa,full,0,lawQA/test/50395,1,0,1,True,1,14580.0,24.72845427202992,7.0,2,2
weak,lawqa,full,0,lawQA/test/49469,1,0,1,True,1,17534.0,28.31058704899624,7.0,2,2
weak,lawqa,full,0,lawQA/test/50708,1,0,1,True,1,17660.0,28.43974584294483,7.0,2,2
weak,lawqa,full,0,lawQA/test/50195,1,0,1,True,1,16577.0,27.36330451001413,7.0,2,2
weak,lawqa,full,0,lawQA/test/50023,0,0,0,True,1,18157.0,30.37425063503906,7.0,2,2
weak,lawqa,full,0,lawQA/test/50435,0,1,0,True,1,16487.0,28.48440066887997,7.0,2,2
weak,lawqa,full,0,lawQA/test/50885,0,0,0,True,1,19401.0,29.696188180008903,7.0,2,2
weak,lawqa,full,0,lawQA/test/50845,1,0,1,True,1,16775.0,28.82205387810245,7.0,2,2
weak,lawqa,full,0,lawQA/test/51964,0,0,0,True,1,16007.0,23.886621325975284,7.0,2,2
weak,lawqa,full,0,lawQA/test/50593,0,0,0,True,1,17045.0,28.303217412903905,7.0,2,2
weak,lawqa,full,0,lawQA/test/51802,0,0,0,True,1,16826.0,28.508009966928512,7.0,2,2
weak,lawqa,full,0,lawQA/test/50022,0,1,0,True,1,16093.0,29.498503129929304,7.0,2,2
weak,lawqa,full,0,lawQA/test/49348,1,0,1,True,1,17276.0,28.46081074490212,7.0,2,2
weak,lawqa,full,0,lawQA/test/50125,1,0,1,True,1,17999.0,28.464350562077016,7.0,2,2
weak,lawqa,full,0,lawQA/test/52350,0,0,0,True,1,16420.0,29.101359135005623,7.0,2,2
weak,lawqa,full,0,lawQA/test/48995,0,1,0,True,1,17598.0,30.00036222813651,7.0,2,2
weak,lawqa,full,0,lawQA/test/49548,1,0,1,True,1,17643.0,30.954747010022402,7.0,2,2
weak,lawqa,full,0,lawQA/test/51360,1,0,1,True,1,16057.0,27.987005699193105,7.0,2,2
weak,lawqa,full,0,lawQA/test/50773,1,0,1,True,1,15901.0,24.53977399901487,7.0,2,2
weak,lawqa,full,0,lawQA/test/51155,1,0,1,True,1,16320.0,27.53860229603015,7.0,2,2
weak,lawqa,full,0,lawQA/test/50209,0,0,0,True,1,18501.0,36.30643874593079,7.0,2,2
weak,lawqa,full,0,lawQA/test/51025,0,1,0,True,1,15452.0,25.17049435293302,7.0,2,2
weak,lawqa,full,0,lawQA/test/52845,1,0,1,True,1,18919.0,33.51679306291044,7.0,2,2
weak,lawqa,full,0,lawQA/test/48114,1,0,1,True,1,15948.0,26.984717004932463,7.0,2,2
weak,lawqa,full,0,lawQA/test/49921,0,1,0,True,1,19387.0,32.608368534827605,7.0,2,2
weak,lawqa,full,0,lawQA/test/50645,1,0,1,True,1,17439.0,27.765980486990884,7.0,2,2
weak,lawqa,full,0,lawQA/test/49329,1,0,1,True,1,17985.0,35.74111001100391,7.0,2,2
weak,lawqa,full,0,lawQA/test/48489,1,0,1,True,1,17954.0,31.227463436080143,7.0,2,2
weak,lawqa,full,0,lawQA/test/50005,1,0,1,True,1,14998.0,22.77202409110032,7.0,2,2
weak,lawqa,full,0,lawQA/test/51031,0,0,0,True,1,16760.0,30.94743355899118,7.0,2,2
weak,lawqa,full,0,lawQA/test/52116,1,0,1,True,1,17356.0,30.03460818110034,7.0,2,2
weak,lawqa,full,0,lawQA/test/51193,0,1,0,True,1,15349.0,27.356856046942994,7.0,2,2
weak,lawqa,full,0,lawQA/test/48666,1,0,1,True,1,16720.0,29.247179819038138,7.0,2,2
weak,lawqa,full,0,lawQA/test/51861,1,0,1,True,1,16537.0,27.53254691301845,7.0,2,2
weak,lawqa,full,0,lawQA/test/50803,1,0,1,True,1,15782.0,24.282255962956697,7.0,2,2
weak,lawqa,full,0,lawQA/test/51544,1,0,1,True,1,18284.0,28.099117355188355,7.0,2,2
weak,lawqa,full,0,lawQA/test/49320,0,0,0,True,1,18648.0,35.49823621008545,7.0,2,2
weak,lawqa,full,0,lawQA/test/51897,1,0,1,True,1,17183.0,29.426529542077333,7.0,2,2
weak,lawqa,full,0,lawQA/test/51704,0,0,0,True,1,15935.0,26.911589015973732,7.0,2,2
weak,lawqa,full,0,lawQA/test/49339,0,1,0,True,1,18078.0,27.50860533793457,7.0,2,2
weak,lawqa,full,0,lawQA/test/52583,0,0,0,True,1,18463.0,29.64341386896558,7.0,2,2
weak,lawqa,full,0,lawQA/test/49714,1,0,1,True,1,17181.0,27.614018569001928,7.0,2,2
weak,lawqa,full,0,lawQA/test/52693,1,0,1,True,1,17202.0,27.338182241190225,7.0,2,2
weak,lawqa,full,0,lawQA/test/50048,1,0,1,True,1,16684.0,25.45261563290842,7.0,2,2
weak,lawqa,full,0,lawQA/test/51478,1,0,1,True,1,18263.0,32.02289286698215,7.0,2,2
weak,lawqa,full,0,lawQA/test/49890,1,0,1,True,1,15101.0,21.596395588014275,7.0,2,2
weak,lawqa,full,0,lawQA/test/50684,1,0,1,True,1,15630.0,24.774383804993704,7.0,2,2
weak,lawqa,full,0,lawQA/test/49876,1,0,1,True,1,16690.0,23.063536867965013,7.0,2,2
weak,lawqa,full,0,lawQA/test/51516,0,1,0,True,1,17261.0,27.197123946156353,7.0,2,2
weak,lawqa,full,0,lawQA/test/52241,1,0,1,True,1,16312.0,29.000338646117598,7.0,2,2
weak,lawqa,full,0,lawQA/test/50080,1,0,1,True,1,16646.0,28.32417138502933,7.0,2,2
weak,lawqa,full,0,lawQA/test/52594,1,0,1,True,1,17428.0,27.444357690867037,7.0,2,2
weak,lawqa,full,0,lawQA/test/49814,1,0,1,True,1,17771.0,25.920491541037336,7.0,2,2
weak,lawqa,full,0,lawQA/test/51688,1,0,1,True,1,17445.0,30.325860641896725,7.0,2,2
weak,lawqa,full,0,lawQA/test/50553,1,0,1,True,1,16055.0,25.16280768602155,7.0,2,2
weak,lawqa,full,0,lawQA/test/49579,0,1,0,True,1,17688.0,28.829677677014843,7.0,2,2
weak,lawqa,full,0,lawQA/test/48207,1,0,1,True,1,16937.0,25.61967900604941,7.0,2,2
weak,lawqa,full,0,lawQA/test/50860,1,0,1,True,1,19120.0,31.259721926879138,7.0,2,2
weak,lawqa,full,0,lawQA/test/50419,0,0,0,True,1,15630.0,23.810108363162726,7.0,2,2
weak,lawqa,full,0,lawQA/test/51023,0,1,0,True,1,17167.0,30.90198734193109,7.0,2,2
weak,lawqa,full,0,lawQA/test/49443,0,1,0,True,1,19223.0,29.223365193931386,7.0,2,2
weak,lawqa,full,0,lawQA/test/51094,0,1,0,True,1,16399.0,26.966997142182663,7.0,2,2
weak,lawqa,full,0,lawQA/test/48653,1,0,1,True,1,16061.0,28.630124235060066,7.0,2,2
weak,lawqa,full,0,lawQA/test/47936,1,0,1,True,1,17597.0,23.41320935706608,7.0,2,2
weak,lawqa,full,0,lawQA/test/49885,0,1,0,True,1,17143.0,27.817552268039435,7.0,2,2
weak,lawqa,full,0,lawQA/test/50401,0,1,0,True,1,16855.0,26.81360919494182,7.0,2,2
weak,lawqa,full,0,lawQA/test/49482,1,0,1,True,1,15455.0,23.746991108870134,7.0,2,2
weak,lawqa,full,0,lawQA/test/49542,1,0,1,True,1,17189.0,25.753105860901996,7.0,2,2
weak,lawqa,full,0,lawQA/test/50886,1,0,1,True,1,17504.0,26.060846952022985,7.0,2,2
weak,lawqa,full,0,lawQA/test/52360,1,0,1,True,1,17341.0,26.551825821166858,7.0,2,2
weak,lawqa,full,0,lawQA/test/51231,1,0,1,True,1,16428.0,25.921185723040253,7.0,2,2
weak,lawqa,full,0,lawQA/test/51984,1,0,1,True,1,15467.0,23.978802222991362,7.0,2,2
weak,lawqa,full,0,lawQA/test/48217,0,1,0,True,1,18286.0,35.3527906560339,7.0,2,2
weak,lawqa,full,0,lawQA/test/48129,1,0,1,True,1,16827.0,30.27318141493015,7.0,2,2
weak,lawqa,full,0,lawQA/test/52125,1,0,1,True,1,15439.0,23.233764911070466,7.0,2,2
weak,lawqa,full,0,lawQA/test/52086,1,0,0,True,1,16777.0,25.14438509196043,7.0,2,2
weak,lawqa,full,0,lawQA/test/52306,0,1,0,True,1,16941.0,27.4728813378606,7.0,2,2
weak,lawqa,full,0,lawQA/test/51775,1,0,0,True,1,17958.0,38.01819650409743,7.0,2,2
weak,lawqa,full,0,lawQA/test/50065,1,0,0,True,1,17403.0,30.652126928092912,7.0,2,2
weak,lawqa,full,0,lawQA/test/48752,1,0,0,True,1,17266.0,26.984880659962073,7.0,2,2
weak,lawqa,full,0,lawQA/test/52215,1,0,0,True,1,16272.0,25.770091086858884,7.0,2,2
weak,lawqa,full,0,lawQA/test/48903,1,0,0,True,1,20985.0,30.83068823814392,7.0,2,2
weak,lawqa,full,0,lawQA/test/52846,0,1,0,True,1,15710.0,26.656978772953153,7.0,2,2
weak,lawqa,full,0,lawQA/test/50878,1,0,0,True,1,16082.0,28.62892322288826,7.0,2,2
weak,lawqa,full,0,lawQA/test/50733,1,0,0,True,1,17514.0,28.833538638893515,7.0,2,2
weak,lawqa,full,0,lawQA/test/52388,1,0,1,True,1,16624.0,26.21107757696882,7.0,2,2
weak,lawqa,full,0,lawQA/test/48800,1,0,0,True,1,16794.0,23.79975522099994,7.0,2,2
weak,lawqa,full,0,lawQA/test/51934,1,0,0,True,1,15451.0,19.92401632783003,7.0,2,2
weak,lawqa,full,0,lawQA/test/49894,1,0,1,True,1,15445.0,22.57281131693162,7.0,2,2
weak,lawqa,full,0,lawQA/test/50531,1,0,1,True,1,15664.0,26.071189269889146,7.0,2,2
weak,lawqa,full,0,lawQA/test/51484,1,0,0,True,1,17427.0,28.56109197391197,7.0,2,2
weak,lawqa,full,0,lawQA/test/47836,1,0,1,True,1,17578.0,29.26450497098267,7.0,2,2
weak,lawqa,full,0,lawQA/test/50113,1,0,0,True,1,16143.0,29.44552800990641,7.0,2,2
weak,lawqa,full,0,lawQA/test/52516,1,0,1,True,1,16215.0,28.437353145098314,7.0,2,2
weak,lawqa,full,0,lawQA/test/49955,1,0,1,True,1,17384.0,25.66549529787153,7.0,2,2
weak,lawqa,full,0,lawQA/test/51082,1,0,0,True,1,17676.0,33.49583898787387,7.0,2,2
weak,lawqa,full,0,lawQA/test/49859,1,0,0,True,1,16521.0,29.06484008114785,7.0,2,2
weak,lawqa,full,0,lawQA/test/48947,1,0,1,True,1,16121.0,25.02706613508053,7.0,2,2
weak,lawqa,full,0,lawQA/test/49358,1,0,1,True,1,15500.0,26.836886659031734,7.0,2,2
weak,lawqa,full,0,lawQA/test/49313,1,0,1,True,1,15195.0,24.207999916980043,7.0,2,2
weak,lawqa,full,0,lawQA/test/48467,1,0,0,True,1,16145.0,25.622660969849676,7.0,2,2
weak,lawqa,full,0,lawQA/test/51616,1,0,1,True,1,16363.0,27.039061850868165,7.0,2,2
weak,lawqa,full,0,lawQA/test/49788,1,0,1,True,1,16908.0,32.209395047975704,7.0,2,2
weak,lawqa,full,0,lawQA/test/52324,1,0,0,True,1,16593.0,29.71201630681753,7.0,2,2
weak,lawqa,full,0,lawQA/test/52666,1,0,0,True,1,16571.0,29.98366852221079,7.0,2,2
weak,lawqa,full,0,lawQA/test/49989,1,0,1,True,1,17810.0,28.296440226957202,7.0,2,2
weak,lawqa,full,0,lawQA/test/51064,1,0,1,True,1,17266.0,30.41215211385861,7.0,2,2
weak,lawqa,full,0,lawQA/test/48312,1,0,0,True,1,18395.0,29.81808174913749,7.0,2,2
weak,lawqa,full,0,lawQA/test/50757,1,0,0,True,1,19151.0,32.110379504039884,7.0,2,2
weak,lawqa,full,0,lawQA/test/49315,1,0,1,True,1,17576.0,30.04132291697897,7.0,2,2
weak,lawqa,full,0,lawQA/test/51445,1,0,0,True,1,16535.0,28.748052787967026,7.0,2,2
weak,lawqa,full,0,lawQA/test/50132,1,0,0,True,1,18294.0,31.536443229066208,7.0,2,2
weak,lawqa,full,0,lawQA/test/49037,1,0,1,True,1,16529.0,30.217070447979495,7.0,2,2
weak,lawqa,full,0,lawQA/test/48142,1,0,0,True,1,16451.0,27.388691344996914,7.0,2,2
weak,lawqa,full,0,lawQA/test/50715,0,1,0,True,1,17435.0,30.56851684814319,7.0,2,2
weak,lawqa,full,0,lawQA/test/51081,1,0,0,True,1,16864.0,32.006681139115244,7.0,2,2
weak,lawqa,full,0,lawQA/test/51576,1,0,0,True,1,16054.0,27.805350098060444,7.0,2,2
weak,lawqa,full,0,lawQA/test/52601,1,0,1,True,1,18002.0,32.89965147012845,7.0,2,2
weak,lawqa,full,0,lawQA/test/50502,1,0,0,True,1,16531.0,28.580332719022408,7.0,2,2
weak,lawqa,full,0,lawQA/test/50928,0,1,0,True,1,17442.0,34.373278175946325,7.0,2,2
weak,lawqa,full,0,lawQA/test/49673,1,0,1,True,1,15921.0,28.578754647867754,7.0,2,2
weak,lawqa,full,0,lawQA/test/48975,0,0,0,True,1,24594.0,45.677825869992375,7.0,2,2
weak,lawqa,full,0,lawQA/test/49928,1,0,1,True,1,15220.0,26.389770574867725,7.0,2,2
weak,lawqa,full,0,lawQA/test/51751,1,0,0,True,1,17700.0,29.710523304063827,7.0,2,2
weak,lawqa,full,0,lawQA/test/51058,0,1,0,True,1,17092.0,29.829443485941738,7.0,2,2
weak,lawqa,full,0,lawQA/test/50096,0,1,0,True,1,16162.0,28.98696631612256,7.0,2,2
weak,lawqa,full,0,lawQA/test/51288,1,0,0,True,1,16695.0,30.950283193029463,7.0,2,2
weak,lawqa,full,0,lawQA/test/49108,1,0,1,True,1,16952.0,31.038896650075912,7.0,2,2
weak,lawqa,full,0,lawQA/test/48815,1,0,0,True,1,16313.0,26.674590718001127,7.0,2,2
weak,lawqa,full,0,lawQA/test/51271,1,0,0,True,1,16117.0,27.081928953994066,7.0,2,2
weak,lawqa,full,0,lawQA/test/50783,0,1,0,True,1,19227.0,31.496012705843896,7.0,2,2
weak,lawqa,full,0,lawQA/test/52397,1,0,1,True,1,16695.0,28.920384980970994,7.0,2,2
weak,lawqa,full,0,lawQA/test/52474,1,0,1,True,1,16478.0,29.33730349689722,7.0,2,2
weak,lawqa,full,0,lawQA/test/50997,0,1,0,True,1,17470.0,30.974952036049217,7.0,2,2
weak,lawqa,full,0,lawQA/test/48795,1,0,1,True,1,15807.0,26.46765406592749,7.0,2,2
weak,lawqa,full,0,lawQA/test/52321,1,0,0,True,1,17827.0,29.0823725189548,7.0,2,2
weak,lawqa,full,0,lawQA/test/49625,1,0,1,True,1,16352.0,29.00706620886922,7.0,2,2
weak,lawqa,full,0,lawQA/test/51378,0,1,0,True,1,17440.0,29.499552336055785,7.0,2,2
weak,lawqa,full,0,lawQA/test/51418,1,0,0,True,1,16854.0,27.45392210991122,7.0,2,2
weak,lawqa,full,0,lawQA/test/52490,1,0,0,True,1,19621.0,38.52932018204592,7.0,2,2
weak,lawqa,full,0,lawQA/test/50940,1,0,1,True,1,16580.0,25.284106296952814,7.0,2,2
weak,lawqa,full,0,lawQA/test/48415,1,0,1,True,1,16397.0,27.006981794023886,7.0,2,2
weak,lawqa,full,0,lawQA/test/49993,1,0,1,True,1,17038.0,29.926011574920267,7.0,2,2
weak,lawqa,full,0,lawQA/test/49960,0,1,0,True,1,16857.0,23.949558710912243,7.0,2,2
weak,lawqa,full,0,lawQA/test/51889,0,1,0,True,1,16579.0,26.87899498292245,7.0,2,2
weak,lawqa,full,0,lawQA/test/48358,1,0,1,True,1,16698.0,23.624865016900003,7.0,2,2
weak,lawqa,full,0,lawQA/test/50605,1,0,1,True,1,15857.0,25.48090044921264,7.0,2,2
weak,lawqa,full,0,lawQA/test/51543,1,0,0,True,1,15351.0,22.00871731596999,7.0,2,2
weak,lawqa,full,0,lawQA/test/50670,1,0,0,True,1,16973.0,25.54627026198432,7.0,2,2
weak,lawqa,full,0,lawQA/test/50151,1,0,0,True,1,17834.0,25.31489369389601,7.0,2,2
weak,lawqa,full,0,lawQA/test/52806,1,0,1,True,1,16670.0,23.468028421979398,7.0,2,2
weak,lawqa,full,0,lawQA/test/47988,1,0,0,True,1,16885.0,25.249741127016023,7.0,2,2
weak,lawqa,full,0,lawQA/test/52242,1,0,0,True,1,16416.0,25.617997547844425,7.0,2,2
weak,lawqa,full,0,lawQA/test/48620,1,0,1,True,1,17102.0,27.997201504884288,7.0,2,2
weak,lawqa,full,0,lawQA/test/51747,0,1,0,True,1,16964.0,25.746034795884043,7.0,2,2
weak,lawqa,full,0,lawQA/test/49083,1,0,1,True,1,15602.0,21.914274409879,7.0,2,2
weak,lawqa,full,0,lawQA/test/51622,1,0,0,True,1,16246.0,27.163750868989155,7.0,2,2
weak,lawqa,full,0,lawQA/test/52147,1,0,1,True,1,16193.0,26.27272637700662,8.0,2,2
weak,lawqa,full,0,lawQA/test/52230,1,0,0,True,1,17547.0,30.008652694988996,7.0,2,2
weak,lawqa,full,0,lawQA/test/48999,1,0,0,True,1,19444.0,23.915055410005152,7.0,2,2
weak,lawqa,full,0,lawQA/test/49437,0,1,0,True,1,15574.0,24.104592140065506,7.0,2,2
weak,lawqa,full,0,lawQA/test/51265,0,1,0,True,1,17263.0,30.704696306958795,7.0,2,2
weak,lawqa,full,0,lawQA/test/47931,0,1,0,True,1,19202.0,36.47379958303645,7.0,2,2
weak,lawqa,full,0,lawQA/test/52575,1,0,1,True,1,16453.0,22.961889605037868,7.0,2,2
weak,lawqa,full,0,lawQA/test/49211,1,0,1,True,1,15956.0,20.56034950981848,7.0,2,2
weak,lawqa,full,0,lawQA/test/52877,1,0,1,True,1,15309.0,22.547303188126534,7.0,2,2
weak,lawqa,full,0,lawQA/test/50796,1,0,1,True,1,15284.0,21.984432569006458,7.0,2,2
weak,lawqa,full,0,lawQA/test/48193,1,0,0,True,1,18492.0,29.14226715103723,7.0,2,2
weak,lawqa,full,0,lawQA/test/50173,1,0,0,True,1,16578.0,26.881878530140966,7.0,2,2
weak,lawqa,full,0,lawQA/test/49873,0,1,0,True,1,17550.0,26.13313436298631,7.0,2,2
weak,lawqa,full,0,lawQA/test/47878,1,0,1,True,1,15626.0,27.19248912902549,7.0,2,2
weak,lawqa,full,0,lawQA/test/50968,1,0,0,True,1,17601.0,31.51341846305877,7.0,2,2
weak,lawqa,full,0,lawQA/test/48371,0,1,0,True,1,17038.0,31.839849474141374,7.0,2,2
weak,lawqa,full,0,lawQA/test/48637,0,1,0,True,1,16582.0,28.30609296495095,7.0,2,2
weak,lawqa,full,0,lawQA/test/51266,1,0,0,True,1,17868.0,27.289972441038117,7.0,2,2
weak,lawqa,full,0,lawQA/test/50898,0,1,0,True,1,18362.0,33.68782117497176,7.0,2,2
weak,lawqa,full,0,lawQA/test/47994,1,0,1,True,1,17812.0,24.27542499010451,7.0,2,2
weak,lawqa,full,0,lawQA/test/49343,1,0,0,True,1,17212.0,23.81879934691824,7.0,2,2
weak,lawqa,full,0,lawQA/test/49052,1,0,0,True,1,16776.0,24.423276332905516,7.0,2,2
weak,lawqa,full,0,lawQA/test/48550,1,0,0,True,1,17091.0,25.96485726395622,7.0,2,2
weak,lawqa,full,0,lawQA/test/50587,0,1,0,True,1,17651.0,33.06791999400593,7.0,2,2
weak,lawqa,full,0,lawQA/test/51799,1,0,0,True,1,15918.0,26.118198398966342,7.0,2,2
weak,lawqa,full,0,lawQA/test/51304,0,1,0,True,1,16777.0,29.30654451600276,7.0,2,2
weak,lawqa,full,0,lawQA/test/48530,1,0,1,True,1,16185.0,22.480656119063497,7.0,2,2
weak,lawqa,full,0,lawQA/test/52578,1,0,1,True,1,15364.0,24.114270781865343,7.0,2,2
weak,lawqa,full,0,lawQA/test/51009,1,0,0,True,1,16645.0,26.507782391039655,7.0,2,2
weak,lawqa,full,0,lawQA/test/49805,0,1,0,True,1,16908.0,26.554752762895077,7.0,2,2
weak,lawqa,full,0,lawQA/test/49293,1,0,1,True,1,17470.0,26.453501717187464,7.0,2,2
weak,lawqa,full,0,lawQA/test/51937,1,0,1,True,1,17697.0,28.542024889029562,7.0,2,2
weak,lawqa,full,0,lawQA/test/48041,1,0,0,True,1,17497.0,28.255596674978733,7.0,2,2
weak,lawqa,full,0,lawQA/test/51441,0,1,0,True,1,14878.0,24.776722826994956,7.0,2,2
weak,lawqa,full,0,lawQA/test/48640,1,0,1,True,1,16982.0,24.743828253122047,7.0,2,2
weak,lawqa,full,0,lawQA/test/48736,1,0,0,True,1,17770.0,25.43150437809527,7.0,2,2
weak,lawqa,full,0,lawQA/test/50584,1,0,1,True,1,16241.0,22.532703372184187,7.0,2,2
weak,lawqa,full,0,lawQA/test/49208,0,1,0,True,1,17175.0,22.350123249925673,7.0,2,2
weak,lawqa,full,0,lawQA/test/49234,1,0,1,True,1,15081.0,21.96970894583501,7.0,2,2
weak,lawqa,full,0,lawQA/test/50891,1,0,0,True,1,16682.0,27.818439561873674,7.0,2,2
weak,lawqa,full,0,lawQA/test/49762,0,1,0,True,1,17282.0,28.105890608858317,7.0,2,2
weak,lawqa,full,0,lawQA/test/47922,0,0,0,True,1,16387.0,25.277501333039254,7.0,2,2
weak,lawqa,full,0,lawQA/test/49573,0,1,0,True,1,16583.0,27.091121774865314,7.0,2,2
weak,lawqa,full,0,lawQA/test/49096,1,0,0,True,1,15846.0,24.21459897584282,7.0,2,2
weak,lawqa,full,0,lawQA/test/48451,1,0,1,True,1,16459.0,22.748562791850418,7.0,2,2
weak,lawqa,full,0,lawQA/test/49312,0,1,0,True,1,16945.0,25.303035415010527,7.0,2,2
weak,lawqa,full,0,lawQA/test/51181,1,0,1,True,1,17714.0,31.041038078954443,7.0,2,2
weak,lawqa,full,0,lawQA/test/51489,0,1,0,True,1,17064.0,31.66821456491016,7.0,2,2
weak,lawqa,full,0,lawQA/test/49166,1,0,0,True,1,16513.0,28.69240441103466,7.0,2,2
weak,lawqa,full,0,lawQA/test/51969,1,0,0,True,1,16265.0,23.903843200067058,7.0,2,2
weak,lawqa,full,0,lawQA/test/52391,1,0,0,True,1,16560.0,22.679844826925546,7.0,2,2
weak,lawqa,full,0,lawQA/test/52315,1,0,0,True,1,15387.0,25.6488565208856,7.0,2,2
weak,lawqa,full,0,lawQA/test/49344,1,0,0,True,1,16800.0,26.53057035896927,7.0,2,2
weak,lawqa,full,0,lawQA/test/52151,0,1,0,True,1,15740.0,26.477809789823368,7.0,2,2
weak,lawqa,full,0,lawQA/test/48962,1,0,0,True,1,17350.0,30.726951238000765,7.0,2,2
weak,lawqa,full,0,lawQA/test/50910,1,0,1,True,1,17741.0,29.627310999901965,7.0,2,2
weak,lawqa,full,0,lawQA/test/51424,0,0,0,True,1,17574.0,26.92999238613993,7.0,2,2
weak,lawqa,full,0,lawQA/test/48130,1,0,0,True,1,16983.0,28.01968415384181,7.0,2,2
weak,lawqa,full,0,lawQA/test/48042,1,0,0,True,1,16484.0,27.80860674008727,7.0,2,2
weak,lawqa,full,0,lawQA/test/52626,1,0,1,True,1,15988.0,25.458433848107234,7.0,2,2
weak,lawqa,full,0,lawQA/test/51354,1,0,1,True,1,16318.0,25.165071626892313,7.0,2,2
weak,lawqa,full,0,lawQA/test/51606,1,0,0,True,1,16617.0,23.394570756005123,7.0,2,2
weak,lawqa,full,0,lawQA/test/48606,1,0,0,True,1,16608.0,25.651520611019805,7.0,2,2
weak,lawqa,full,0,lawQA/test/51770,1,0,1,True,1,16620.0,31.424470654921606,7.0,2,2
weak,lawqa,full,0,lawQA/test/49368,1,0,0,True,1,17223.0,30.656506011029705,7.0,2,2
weak,lawqa,full,0,lawQA/test/51807,1,0,1,True,1,16996.0,27.832532956963405,7.0,2,2
weak,lawqa,full,0,lawQA/test/52815,1,0,0,True,1,17449.0,30.108459749026224,7.0,2,2
weak,lawqa,full,0,lawQA/test/48033,1,0,1,True,1,15426.0,23.65540223289281,7.0,2,2
weak,lawqa,full,0,lawQA/test/48733,0,1,0,True,1,17931.0,27.42740842909552,7.0,2,2
weak,lawqa,full,0,lawQA/test/48428,0,1,0,True,1,17330.0,28.862068020971492,7.0,2,2
weak,lawqa,full,0,lawQA/test/49547,1,0,1,True,1,17414.0,31.38641566503793,7.0,2,2
weak,lawqa,full,0,lawQA/test/50852,1,0,0,True,1,17645.0,28.029928357806057,7.0,2,2
weak,lawqa,full,0,lawQA/test/52340,0,1,0,True,1,18479.0,34.998026449931785,7.0,2,2
weak,lawqa,full,0,lawQA/test/49559,1,0,0,True,1,17280.0,33.70440348004922,7.0,2,2
weak,lawqa,full,0,lawQA/test/52253,1,0,0,True,1,17953.0,25.91695656091906,7.0,2,2
weak,lawqa,full,0,lawQA/test/49777,1,0,1,True,1,15986.0,24.21280696685426,7.0,2,2
weak,lawqa,full,0,lawQA/test/50518,1,0,0,True,1,21754.0,37.91463498794474,8.0,2,2
weak,lawqa,full,0,lawQA/test/50099,0,1,0,True,1,16975.0,28.651679032947868,7.0,2,2
weak,lawqa,full,0,lawQA/test/49902,1,0,1,True,1,32419.0,52.28438018402085,13.0,4,4
weak,lawqa,full,0,lawQA/test/51844,1,0,0,True,1,17609.0,27.74644026509486,7.0,2,2
weak,lawqa,full,0,lawQA/test/52856,1,0,1,True,1,18116.0,23.454469535965472,7.0,2,2
weak,lawqa,full,0,lawQA/test/50763,0,1,0,True,1,18763.0,33.62615541811101,7.0,2,2
weak,lawqa,full,0,lawQA/test/51019,1,0,0,True,1,16058.0,25.183563153026626,7.0,2,2
weak,lawqa,full,0,lawQA/test/49040,1,0,1,True,1,16155.0,25.83476991695352,7.0,2,2
weak,lawqa,full,0,lawQA/test/48096,1,0,0,True,1,17497.0,28.82394168805331,7.0,2,2
weak,lawqa,full,1,lawQA/test/51847,1,0,1,True,1,16781.0,29.545099698007107,7.0,2,2
weak,lawqa,full,1,lawQA/test/49817,0,1,0,True,1,16876.0,31.329608623869717,7.0,2,2
weak,lawqa,full,1,lawQA/test/51552,0,1,0,True,1,17951.0,30.33150262804702,7.0,2,2
weak,lawqa,full,1,lawQA/test/50033,1,0,1,True,1,17089.0,25.09595967293717,7.0,2,2
weak,lawqa,full,1,lawQA/test/48740,0,0,0,True,1,18201.0,34.1253069601953,7.0,2,2
weak,lawqa,full,1,lawQA/test/48621,0,1,0,True,1,17739.0,32.29925122810528,7.0,2,2
weak,lawqa,full,1,lawQA/test/48332,1,0,1,True,1,16272.0,25.323675150051713,7.0,2,2
weak,lawqa,full,1,lawQA/test/51170,1,0,1,True,1,15908.0,27.387215030845255,7.0,2,2
weak,lawqa,full,1,lawQA/test/50395,1,0,1,True,1,14842.0,28.91346279112622,7.0,2,2
weak,lawqa,full,1,lawQA/test/49469,1,0,1,True,1,17058.0,28.01225209189579,7.0,2,2
weak,lawqa,full,1,lawQA/test/50708,1,0,1,True,1,17575.0,30.031644573202357,7.0,2,2
weak,lawqa,full,1,lawQA/test/50195,1,0,1,True,1,16937.0,28.9319488031324,7.0,2,2
weak,lawqa,full,1,lawQA/test/50023,0,0,0,True,1,17789.0,27.947338829981163,7.0,2,2
weak,lawqa,full,1,lawQA/test/50435,0,1,0,True,1,16369.0,27.745659827953205,7.0,2,2
weak,lawqa,full,1,lawQA/test/50885,0,0,0,True,1,19180.0,29.574994994094595,7.0,2,2
weak,lawqa,full,1,lawQA/test/50845,1,0,1,True,1,17464.0,34.142198035959154,7.0,2,2
weak,lawqa,full,1,lawQA/test/51964,0,0,0,True,1,16451.0,27.600577571894974,7.0,2,2
weak,lawqa,full,1,lawQA/test/50593,0,1,0,True,1,16899.0,29.55186313111335,7.0,2,2
weak,lawqa,full,1,lawQA/test/51802,0,0,0,True,1,17593.0,34.55109749012627,7.0,2,2
weak,lawqa,full,1,lawQA/test/50022,0,1,0,True,1,16268.0,30.70218045799993,7.0,2,2
weak,lawqa,full,1,lawQA/test/49348,1,0,1,True,1,16207.0,26.930638229940087,7.0,2,2
weak,lawqa,full,1,lawQA/test/50125,1,0,1,True,1,17813.0,28.95654969289899,7.0,2,2
weak,lawqa,full,1,lawQA/test/52350,0,0,0,True,1,16713.0,32.7313252359163,7.0,2,2
weak,lawqa,full,1,lawQA/test/48995,0,1,0,True,1,17522.0,34.36481092707254,7.0,2,2
weak,lawqa,full,1,lawQA/test/49548,1,0,1,True,1,17102.0,29.072699305135757,7.0,2,2
weak,lawqa,full,1,lawQA/test/51360,1,0,1,True,1,16173.0,28.181847586063668,7.0,2,2
weak,lawqa,full,1,lawQA/test/50773,1,0,1,True,1,16301.0,29.44876416795887,7.0,2,2
weak,lawqa,full,1,lawQA/test/51155,1,0,1,True,1,16641.0,30.78343403688632,7.0,2,2
weak,lawqa,full,1,lawQA/test/50209,0,1,0,True,1,17837.0,32.880441437941045,7.0,2,2
weak,lawqa,full,1,lawQA/test/51025,0,1,0,True,1,15348.0,27.74614504398778,7.0,2,2
weak,lawqa,full,1,lawQA/test/52845,1,0,1,True,1,19111.0,33.69044471299276,7.0,2,2
weak,lawqa,full,1,lawQA/test/48114,1,0,1,True,1,16409.0,28.293728737859055,7.0,2,2
weak,lawqa,full,1,lawQA/test/49921,0,1,0,True,1,18094.0,28.247768804896623,7.0,2,2
weak,lawqa,full,1,lawQA/test/50645,1,0,1,True,1,18222.0,36.136462264927104,7.0,2,2
weak,lawqa,full,1,lawQA/test/49329,1,0,1,True,1,17209.0,30.33841611002572,7.0,2,2
weak,lawqa,full,1,lawQA/test/48489,1,0,1,True,1,17304.0,27.579284213017672,7.0,2,2
weak,lawqa,full,1,lawQA/test/50005,1,0,1,True,1,14939.0,23.703284130897373,7.0,2,2
weak,lawqa,full,1,lawQA/test/51031,0,0,0,True,1,16367.0,28.147468684008345,7.0,2,2
weak,lawqa,full,1,lawQA/test/52116,1,0,1,True,1,17136.0,27.438198160845786,7.0,2,2
weak,lawqa,full,1,lawQA/test/51193,0,1,0,True,1,15823.0,32.31575872702524,7.0,2,2
weak,lawqa,full,1,lawQA/test/48666,1,0,1,True,1,16518.0,27.73074157303199,7.0,2,2
weak,lawqa,full,1,lawQA/test/51861,1,0,1,True,1,16587.0,28.758518971968442,7.0,2,2
weak,lawqa,full,1,lawQA/test/50803,1,0,1,True,1,15683.0,23.080604798160493,7.0,2,2
weak,lawqa,full,1,lawQA/test/51544,1,0,1,True,1,18448.0,28.054316019872203,7.0,2,2
weak,lawqa,full,1,lawQA/test/49320,0,0,0,True,1,18116.0,34.955193975009024,7.0,2,2
weak,lawqa,full,1,lawQA/test/51897,1,0,1,True,1,17556.0,29.822817828971893,7.0,2,2
weak,lawqa,full,1,lawQA/test/51704,0,1,0,True,1,15825.0,32.78502345713787,7.0,2,2
weak,lawqa,full,1,lawQA/test/49339,0,0,0,True,1,18058.0,27.914156764978543,7.0,2,2
weak,lawqa,full,1,lawQA/test/52583,1,0,1,True,1,18250.0,28.353354708990082,7.0,2,2
weak,lawqa,full,1,lawQA/test/49714,1,0,1,True,1,17019.0,28.100107508013025,7.0,2,2
weak,lawqa,full,1,lawQA/test/52693,1,0,1,True,1,16614.0,29.48660199297592,7.0,2,2
weak,lawqa,full,1,lawQA/test/50048,1,0,1,True,1,17066.0,30.20415760600008,7.0,2,2
weak,lawqa,full,1,lawQA/test/51478,1,0,1,True,1,17562.0,30.25685066008009,7.0,2,2
weak,lawqa,full,1,lawQA/test/49890,1,0,1,True,1,15207.0,26.14957545697689,7.0,2,2
weak,lawqa,full,1,lawQA/test/50684,1,0,1,True,1,15445.0,23.77509455801919,7.0,2,2
weak,lawqa,full,1,lawQA/test/49876,1,0,1,True,1,16652.0,27.56053538620472,7.0,2,2
weak,lawqa,full,1,lawQA/test/51516,0,0,0,True,1,16893.0,25.74790110392496,7.0,2,2
weak,lawqa,full,1,lawQA/test/52241,1,0,1,True,1,15661.0,27.854739939095452,7.0,2,2
weak,lawqa,full,1,lawQA/test/50080,1,0,1,True,1,16856.0,28.631848264019936,7.0,2,2
weak,lawqa,full,1,lawQA/test/52594,1,0,1,True,1,17207.0,25.553767381003127,7.0,2,2
weak,lawqa,full,1,lawQA/test/49814,1,0,1,True,1,17495.0,24.88007217203267,7.0,2,2
weak,lawqa,full,1,lawQA/test/51688,1,0,1,True,1,17500.0,31.5643089460209,7.0,2,2
weak,lawqa,full,1,lawQA/test/50553,1,0,1,True,1,16407.0,29.370031415950507,7.0,2,2
weak,lawqa,full,1,lawQA/test/49579,0,1,0,True,1,17768.0,32.65580273303203,7.0,2,2
weak,lawqa,full,1,lawQA/test/48207,1,0,1,True,1,16831.0,28.075906614074484,7.0,2,2
weak,lawqa,full,1,lawQA/test/50860,1,0,1,True,1,19105.0,32.9322689010296,7.0,2,2
weak,lawqa,full,1,lawQA/test/50419,0,1,0,True,1,15993.0,26.934543546987697,7.0,2,2
weak,lawqa,full,1,lawQA/test/51023,0,1,0,True,1,16428.0,26.394090969115496,7.0,2,2
weak,lawqa,full,1,lawQA/test/49443,0,1,0,True,1,18907.0,31.743192933034152,7.0,2,2
weak,lawqa,full,1,lawQA/test/51094,0,1,0,True,1,16949.0,32.6770757001359,7.0,2,2
weak,lawqa,full,1,lawQA/test/48653,1,0,1,True,1,15681.0,26.871565430192277,7.0,2,2
weak,lawqa,full,1,lawQA/test/47936,1,0,1,True,1,19019.0,34.02004741993733,7.0,2,2
weak,lawqa,full,1,lawQA/test/49885,0,1,0,True,1,16891.0,30.443378989817575,7.0,2,2
weak,lawqa,full,1,lawQA/test/50401,0,1,0,True,1,16007.0,25.133931435877457,7.0,2,2
weak,lawqa,full,1,lawQA/test/49482,1,0,1,True,1,15365.0,24.370457558892667,7.0,2,2
weak,lawqa,full,1,lawQA/test/49542,1,0,1,True,1,17669.0,32.013678604969755,7.0,2,2
weak,lawqa,full,1,lawQA/test/50886,1,0,1,True,1,17797.0,30.423281505005434,7.0,2,2
weak,lawqa,full,1,lawQA/test/52360,1,0,1,True,1,17078.0,25.245236929040402,7.0,2,2
weak,lawqa,full,1,lawQA/test/51231,1,0,1,True,1,16771.0,26.682582290144637,7.0,2,2
weak,lawqa,full,1,lawQA/test/51984,1,0,1,True,1,15338.0,27.979179152054712,7.0,2,2
weak,lawqa,full,1,lawQA/test/48217,0,1,0,True,1,17059.0,28.197627119952813,7.0,2,2
weak,lawqa,full,1,lawQA/test/48129,1,0,1,True,1,16676.0,31.071424291003495,7.0,2,2
weak,lawqa,full,1,lawQA/test/52125,1,0,1,True,1,15572.0,24.278026518877596,7.0,2,2
weak,lawqa,full,1,lawQA/test/52086,1,0,1,True,1,17401.0,29.588650611927733,7.0,2,2
weak,lawqa,full,1,lawQA/test/52306,0,1,0,True,1,16425.0,27.279267746023834,7.0,2,2
weak,lawqa,full,1,lawQA/test/51775,1,0,0,True,1,17669.0,34.21409859415144,7.0,2,2
weak,lawqa,full,1,lawQA/test/50065,1,0,0,True,1,17560.0,28.74945029313676,7.0,2,2
weak,lawqa,full,1,lawQA/test/48752,1,0,0,True,1,17547.0,30.871274505043402,7.0,2,2
weak,lawqa,full,1,lawQA/test/52215,1,0,0,True,1,16396.0,26.795775491045788,7.0,2,2
weak,lawqa,full,1,lawQA/test/48903,1,0,0,True,1,22571.0,36.229871046030894,7.0,2,2
weak,lawqa,full,1,lawQA/test/52846,0,0,0,True,1,15971.0,26.896112031070516,7.0,2,2
weak,lawqa,full,1,lawQA/test/50878,1,0,0,True,1,15834.0,25.826003602007404,7.0,2,2
weak,lawqa,full,1,lawQA/test/50733,1,0,0,True,1,17143.0,30.383611783152446,7.0,2,2
weak,lawqa,full,1,lawQA/test/52388,1,0,1,True,1,16446.0,25.04490469978191,7.0,2,2
weak,lawqa,full,1,lawQA/test/48800,1,0,0,True,1,17081.0,25.599242015043274,7.0,2,2
weak,lawqa,full,1,lawQA/test/51934,1,0,0,True,1,16272.0,25.318139082053676,7.0,2,2
weak,lawqa,full,1,lawQA/test/49894,1,0,1,True,1,15695.0,23.485931587871164,7.0,2,2
weak,lawqa,full,1,lawQA/test/50531,1,0,1,True,1,15550.0,25.552532124100253,7.0,2,2
weak,lawqa,full,1,lawQA/test/51484,1,0,0,True,1,18090.0,30.50290635996498,7.0,2,2
weak,lawqa,full,1,lawQA/test/47836,1,0,1,True,1,16675.0,26.55650619789958,7.0,2,2
weak,lawqa,full,1,lawQA/test/50113,1,0,0,True,1,16467.0,27.44526673015207,7.0,2,2
weak,lawqa,full,1,lawQA/test/52516,1,0,1,True,1,15817.0,22.973006997955963,7.0,2,2
weak,lawqa,full,1,lawQA/test/49955,1,0,1,True,1,17550.0,25.610050642862916,7.0,2,2
weak,lawqa,full,1,lawQA/test/51082,1,0,0,True,1,17416.0,30.912048630882055,7.0,2,2
weak,lawqa,full,1,lawQA/test/49859,1,0,0,True,1,16403.0,22.067859882954508,7.0,2,2
weak,lawqa,full,1,lawQA/test/48947,1,0,1,True,1,16570.0,28.731364656006917,7.0,2,2
weak,lawqa,full,1,lawQA/test/49358,1,0,1,True,1,15397.0,24.394124838057905,7.0,2,2
weak,lawqa,full,1,lawQA/test/49313,1,0,1,True,1,15569.0,24.218278425978497,7.0,2,2
weak,lawqa,full,1,lawQA/test/48467,1,0,1,True,1,15818.0,24.795065991114825,7.0,2,2
weak,lawqa,full,1,lawQA/test/51616,1,0,1,True,1,16317.0,24.72108398191631,7.0,2,2
weak,lawqa,full,1,lawQA/test/49788,1,0,1,True,1,16780.0,29.092695149825886,7.0,2,2
weak,lawqa,full,1,lawQA/test/52324,1,0,0,True,1,16422.0,28.71051967306994,7.0,2,2
weak,lawqa,full,1,lawQA/test/52666,1,0,0,True,1,15546.0,25.790741436881945,7.0,2,2
weak,lawqa,full,1,lawQA/test/49989,1,0,1,True,1,16824.0,22.795331947971135,7.0,2,2
weak,lawqa,full,1,lawQA/test/51064,1,0,1,True,1,16549.0,25.78427897905931,7.0,2,2
weak,lawqa,full,1,lawQA/test/48312,1,0,0,True,1,18878.0,29.475279181962833,7.0,2,2
weak,lawqa,full,1,lawQA/test/50757,1,0,0,True,1,19151.0,31.57730770786293,7.0,2,2
weak,lawqa,full,1,lawQA/test/49315,1,0,1,True,1,18238.0,30.227346181869507,7.0,2,2
weak,lawqa,full,1,lawQA/test/51445,1,0,0,True,1,16313.0,26.920178345870227,7.0,2,2
weak,lawqa,full,1,lawQA/test/50132,1,0,0,True,1,18242.0,32.180999480886385,7.0,2,2
weak,lawqa,full,1,lawQA/test/49037,1,0,1,True,1,15557.0,24.676832285011187,7.0,2,2
weak,lawqa,full,1,lawQA/test/48142,1,0,1,True,1,15763.0,25.508390407077968,7.0,2,2
weak,lawqa,full,1,lawQA/test/50715,0,1,0,True,1,17730.0,30.58240458695218,7.0,2,2
weak,lawqa,full,1,lawQA/test/51081,1,0,0,True,1,16248.0,24.478536736918613,7.0,2,2
weak,lawqa,full,1,lawQA/test/51576,1,0,0,True,1,16496.0,28.1402890230529,7.0,2,2
weak,lawqa,full,1,lawQA/test/52601,1,0,0,True,1,17118.0,28.086484588915482,7.0,2,2
weak,lawqa,full,1,lawQA/test/50502,1,0,0,True,1,15771.0,26.555499102920294,7.0,2,2
weak,lawqa,full,1,lawQA/test/50928,0,1,0,True,1,16576.0,29.35962124192156,7.0,2,2
weak,lawqa,full,1,lawQA/test/49673,1,0,1,True,1,15620.0,24.669004224939272,7.0,2,2
weak,lawqa,full,1,lawQA/test/48975,0,1,0,True,1,19868.0,35.679064959986135,7.0,2,2
weak,lawqa,full,1,lawQA/test/49928,1,0,1,True,1,15362.0,25.14856767305173,7.0,2,2
weak,lawqa,full,1,lawQA/test/51751,1,0,1,True,1,17543.0,29.119381073163822,7.0,2,2
weak,lawqa,full,1,lawQA/test/51058,0,1,0,True,1,16968.0,31.56016199919395,7.0,2,2
weak,lawqa,full,1,lawQA/test/50096,0,1,0,True,1,16318.0,30.13003198709339,7.0,2,2
weak,lawqa,full,1,lawQA/test/51288,1,0,0,True,1,16348.0,28.644874911988154,7.0,2,2
weak,lawqa,full,1,lawQA/test/49108,0,1,0,True,1,16725.0,29.58852978493087,7.0,2,2
weak,lawqa,full,1,lawQA/test/48815,1,0,0,True,1,16659.0,28.101546449121088,7.0,2,2
weak,lawqa,full,1,lawQA/test/51271,1,0,0,True,1,16456.0,27.548216360155493,7.0,2,2
weak,lawqa,full,1,lawQA/test/50783,0,1,0,True,1,18936.0,31.278530072188005,7.0,2,2
weak,lawqa,full,1,lawQA/test/52397,1,0,1,True,1,16646.0,29.52973202080466,7.0,2,2
weak,lawqa,full,1,lawQA/test/52474,1,0,1,True,1,17023.0,30.22866428294219,7.0,2,2
weak,lawqa,full,1,lawQA/test/50997,0,1,0,True,1,16904.0,32.108639569953084,7.0,2,2
weak,lawqa,full,1,lawQA/test/48795,1,0,0,True,1,16093.0,26.82317644287832,7.0,2,2
weak,lawqa,full,1,lawQA/test/52321,1,0,0,True,1,17453.0,28.488387619843706,7.0,2,2
weak,lawqa,full,1,lawQA/test/49625,1,0,1,True,1,16234.0,30.654630508972332,7.0,2,2
weak,lawqa,full,1,lawQA/test/51378,0,1,0,True,1,17116.0,31.66101417504251,7.0,2,2
weak,lawqa,full,1,lawQA/test/51418,1,0,0,True,1,16310.0,31.690635076956823,7.0,2,2
weak,lawqa,full,1,lawQA/test/52490,1,0,0,True,1,18483.0,43.26246885582805,7.0,2,2
weak,lawqa,full,1,lawQA/test/50940,1,0,1,True,1,16971.0,30.997248518047854,7.0,2,2
weak,lawqa,full,1,lawQA/test/48415,1,0,1,True,1,16428.0,27.692265538033098,7.0,2,2
weak,lawqa,full,1,lawQA/test/49993,1,0,1,True,1,16819.0,30.703627887181938,7.0,2,2
weak,lawqa,full,1,lawQA/test/49960,0,1,0,True,1,17217.0,29.438367152120918,7.0,2,2
weak,lawqa,full,1,lawQA/test/51889,1,0,0,True,1,16367.0,31.377021522959694,7.0,2,2
weak,lawqa,full,1,lawQA/test/48358,1,0,1,True,1,16043.0,24.212256299098954,7.0,2,2
weak,lawqa,full,1,lawQA/test/50605,1,0,1,True,1,16007.0,28.46325590298511,7.0,2,2
weak,lawqa,full,1,lawQA/test/51543,1,0,0,True,1,15680.0,28.08200192009099,7.0,2,2
weak,lawqa,full,1,lawQA/test/50670,1,0,1,True,1,16634.0,28.931590314023197,7.0,2,2
weak,lawqa,full,1,lawQA/test/50151,1,0,0,True,1,17578.0,29.05860839318484,7.0,2,2
weak,lawqa,full,1,lawQA/test/52806,1,0,1,True,1,16789.0,24.666751137003303,7.0,2,2
weak,lawqa,full,1,lawQA/test/47988,1,0,0,True,1,16150.0,25.412168852053583,7.0,2,2
weak,lawqa,full,1,lawQA/test/52242,1,0,0,True,1,16597.0,28.53635109984316,7.0,2,2
weak,lawqa,full,1,lawQA/test/48620,1,0,1,True,1,16843.0,28.08664128393866,7.0,2,2
weak,lawqa,full,1,lawQA/test/51747,0,1,0,True,1,16546.0,24.83902080822736,7.0,2,2
weak,lawqa,full,1,lawQA/test/49083,1,0,1,True,1,15618.0,27.513462350005284,7.0,2,2
weak,lawqa,full,1,lawQA/test/51622,1,0,0,True,1,16155.0,28.412110425066203,7.0,2,2
weak,lawqa,full,1,lawQA/test/52147,1,0,1,True,1,16465.0,28.46974548790604,7.0,2,2
weak,lawqa,full,1,lawQA/test/52230,1,0,0,True,1,52512.0,92.95974040706642,20.0,6,6
weak,lawqa,full,1,lawQA/test/48999,1,0,0,True,1,19613.0,28.3116340120323,7.0,2,2
weak,lawqa,full,1,lawQA/test/49437,0,1,0,True,1,15816.0,30.241083149099723,7.0,2,2
weak,lawqa,full,1,lawQA/test/51265,0,1,0,True,1,16593.0,31.594267862848938,7.0,2,2
weak,lawqa,full,1,lawQA/test/47931,0,1,0,True,1,18146.0,35.24831319414079,7.0,2,2
weak,lawqa,full,1,lawQA/test/52575,1,0,1,True,1,16073.0,22.495860398048535,7.0,2,2
weak,lawqa,full,1,lawQA/test/49211,1,0,1,True,1,15978.0,24.37230915389955,7.0,2,2
weak,lawqa,full,1,lawQA/test/52877,1,0,1,True,1,15398.0,24.310049451887608,7.0,2,2
weak,lawqa,full,1,lawQA/test/50796,1,0,1,True,1,15814.0,27.613082780968398,7.0,2,2
weak,lawqa,full,1,lawQA/test/48193,1,0,0,True,1,18196.0,28.682290284894407,7.0,2,2
weak,lawqa,full,1,lawQA/test/50173,1,0,0,True,1,16210.0,27.386390161002055,7.0,2,2
weak,lawqa,full,1,lawQA/test/49873,0,1,0,True,1,17526.0,29.26834891899489,7.0,2,2
weak,lawqa,full,1,lawQA/test/47878,1,0,1,True,1,15263.0,25.618540480034426,7.0,2,2
weak,lawqa,full,1,lawQA/test/50968,1,0,0,True,1,16618.0,29.127568829106167,7.0,2,2
weak,lawqa,full,1,lawQA/test/48371,1,0,0,True,1,17691.0,33.49933839193545,7.0,2,2
weak,lawqa,full,1,lawQA/test/48637,1,0,1,True,1,15625.0,25.80055869719945,7.0,2,2
weak,lawqa,full,1,lawQA/test/51266,1,0,0,True,1,17410.0,26.91867533000186,7.0,2,2
weak,lawqa,full,1,lawQA/test/50898,0,1,0,True,1,18387.0,34.60568655305542,7.0,2,2
weak,lawqa,full,1,lawQA/test/47994,1,0,1,True,1,17812.0,27.54295054008253,7.0,2,2
weak,lawqa,full,1,lawQA/test/49343,1,0,0,True,1,17192.0,26.85493508516811,7.0,2,2
weak,lawqa,full,1,lawQA/test/49052,1,0,0,True,1,16878.0,28.880918432958424,7.0,2,2
weak,lawqa,full,1,lawQA/test/48550,1,0,1,True,1,17830.0,32.267419055104256,7.0,2,2
weak,lawqa,full,1,lawQA/test/50587,0,1,0,True,1,17819.0,35.00264770700596,7.0,2,2
weak,lawqa,full,1,lawQA/test/51799,1,0,0,True,1,16573.0,28.747376514831558,7.0,2,2
weak,lawqa,full,1,lawQA/test/51304,1,0,0,True,1,16828.0,33.3672566190362,7.0,2,2
weak,lawqa,full,1,lawQA/test/48530,1,0,1,True,1,16678.0,27.313975465018302,7.0,2,2
weak,lawqa,full,1,lawQA/test/52578,1,0,1,True,1,15338.0,24.214665944920853,7.0,2,2
weak,lawqa,full,1,lawQA/test/51009,1,0,0,True,1,17271.0,32.86660876683891,7.0,2,2
weak,lawqa,full,1,lawQA/test/49805,0,1,0,True,1,16895.0,27.871857282938436,7.0,2,2
weak,lawqa,full,1,lawQA/test/49293,1,0,1,True,1,17702.0,29.44177045999095,7.0,2,2
weak,lawqa,full,1,lawQA/test/51937,1,0,1,True,1,17593.0,27.322117638075724,7.0,2,2
weak,lawqa,full,1,lawQA/test/48041,1,0,0,True,1,17058.0,26.4817184349522,7.0,2,2
weak,lawqa,full,1,lawQA/test/51441,0,1,0,True,1,14919.0,25.245568071026355,7.0,2,2
weak,lawqa,full,1,lawQA/test/48640,1,0,1,True,1,16600.0,24.456203387118876,7.0,2,2
weak,lawqa,full,1,lawQA/test/48736,1,0,0,True,1,17541.0,24.574072893010452,7.0,2,2
weak,lawqa,full,1,lawQA/test/50584,1,0,1,True,1,16490.0,24.350712599931285,7.0,2,2
weak,lawqa,full,1,lawQA/test/49208,0,1,0,True,1,17433.0,26.32524318806827,7.0,2,2
weak,lawqa,full,1,lawQA/test/49234,1,0,1,True,1,15295.0,24.946563836885616,7.0,2,2
weak,lawqa,full,1,lawQA/test/50891,1,0,0,True,1,16460.0,26.579235553974286,7.0,2,2
weak,lawqa,full,1,lawQA/test/49762,0,1,0,True,1,18569.0,36.77580844797194,7.0,2,2
weak,lawqa,full,1,lawQA/test/47922,0,1,0,True,1,16548.0,27.017179275862873,7.0,2,2
weak,lawqa,full,1,lawQA/test/49573,0,1,0,True,1,16625.0,28.567565174074844,7.0,2,2
weak,lawqa,full,1,lawQA/test/49096,1,0,0,True,1,15905.0,23.93889119802043,7.0,2,2
weak,lawqa,full,1,lawQA/test/48451,1,0,1,True,1,16347.0,23.016009870916605,7.0,2,2
weak,lawqa,full,1,lawQA/test/49312,0,0,0,True,1,17392.0,24.138098122086376,7.0,2,2
weak,lawqa,full,1,lawQA/test/51181,1,0,1,True,1,17041.0,23.909116880968213,7.0,2,2
weak,lawqa,full,1,lawQA/test/51489,0,1,0,True,1,16436.0,28.449036797042936,7.0,2,2
weak,lawqa,full,1,lawQA/test/49166,1,0,1,True,1,16229.0,25.779728050809354,7.0,2,2
weak,lawqa,full,1,lawQA/test/51969,1,0,0,True,1,16456.0,23.027264727046713,7.0,2,2
weak,lawqa,full,1,lawQA/test/52391,1,0,1,True,1,16107.0,19.469305041013286,7.0,2,2
weak,lawqa,full,1,lawQA/test/52315,1,0,0,True,1,15898.0,25.909749790094793,7.0,2,2
weak,lawqa,full,1,lawQA/test/49344,1,0,1,True,1,17110.0,25.528175508836284,7.0,2,2
weak,lawqa,full,1,lawQA/test/52151,0,1,0,True,1,16073.0,25.467575087212026,7.0,2,2
weak,lawqa,full,1,lawQA/test/48962,1,0,0,True,1,16648.0,26.730739495018497,7.0,2,2
weak,lawqa,full,1,lawQA/test/50910,1,0,1,True,1,18398.0,31.054653777973726,7.0,2,2
weak,lawqa,full,1,lawQA/test/51424,0,1,0,True,1,17668.0,26.17543106805533,7.0,2,2
weak,lawqa,full,1,lawQA/test/48130,1,0,0,True,1,16827.0,27.51341411215253,7.0,2,2
weak,lawqa,full,1,lawQA/test/48042,1,0,0,True,1,15780.0,24.946868360973895,7.0,2,2
weak,lawqa,full,1,lawQA/test/52626,1,0,1,True,1,15730.0,23.273957887897268,7.0,2,2
weak,lawqa,full,1,lawQA/test/51354,1,0,0,True,1,16887.0,29.7662663590163,7.0,2,2
weak,lawqa,full,1,lawQA/test/51606,1,0,0,True,1,16245.0,21.840625495882705,7.0,2,2
weak,lawqa,full,1,lawQA/test/48606,1,0,0,True,1,16820.0,26.828724330989644,7.0,2,2
weak,lawqa,full,1,lawQA/test/51770,1,0,1,True,1,16071.0,27.480189364869148,7.0,2,2
weak,lawqa,full,1,lawQA/test/49368,1,0,0,True,1,16286.0,24.564732927829027,7.0,2,2
weak,lawqa,full,1,lawQA/test/51807,1,0,1,True,1,16007.0,22.68964185216464,7.0,2,2
weak,lawqa,full,1,lawQA/test/52815,1,0,0,True,1,16955.0,24.59987716912292,7.0,2,2
weak,lawqa,full,1,lawQA/test/48033,1,0,0,True,1,15432.0,23.731881394051015,7.0,2,2
weak,lawqa,full,1,lawQA/test/48733,0,1,0,True,1,17823.0,31.813918303931132,7.0,2,2
weak,lawqa,full,1,lawQA/test/48428,0,1,0,True,1,18893.0,37.87412216095254,7.0,2,2
weak,lawqa,full,1,lawQA/test/49547,1,0,0,True,1,17523.0,30.11323651112616,7.0,2,2
weak,lawqa,full,1,lawQA/test/50852,1,0,1,True,1,17943.0,29.883209771011025,7.0,2,2
weak,lawqa,full,1,lawQA/test/52340,0,1,0,True,1,17427.0,30.690353389829397,7.0,2,2
weak,lawqa,full,1,lawQA/test/49559,1,0,0,True,1,16437.0,29.02412204700522,7.0,2,2
weak,lawqa,full,1,lawQA/test/52253,1,0,0,True,1,18990.0,29.791992626851425,7.0,2,2
weak,lawqa,full,1,lawQA/test/49777,1,0,1,True,1,16189.0,24.022804690059274,7.0,2,2
weak,lawqa,full,1,lawQA/test/50518,0,1,0,True,1,16632.0,29.06899048597552,7.0,2,2
weak,lawqa,full,1,lawQA/test/50099,0,1,0,True,1,17261.0,29.14982328703627,7.0,2,2
weak,lawqa,full,1,lawQA/test/49902,0,1,0,True,1,18905.0,33.03896734607406,7.0,2,2
weak,lawqa,full,1,lawQA/test/51844,1,0,0,True,1,17054.0,26.873061252990738,7.0,2,2
weak,lawqa,full,1,lawQA/test/52856,1,0,1,True,1,18432.0,27.851542543852702,7.0,2,2
weak,lawqa,full,1,lawQA/test/50763,0,0,0,True,1,17509.0,25.740581954829395,7.0,2,2
weak,lawqa,full,1,lawQA/test/51019,1,0,0,True,1,16072.0,25.15059566893615,7.0,2,2
weak,lawqa,full,1,lawQA/test/49040,1,0,1,True,1,15902.0,26.134709506994113,7.0,2,2
weak,lawqa,full,1,lawQA/test/48096,1,0,0,True,1,17932.0,32.53051283303648,7.0,2,2
weak,finqa,full,0,FinQA/test/BLL/2010/page_35.pdf-4,0,0,0,True,1,46043.0,63.65794599219225,15.0,5,5
weak,finqa,full,0,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,21519.0,23.298676767852157,7.0,2,2
weak,finqa,full,0,FinQA/test/UPS/2010/page_52.pdf-4,0,0,0,True,1,21043.0,27.348990545840934,7.0,2,2
weak,finqa,full,0,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,20674.0,23.52519994485192,7.0,2,2
weak,finqa,full,0,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,19921.0,28.6720583839342,7.0,2,2
weak,finqa,full,0,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,21747.0,25.073098609922454,7.0,2,2
weak,finqa,full,0,FinQA/test/ETFC/2011/page_144.pdf-1,0,0,0,True,1,21596.0,22.282699245028198,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,20852.0,21.004736253991723,7.0,2,2
weak,finqa,full,0,FinQA/test/NCLH/2018/page_64.pdf-4,0,1,0,True,1,22126.0,23.669767072889954,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,19144.0,22.692458075936884,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,18826.0,20.908361812820658,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,19340.0,23.13205680111423,7.0,2,2
weak,finqa,full,0,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,18252.0,21.89509176905267,7.0,2,2
weak,finqa,full,0,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,19853.0,31.08109751692973,7.0,2,2
weak,finqa,full,0,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,22311.0,19.30607781279832,7.0,2,2
weak,finqa,full,0,FinQA/test/AAL/2010/page_72.pdf-3,0,0,0,True,1,22081.0,31.90546964900568,7.0,2,2
weak,finqa,full,0,FinQA/test/NCLH/2018/page_64.pdf-2,0,0,0,True,1,23082.0,25.868180399993435,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,18209.0,25.866475214017555,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,16560.0,20.6342953259591,7.0,2,2
weak,finqa,full,0,FinQA/test/AES/2002/page_128.pdf-4,0,0,0,True,1,44932.0,74.93657454196364,15.0,5,5
weak,finqa,full,0,FinQA/test/FIS/2017/page_64.pdf-1,0,0,0,True,1,18806.0,22.581981795839965,7.0,2,2
weak,finqa,full,0,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,21755.0,32.54499488114379,7.0,2,2
weak,finqa,full,0,FinQA/test/AAL/2013/page_18.pdf-4,0,0,0,True,1,21676.0,26.091422918019816,7.0,2,2
weak,finqa,full,0,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,20773.0,21.388656051130965,7.0,2,2
weak,finqa,full,0,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,19475.0,28.37668666895479,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,20095.0,22.175147345056757,7.0,2,2
weak,finqa,full,0,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,18276.0,24.417625084985048,7.0,2,2
weak,finqa,full,0,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,17564.0,22.742065057856962,7.0,2,2
weak,finqa,full,0,FinQA/test/SLG/2011/page_91.pdf-1,0,0,0,True,1,28409.0,30.80551171209663,7.0,2,2
weak,finqa,full,0,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,17668.0,20.880512258969247,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2007/page_29.pdf-4,1,0,1,True,1,17878.0,20.6933717711363,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,26220.0,40.44337503402494,7.0,2,2
weak,finqa,full,0,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,22574.0,22.6457826718688,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2008/page_107.pdf-4,1,0,1,True,1,30957.0,34.06161073502153,7.0,2,2
weak,finqa,full,0,FinQA/test/GPN/2018/page_94.pdf-2,0,1,0,True,1,23891.0,30.969379310961813,7.0,2,2
weak,finqa,full,0,FinQA/test/HOLX/2008/page_143.pdf-2,0,1,0,True,1,19712.0,27.613089720951393,7.0,2,2
weak,finqa,full,0,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,19735.0,20.20674849790521,7.0,2,2
weak,finqa,full,0,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,24393.0,33.39930100901984,7.0,2,2
weak,finqa,full,0,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,19023.0,21.989340548869222,7.0,2,2
weak,finqa,full,0,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,20946.0,25.84397133695893,7.0,2,2
weak,finqa,full,0,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,21063.0,21.521042512031272,7.0,2,2
weak,finqa,full,0,FinQA/test/CDW/2015/page_93.pdf-2,0,1,0,True,1,21764.0,35.86542250402272,7.0,2,2
weak,finqa,full,0,FinQA/test/APD/2016/page_40.pdf-1,1,0,1,True,1,18872.0,17.918754583923146,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2013/page_149.pdf-3,1,0,1,True,1,19127.0,21.68808445497416,7.0,2,2
weak,finqa,full,0,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,17082.0,22.54137768992223,7.0,2,2
weak,finqa,full,0,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,16540.0,25.8864605310373,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2013/page_84.pdf-3,0,0,0,True,1,18757.0,22.53636073693633,7.0,2,2
weak,finqa,full,0,FinQA/test/HIG/2011/page_53.pdf-3,0,0,0,True,1,23973.0,34.96793342009187,7.0,2,2
weak,finqa,full,0,FinQA/test/ETFC/2011/page_144.pdf-2,0,0,0,True,1,38337.0,51.91403277008794,12.0,4,4
weak,finqa,full,0,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,18270.0,32.305079351877794,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2016/page_49.pdf-2,0,0,0,True,1,18506.0,22.380934136919677,7.0,2,2
weak,finqa,full,0,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,19012.0,21.70871971710585,7.0,2,2
weak,finqa,full,0,FinQA/test/ADBE/1999/page_64.pdf-2,1,0,1,True,1,18103.0,19.412436212878674,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,17738.0,19.549811047967523,7.0,2,2
weak,finqa,full,0,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,22930.0,19.47606105497107,7.0,2,2
weak,finqa,full,0,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,16533.0,20.341477636015043,7.0,2,2
weak,finqa,full,0,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,22168.0,24.729672838933766,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,21825.0,22.150397977093235,7.0,2,2
weak,finqa,full,0,FinQA/test/MSI/2007/page_70.pdf-3,0,1,0,True,1,23879.0,32.15893290308304,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2018/page_90.pdf-5,1,0,1,True,1,29123.0,25.734403574140742,7.0,2,2
weak,finqa,full,0,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,25112.0,33.27734010992572,7.0,2,2
weak,finqa,full,0,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,27657.0,24.709939524065703,7.0,2,2
weak,finqa,full,0,FinQA/test/IP/2009/page_45.pdf-3,0,0,0,True,1,22713.0,23.57621359406039,7.0,2,2
weak,finqa,full,0,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,18146.0,20.080014617182314,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2003/page_45.pdf-2,0,1,0,True,1,24791.0,36.6086241339799,7.0,2,2
weak,finqa,full,0,FinQA/test/BKR/2017/page_56.pdf-4,0,1,0,True,1,19526.0,22.502704904880375,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2016/page_52.pdf-4,1,0,1,True,1,19626.0,22.26186738908291,7.0,2,2
weak,finqa,full,0,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,19260.0,25.54712098208256,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,17314.0,19.92936563398689,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,20766.0,27.984113310929388,7.0,2,2
weak,finqa,full,0,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,20901.0,20.708940715994686,7.0,2,2
weak,finqa,full,0,FinQA/test/PNC/2008/page_122.pdf-2,1,0,1,True,1,21314.0,21.200590502936393,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,17419.0,23.517655133036897,7.0,2,2
weak,finqa,full,0,FinQA/test/GPN/2010/page_89.pdf-4,0,0,0,True,1,21187.0,30.646713470108807,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2018/page_90.pdf-6,0,0,0,True,1,28141.0,23.067805259954184,7.0,2,2
weak,finqa,full,0,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,17841.0,24.074335384182632,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2010/page_273.pdf-1,1,0,1,True,1,21935.0,23.252178405877203,7.0,2,2
weak,finqa,full,0,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,20978.0,24.937144071096554,7.0,2,2
weak,finqa,full,0,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,18356.0,21.16841346002184,7.0,2,2
weak,finqa,full,0,FinQA/test/UPS/2012/page_32.pdf-4,1,0,1,True,1,17766.0,32.74159468198195,7.0,2,2
weak,finqa,full,0,FinQA/test/HOLX/2006/page_71.pdf-1,0,0,0,True,1,19262.0,24.71109781996347,7.0,2,2
weak,finqa,full,0,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,19356.0,22.998410169035196,7.0,2,2
weak,finqa,full,0,FinQA/test/DG/2009/page_77.pdf-1,1,0,1,True,1,16249.0,16.554002515040338,7.0,2,2
weak,finqa,full,0,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,20270.0,22.4315685860347,7.0,2,2
weak,finqa,full,0,FinQA/test/IPG/2006/page_77.pdf-3,0,0,0,True,1,21946.0,23.893843814032152,7.0,2,2
weak,finqa,full,0,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,21114.0,21.03629628685303,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,19633.0,22.20626650401391,7.0,2,2
weak,finqa,full,0,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,20552.0,21.65062629408203,7.0,2,2
weak,finqa,full,0,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,20545.0,24.92959621688351,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,19141.0,21.657317135948688,7.0,2,2
weak,finqa,full,0,FinQA/test/PPG/2006/page_42.pdf-2,0,0,0,True,1,26059.0,28.702804083935916,7.0,2,2
weak,finqa,full,0,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,21474.0,26.53961294190958,7.0,2,2
weak,finqa,full,0,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,18755.0,25.606579646933824,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,17888.0,29.704344694968313,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,17595.0,24.030677367001772,7.0,2,2
weak,finqa,full,0,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,22425.0,19.938913692953065,7.0,2,2
weak,finqa,full,0,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,19701.0,20.52801907993853,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2004/page_212.pdf-4,1,0,1,True,1,17948.0,26.801904711173847,7.0,2,2
weak,finqa,full,0,FinQA/test/BLK/2017/page_121.pdf-1,1,0,1,True,1,24932.0,26.015601316001266,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2018/page_87.pdf-4,0,0,0,True,1,20639.0,25.876696585910395,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,21269.0,31.027075114892796,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2009/page_175.pdf-4,0,0,0,True,1,16524.0,19.961672383127734,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,19638.0,20.55634580506012,7.0,2,2
weak,finqa,full,0,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,24776.0,26.28835457819514,7.0,2,2
weak,finqa,full,0,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,19219.0,21.64207877102308,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2016/page_49.pdf-4,0,1,0,True,1,18454.0,21.831182247027755,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2013/page_83.pdf-2,1,0,1,True,1,20639.0,24.691121952142566,7.0,2,2
weak,finqa,full,0,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,17542.0,19.708544858032838,7.0,2,2
weak,finqa,full,0,FinQA/test/BLL/2006/page_67.pdf-2,1,0,1,True,1,18406.0,21.888865103013813,7.0,2,2
weak,finqa,full,0,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,21183.0,25.899141462985426,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2015/page_96.pdf-1,0,0,0,True,1,20590.0,30.359118090942502,7.0,2,2
weak,finqa,full,0,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,16143.0,19.74796847999096,7.0,2,2
weak,finqa,full,0,FinQA/test/STT/2009/page_127.pdf-4,0,0,0,True,1,20818.0,20.41697378293611,7.0,2,2
weak,finqa,full,0,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,17507.0,23.23342896392569,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,19912.0,22.983616086887196,7.0,2,2
weak,finqa,full,0,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,16493.0,20.858645437052473,7.0,2,2
weak,finqa,full,0,FinQA/test/DRE/2007/page_56.pdf-2,1,0,1,True,1,19217.0,22.949411978013813,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,14306.0,21.080299303866923,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,17622.0,26.33200110308826,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2016/page_139.pdf-1,1,0,1,True,1,19000.0,24.45502920402214,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2007/page_175.pdf-1,1,0,1,True,1,14825.0,22.544251881772652,7.0,2,2
weak,finqa,full,0,FinQA/test/FIS/2017/page_64.pdf-3,1,0,1,True,1,18884.0,22.815346881980076,7.0,2,2
weak,finqa,full,0,FinQA/test/LMT/2014/page_50.pdf-1,1,0,1,True,1,21469.0,22.895573653047904,7.0,2,2
weak,finqa,full,0,FinQA/test/GPN/2014/page_92.pdf-2,0,0,0,True,1,18443.0,28.396387045038864,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,19374.0,19.234273546840996,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,21736.0,25.47829103283584,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,19366.0,21.38529270188883,7.0,2,2
weak,finqa,full,0,FinQA/test/HIG/2011/page_53.pdf-1,0,0,0,True,1,20925.0,26.73893902497366,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2015/page_137.pdf-3,1,0,1,True,1,26299.0,38.122376461979,7.0,2,2
weak,finqa,full,0,FinQA/test/CDNS/2018/page_66.pdf-3,1,0,1,True,1,19263.0,28.443281936924905,7.0,2,2
weak,finqa,full,0,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,19758.0,20.58322755014524,7.0,2,2
weak,finqa,full,0,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,18059.0,21.4323006530758,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,21159.0,23.220508144935593,7.0,2,2
weak,finqa,full,0,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,18643.0,20.427855357993394,7.0,2,2
weak,finqa,full,0,FinQA/test/MRK/2013/page_125.pdf-1,1,0,1,True,1,21243.0,22.646616710117087,7.0,2,2
weak,finqa,full,0,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,19059.0,20.665185622870922,7.0,2,2
weak,finqa,full,0,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,19784.0,18.966318994993344,7.0,2,2
weak,finqa,full,0,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,23357.0,23.795461513102055,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,20358.0,22.167689664987847,7.0,2,2
weak,finqa,full,0,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,20996.0,23.047084575984627,7.0,2,2
weak,finqa,full,0,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,20342.0,22.078523201169446,7.0,2,2
weak,finqa,full,0,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,21558.0,24.376524196006358,7.0,2,2
weak,finqa,full,0,FinQA/test/IP/2006/page_30.pdf-4,0,0,0,True,1,23498.0,20.95982545800507,7.0,2,2
weak,finqa,full,0,FinQA/test/APD/2016/page_40.pdf-2,1,0,1,True,1,20088.0,23.600621026940644,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,20955.0,27.399496007012203,7.0,2,2
weak,finqa,full,0,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,19421.0,21.15492072701454,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,19113.0,20.647498110076413,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2006/page_104.pdf-2,0,0,0,True,1,23216.0,30.712994131958112,7.0,2,2
weak,finqa,full,0,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,21875.0,21.027452623005956,7.0,2,2
weak,finqa,full,0,FinQA/test/HWM/2015/page_173.pdf-1,1,0,1,True,1,20974.0,23.83181703602895,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,19210.0,21.272483164211735,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,19524.0,22.02668678201735,7.0,2,2
weak,finqa,full,0,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,18569.0,23.93473915103823,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,20575.0,21.975743578979746,7.0,2,2
weak,finqa,full,0,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,20487.0,25.50724612385966,7.0,2,2
weak,finqa,full,0,FinQA/test/BLK/2014/page_120.pdf-4,1,0,1,True,1,23662.0,20.899624238023534,7.0,2,2
weak,finqa,full,0,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,22823.0,22.650005167117342,7.0,2,2
weak,finqa,full,0,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,19214.0,21.856473186053336,7.0,2,2
weak,finqa,full,0,FinQA/test/ECL/2016/page_52.pdf-4,1,0,1,True,1,21238.0,22.593609591946006,7.0,2,2
weak,finqa,full,0,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,20131.0,23.743760413955897,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,19353.0,20.50981868803501,7.0,2,2
weak,finqa,full,0,FinQA/test/CDNS/2018/page_66.pdf-2,0,0,0,True,1,40243.0,65.48781475517899,13.0,4,4
weak,finqa,full,0,FinQA/test/CDNS/2015/page_30.pdf-2,0,1,0,True,1,17487.0,24.149555939948186,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,18835.0,18.16621806914918,7.0,2,2
weak,finqa,full,0,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,19104.0,22.086036989931017,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,19359.0,19.97348642605357,7.0,2,2
weak,finqa,full,0,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,16594.0,25.630617537070066,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,24744.0,25.179280436830595,7.0,2,2
weak,finqa,full,0,FinQA/test/AWK/2014/page_121.pdf-1,0,0,0,True,1,21155.0,28.715367592172697,7.0,2,2
weak,finqa,full,0,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,18016.0,20.424028961919248,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,19031.0,19.6417528570164,7.0,2,2
weak,finqa,full,0,FinQA/test/INTC/2013/page_31.pdf-2,1,0,1,True,1,16208.0,21.342884046025574,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,18467.0,32.43386795488186,7.0,2,2
weak,finqa,full,0,FinQA/test/IPG/2006/page_77.pdf-4,0,1,0,True,1,24135.0,35.72555257799104,7.0,2,2
weak,finqa,full,0,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,22225.0,22.18922742595896,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2018/page_31.pdf-3,0,1,0,True,1,26495.0,36.404069181066006,8.0,2,2
weak,finqa,full,0,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,16452.0,19.055719684110954,7.0,2,2
weak,finqa,full,0,FinQA/test/STT/2014/page_54.pdf-2,1,0,1,True,1,15105.0,24.867452831938863,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,23749.0,39.365219980012625,7.0,2,2
weak,finqa,full,0,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,22540.0,24.004992913920432,7.0,2,2
weak,finqa,full,0,FinQA/test/GPN/2013/page_92.pdf-2,1,0,1,True,1,17879.0,28.72587002092041,7.0,2,2
weak,finqa,full,0,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,15906.0,23.986137303058058,7.0,2,2
weak,finqa,full,0,FinQA/test/IP/2006/page_31.pdf-1,1,0,1,True,1,24369.0,33.45939171197824,7.0,2,2
weak,finqa,full,0,FinQA/test/DISCA/2011/page_49.pdf-3,0,0,0,True,1,19190.0,34.33095538406633,7.0,2,2
weak,finqa,full,0,FinQA/test/AMAT/2013/page_37.pdf-1,1,0,1,True,1,19725.0,26.204269826877862,7.0,2,2
weak,finqa,full,0,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,21552.0,24.118950254982337,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,21011.0,23.74489087704569,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2009/page_175.pdf-5,1,0,1,True,1,18257.0,31.44844082999043,7.0,2,2
weak,finqa,full,0,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,17586.0,21.978227881947532,7.0,2,2
weak,finqa,full,0,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,20494.0,31.814895803807303,7.0,2,2
weak,finqa,full,0,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,17180.0,25.180696444120258,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,20191.0,26.241991139948368,7.0,2,2
weak,finqa,full,0,FinQA/test/BDX/2018/page_106.pdf-2,1,0,1,True,1,22991.0,35.10388357914053,7.0,2,2
weak,finqa,full,0,FinQA/test/IPG/2017/page_92.pdf-1,1,0,1,True,1,20114.0,25.853616689099,7.0,2,2
weak,finqa,full,0,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,19105.0,22.256352881900966,7.0,2,2
weak,finqa,full,0,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,19701.0,29.431037329835817,7.0,2,2
weak,finqa,full,0,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,20253.0,26.280502043198794,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2016/page_374.pdf-1,1,0,1,True,1,20808.0,34.17837132816203,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,14444.0,23.199173680972308,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,19917.0,28.645827669883147,7.0,2,2
weak,finqa,full,0,FinQA/test/STT/2007/page_111.pdf-1,1,0,1,True,1,19967.0,33.491710625821725,7.0,2,2
weak,finqa,full,0,FinQA/test/PNC/2012/page_68.pdf-4,1,0,1,True,1,21802.0,27.37256552488543,7.0,2,2
weak,finqa,full,0,FinQA/test/MSI/2014/page_76.pdf-1,0,1,0,True,1,22276.0,23.78281900496222,7.0,2,2
weak,finqa,full,0,FinQA/test/FIS/2016/page_9.pdf-4,1,0,1,True,1,17760.0,26.579281290993094,7.0,2,2
weak,finqa,full,0,FinQA/test/GPN/2008/page_78.pdf-1,1,0,0,True,1,20738.0,31.684841559967026,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2009/page_42.pdf-3,1,0,0,True,1,23645.0,33.07537247403525,7.0,2,2
weak,finqa,full,0,FinQA/test/AAPL/2006/page_131.pdf-2,0,1,0,True,1,23116.0,44.88458526995964,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2008/page_117.pdf-1,0,1,0,True,1,21532.0,24.322919813916087,7.0,2,2
weak,finqa,full,0,FinQA/test/PNC/2012/page_65.pdf-3,1,0,0,True,1,21271.0,26.764349909033626,7.0,2,2
weak,finqa,full,0,FinQA/test/PNC/2014/page_111.pdf-2,0,0,0,True,1,20810.0,33.541383472969756,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,20009.0,33.12753282417543,7.0,2,2
weak,finqa,full,0,FinQA/test/UNP/2011/page_33.pdf-3,1,0,0,True,1,20374.0,22.253900372888893,7.0,2,2
weak,finqa,full,0,FinQA/test/CMCSA/2015/page_112.pdf-4,1,0,0,True,1,19401.0,24.796345076989383,7.0,2,2
weak,finqa,full,0,FinQA/test/RL/2008/page_23.pdf-2,1,0,0,True,1,18107.0,21.841286920011044,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2017/page_96.pdf-1,1,0,0,True,1,21052.0,23.074891234980896,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2016/page_150.pdf-2,0,1,0,True,1,23138.0,33.9783886380028,7.0,2,2
weak,finqa,full,0,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,0,True,1,18310.0,22.060089306905866,7.0,2,2
weak,finqa,full,0,FinQA/test/SYY/2006/page_71.pdf-2,1,0,0,True,1,24122.0,32.587837806204334,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2016/page_135.pdf-1,0,1,0,True,1,16964.0,23.466108522145078,7.0,2,2
weak,finqa,full,0,FinQA/test/AON/2007/page_188.pdf-4,1,0,0,True,1,15686.0,21.420651473803446,7.0,2,2
weak,finqa,full,0,FinQA/test/STT/2009/page_25.pdf-2,0,0,0,True,1,17850.0,27.80603984510526,7.0,2,2
weak,finqa,full,0,FinQA/test/ZBH/2009/page_58.pdf-3,1,0,0,True,1,23275.0,25.622743176063523,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2009/page_140.pdf-2,1,0,0,True,1,17438.0,23.462966379942372,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2013/page_126.pdf-1,1,0,0,True,1,18965.0,24.08247135905549,7.0,2,2
weak,finqa,full,0,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,20154.0,28.868080739863217,7.0,2,2
weak,finqa,full,0,FinQA/test/MRO/2004/page_46.pdf-2,1,0,0,True,1,24149.0,34.8364161348436,7.0,2,2
weak,finqa,full,0,FinQA/test/GPN/2010/page_89.pdf-2,0,1,0,True,1,19319.0,26.32831891789101,7.0,2,2
weak,finqa,full,0,FinQA/test/C/2009/page_243.pdf-1,0,0,0,True,1,17463.0,24.053677055984735,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2014/page_51.pdf-2,0,0,0,True,1,20899.0,24.108049790840596,7.0,2,2
weak,finqa,full,0,FinQA/test/BLL/2010/page_37.pdf-1,1,0,0,True,1,19214.0,23.443676569033414,7.0,2,2
weak,finqa,full,0,FinQA/test/INTC/2015/page_41.pdf-4,1,0,0,True,1,18272.0,18.576862175017595,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2014/page_165.pdf-1,1,0,0,True,1,19909.0,24.133668555878103,7.0,2,2
weak,finqa,full,0,FinQA/test/ALXN/2016/page_153.pdf-2,0,0,0,True,1,26530.0,41.424189012963325,7.0,2,2
weak,finqa,full,0,FinQA/test/AAL/2013/page_18.pdf-2,1,0,0,True,1,21675.0,24.120291531085968,7.0,2,2
weak,finqa,full,0,FinQA/test/UPS/2007/page_49.pdf-3,0,0,0,True,1,33334.0,42.34703766996972,10.0,3,3
weak,finqa,full,0,FinQA/test/MO/2016/page_19.pdf-1,1,0,0,True,1,18405.0,19.25359374587424,7.0,2,2
weak,finqa,full,0,FinQA/test/AMT/2003/page_102.pdf-2,1,0,0,True,1,21603.0,21.325594366062433,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2017/page_179.pdf-2,1,0,0,True,1,21529.0,23.811609165975824,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2015/page_82.pdf-2,0,0,0,True,1,22572.0,19.596889061154798,7.0,2,2
weak,finqa,full,0,FinQA/test/MSI/2014/page_76.pdf-3,1,0,0,True,1,22895.0,23.93675503297709,7.0,2,2
weak,finqa,full,0,FinQA/test/CDW/2017/page_38.pdf-1,1,0,0,True,1,17390.0,20.36429936788045,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2015/page_188.pdf-3,1,0,0,True,1,20708.0,24.97803884698078,7.0,2,2
weak,finqa,full,0,FinQA/test/K/2006/page_52.pdf-2,1,0,0,True,1,21902.0,22.68679696903564,7.0,2,2
weak,finqa,full,0,FinQA/test/BLK/2015/page_124.pdf-3,1,0,0,True,1,23095.0,22.77335350192152,7.0,2,2
weak,finqa,full,0,FinQA/test/GS/2017/page_179.pdf-1,1,0,0,True,1,21105.0,21.076731824083254,7.0,2,2
weak,finqa,full,0,FinQA/test/MMM/2007/page_23.pdf-2,1,0,0,True,1,20237.0,20.94050357816741,7.0,2,2
weak,finqa,full,0,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,0,True,1,23879.0,25.41579542402178,7.0,2,2
weak,finqa,full,0,FinQA/test/JPM/2003/page_106.pdf-4,1,0,0,True,1,22740.0,20.830770762870088,7.0,2,2
weak,finqa,full,0,FinQA/test/RSG/2016/page_145.pdf-1,1,0,0,True,1,16255.0,18.00350847002119,7.0,2,2
weak,finqa,full,0,FinQA/test/SNA/2007/page_49.pdf-2,0,0,0,True,1,22642.0,27.234011731809005,7.0,2,2
weak,finqa,full,1,FinQA/test/BLL/2010/page_35.pdf-4,0,0,0,True,1,21299.0,30.398375944932923,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2015/page_93.pdf-1,1,0,1,True,1,22400.0,26.57808202295564,7.0,2,2
weak,finqa,full,1,FinQA/test/UPS/2010/page_52.pdf-4,0,0,0,True,1,20699.0,24.483911406015977,7.0,2,2
weak,finqa,full,1,FinQA/test/ANSS/2012/page_93.pdf-1,1,0,1,True,1,20734.0,21.758931444957852,7.0,2,2
weak,finqa,full,1,FinQA/test/CMCSA/2015/page_67.pdf-3,1,0,1,True,1,21889.0,29.733058189973235,7.0,2,2
weak,finqa,full,1,FinQA/test/ECL/2017/page_69.pdf-2,1,0,1,True,1,20962.0,21.456198423868045,7.0,2,2
weak,finqa,full,1,FinQA/test/ETFC/2011/page_144.pdf-1,0,0,0,True,1,22629.0,27.876157612074167,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2017/page_179.pdf-4,1,0,1,True,1,20842.0,19.30513543402776,7.0,2,2
weak,finqa,full,1,FinQA/test/NCLH/2018/page_64.pdf-4,0,0,0,True,1,26725.0,32.16655278415419,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2008/page_298.pdf-1,1,0,1,True,1,18956.0,21.9479467428755,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2006/page_43.pdf-2,1,0,1,True,1,18743.0,18.86684835702181,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2006/page_43.pdf-1,1,0,1,True,1,18838.0,19.46390359895304,7.0,2,2
weak,finqa,full,1,FinQA/test/HOLX/2009/page_127.pdf-2,1,0,1,True,1,18079.0,19.618660330073908,7.0,2,2
weak,finqa,full,1,FinQA/test/DVN/2015/page_79.pdf-1,0,1,0,True,1,25148.0,42.84251430397853,7.0,2,2
weak,finqa,full,1,FinQA/test/BLK/2015/page_124.pdf-4,1,0,1,True,1,22395.0,20.58100827387534,7.0,2,2
weak,finqa,full,1,FinQA/test/AAL/2010/page_72.pdf-3,0,0,0,True,1,22760.0,35.135939955944195,7.0,2,2
weak,finqa,full,1,FinQA/test/NCLH/2018/page_64.pdf-2,0,0,0,True,1,22919.0,26.367897632997483,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2012/page_93.pdf-2,1,0,1,True,1,18222.0,18.959689101902768,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2011/page_108.pdf-2,1,0,1,True,1,16521.0,21.000785649055615,7.0,2,2
weak,finqa,full,1,FinQA/test/AES/2002/page_128.pdf-4,0,0,0,True,1,21195.0,34.82893295097165,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2017/page_64.pdf-1,0,0,0,True,1,19009.0,22.961608716053888,7.0,2,2
weak,finqa,full,1,FinQA/test/KHC/2018/page_132.pdf-2,0,1,0,True,1,20101.0,25.153252859134227,7.0,2,2
weak,finqa,full,1,FinQA/test/AAL/2013/page_18.pdf-4,1,0,1,True,1,21190.0,21.02834322792478,7.0,2,2
weak,finqa,full,1,FinQA/test/AWK/2017/page_148.pdf-4,0,1,0,True,1,20703.0,23.114262813003734,7.0,2,2
weak,finqa,full,1,FinQA/test/ETFC/2012/page_43.pdf-1,0,1,0,True,1,18137.0,23.412245421204716,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2012/page_79.pdf-2,0,1,0,True,1,20356.0,22.554273172048852,7.0,2,2
weak,finqa,full,1,FinQA/test/PKG/2005/page_74.pdf-3,1,0,1,True,1,18028.0,21.886835786979645,7.0,2,2
weak,finqa,full,1,FinQA/test/L/2009/page_84.pdf-4,1,0,1,True,1,17780.0,23.234415624989197,7.0,2,2
weak,finqa,full,1,FinQA/test/SLG/2011/page_91.pdf-1,1,0,1,True,1,28282.0,28.46460193488747,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2012/page_100.pdf-1,1,0,1,True,1,17705.0,19.913202629890293,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2007/page_29.pdf-4,1,0,1,True,1,18259.0,23.987501624971628,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2010/page_120.pdf-2,0,1,0,True,1,21142.0,21.62006520293653,7.0,2,2
weak,finqa,full,1,FinQA/test/D/2002/page_87.pdf-1,1,0,1,True,1,22416.0,19.150102858198807,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2008/page_107.pdf-4,1,0,1,True,1,27672.0,24.98315072990954,7.0,2,2
weak,finqa,full,1,FinQA/test/GPN/2018/page_94.pdf-2,0,0,0,True,1,21727.0,26.46949660219252,7.0,2,2
weak,finqa,full,1,FinQA/test/HOLX/2008/page_143.pdf-2,1,0,1,True,1,30763.0,46.31627523503266,10.0,3,3
weak,finqa,full,1,FinQA/test/CB/2008/page_229.pdf-2,1,0,1,True,1,19937.0,20.442993223201483,7.0,2,2
weak,finqa,full,1,FinQA/test/MMM/2013/page_75.pdf-2,1,0,1,True,1,24616.0,35.081990693928674,7.0,2,2
weak,finqa,full,1,FinQA/test/C/2009/page_63.pdf-4,1,0,1,True,1,19084.0,21.76604598388076,7.0,2,2
weak,finqa,full,1,FinQA/test/PPG/2018/page_85.pdf-3,1,0,1,True,1,20181.0,19.6665539809037,7.0,2,2
weak,finqa,full,1,FinQA/test/MSI/2012/page_87.pdf-2,1,0,1,True,1,21321.0,20.939091038890183,7.0,2,2
weak,finqa,full,1,FinQA/test/CDW/2015/page_93.pdf-2,0,1,0,True,1,22326.0,35.27464768686332,7.0,2,2
weak,finqa,full,1,FinQA/test/APD/2016/page_40.pdf-1,1,0,1,True,1,18962.0,19.907775214174762,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2013/page_149.pdf-3,1,0,1,True,1,19020.0,21.325604506069794,7.0,2,2
weak,finqa,full,1,FinQA/test/MAS/2017/page_27.pdf-1,1,0,1,True,1,17016.0,21.49686220404692,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2012/page_48.pdf-2,1,0,1,True,1,16043.0,21.805525976931676,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2013/page_84.pdf-3,0,1,0,True,1,18710.0,22.274189718067646,7.0,2,2
weak,finqa,full,1,FinQA/test/HIG/2011/page_53.pdf-3,0,0,0,True,1,21151.0,31.31188216386363,7.0,2,2
weak,finqa,full,1,FinQA/test/ETFC/2011/page_144.pdf-2,0,0,0,True,1,23179.0,33.979060131823644,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2016/page_31.pdf-2,1,0,1,True,1,19239.0,44.46945999190211,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2016/page_49.pdf-2,0,1,0,True,1,18458.0,21.018740909872577,7.0,2,2
weak,finqa,full,1,FinQA/test/AAL/2014/page_15.pdf-3,1,0,1,True,1,19035.0,17.654414841905236,7.0,2,2
weak,finqa,full,1,FinQA/test/ADBE/1999/page_64.pdf-2,1,0,1,True,1,18325.0,21.537132105091587,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2012/page_93.pdf-1,1,0,1,True,1,17689.0,19.7921140010003,7.0,2,2
weak,finqa,full,1,FinQA/test/ZBH/2008/page_57.pdf-4,1,0,1,True,1,22897.0,19.357463446212932,7.0,2,2
weak,finqa,full,1,FinQA/test/AES/2001/page_33.pdf-3,1,0,1,True,1,16452.0,19.303031146991998,7.0,2,2
weak,finqa,full,1,FinQA/test/TFX/2017/page_78.pdf-2,1,0,1,True,1,21930.0,21.81489398004487,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2007/page_49.pdf-3,1,0,1,True,1,21846.0,22.610782297095284,7.0,2,2
weak,finqa,full,1,FinQA/test/MSI/2007/page_70.pdf-3,0,0,0,True,1,24169.0,30.885988152818754,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2018/page_90.pdf-5,1,0,1,True,1,29069.0,24.165083492873237,7.0,2,2
weak,finqa,full,1,FinQA/test/BLK/2012/page_145.pdf-2,1,0,1,True,1,23660.0,28.02237973199226,7.0,2,2
weak,finqa,full,1,FinQA/test/SLG/2011/page_91.pdf-2,0,1,0,True,1,28030.0,26.731184450211003,7.0,2,2
weak,finqa,full,1,FinQA/test/IP/2009/page_45.pdf-3,0,0,0,True,1,22227.0,18.41099345497787,7.0,2,2
weak,finqa,full,1,FinQA/test/AWK/2012/page_117.pdf-3,1,0,1,True,1,18014.0,19.02270759199746,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2003/page_45.pdf-2,0,0,0,True,1,23534.0,32.232205288950354,7.0,2,2
weak,finqa,full,1,FinQA/test/BKR/2017/page_56.pdf-4,0,0,0,True,1,19570.0,21.511655346956104,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2016/page_52.pdf-4,1,0,1,True,1,20368.0,26.08501241612248,7.0,2,2
weak,finqa,full,1,FinQA/test/GRMN/2006/page_68.pdf-1,0,1,0,True,1,19439.0,26.32906143600121,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2013/page_21.pdf-3,1,0,1,True,1,17337.0,19.82597979181446,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2005/page_29.pdf-3,1,0,1,True,1,19263.0,19.921122849918902,7.0,2,2
weak,finqa,full,1,FinQA/test/ECL/2017/page_69.pdf-1,1,0,1,True,1,20822.0,21.120692650787532,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2008/page_122.pdf-2,1,0,1,True,1,21225.0,19.909096978139132,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2009/page_140.pdf-1,1,0,1,True,1,17642.0,23.71237243199721,7.0,2,2
weak,finqa,full,1,FinQA/test/GPN/2010/page_89.pdf-4,0,0,0,True,1,20731.0,26.95683896704577,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2018/page_90.pdf-6,0,0,0,True,1,28244.0,22.28319969912991,7.0,2,2
weak,finqa,full,1,FinQA/test/STT/2009/page_25.pdf-1,1,0,1,True,1,17529.0,21.980794728035107,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2010/page_273.pdf-1,1,0,1,True,1,21839.0,22.14172545610927,7.0,2,2
weak,finqa,full,1,FinQA/test/WRK/2018/page_107.pdf-2,0,1,0,True,1,20901.0,22.294747644104064,7.0,2,2
weak,finqa,full,1,FinQA/test/AWK/2012/page_117.pdf-1,1,0,1,True,1,18210.0,19.646354313008487,7.0,2,2
weak,finqa,full,1,FinQA/test/UPS/2012/page_32.pdf-4,1,0,1,True,1,18757.0,30.098321208031848,7.0,2,2
weak,finqa,full,1,FinQA/test/HOLX/2006/page_71.pdf-1,0,0,0,True,1,20202.0,31.20921397698112,7.0,2,2
weak,finqa,full,1,FinQA/test/NCLH/2018/page_97.pdf-2,1,0,1,True,1,19605.0,21.26445048302412,7.0,2,2
weak,finqa,full,1,FinQA/test/DG/2009/page_77.pdf-1,1,0,1,True,1,16186.0,14.270498914876953,7.0,2,2
weak,finqa,full,1,FinQA/test/CB/2010/page_83.pdf-2,1,0,1,True,1,20144.0,19.657843322027475,7.0,2,2
weak,finqa,full,1,FinQA/test/IPG/2006/page_77.pdf-3,0,1,0,True,1,21942.0,23.32286654994823,7.0,2,2
weak,finqa,full,1,FinQA/test/IP/2006/page_35.pdf-2,1,0,1,True,1,21084.0,21.087354619055986,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2007/page_25.pdf-2,1,0,1,True,1,19495.0,20.028651713160798,7.0,2,2
weak,finqa,full,1,FinQA/test/PPG/2008/page_52.pdf-3,1,0,1,True,1,20447.0,19.014737599063665,7.0,2,2
weak,finqa,full,1,FinQA/test/CB/2010/page_83.pdf-1,1,0,1,True,1,20687.0,25.725641055963933,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2005/page_29.pdf-4,1,0,1,True,1,19897.0,22.116421424085274,7.0,2,2
weak,finqa,full,1,FinQA/test/PPG/2006/page_42.pdf-2,0,0,0,True,1,25727.0,25.154533930122852,7.0,2,2
weak,finqa,full,1,FinQA/test/PPG/2008/page_52.pdf-1,1,0,1,True,1,20702.0,21.254553180886433,7.0,2,2
weak,finqa,full,1,FinQA/test/CB/2010/page_103.pdf-1,1,0,1,True,1,18151.0,20.26173398992978,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2004/page_239.pdf-4,0,1,0,True,1,18292.0,24.399952762993053,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2007/page_29.pdf-2,1,0,1,True,1,17614.0,24.09707564697601,7.0,2,2
weak,finqa,full,1,FinQA/test/GIS/2017/page_31.pdf-4,1,0,1,True,1,22264.0,18.863403478171676,7.0,2,2
weak,finqa,full,1,FinQA/test/FBHS/2017/page_22.pdf-2,1,0,1,True,1,19720.0,18.664947892073542,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2004/page_212.pdf-4,1,0,1,True,1,17279.0,21.615648271981627,7.0,2,2
weak,finqa,full,1,FinQA/test/BLK/2017/page_121.pdf-1,1,0,1,True,1,24651.0,26.253513906849548,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2018/page_87.pdf-4,0,1,0,True,1,19459.0,24.05851796013303,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2012/page_110.pdf-1,1,0,1,True,1,20363.0,23.099826485849917,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2009/page_175.pdf-4,0,0,0,True,1,16593.0,22.466740661067888,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2005/page_80.pdf-2,1,0,1,True,1,19477.0,21.33832712122239,7.0,2,2
weak,finqa,full,1,FinQA/test/C/2008/page_65.pdf-1,1,0,1,True,1,24369.0,25.49878063588403,7.0,2,2
weak,finqa,full,1,FinQA/test/HIG/2011/page_53.pdf-2,0,1,0,True,1,19158.0,22.701264785137028,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2016/page_49.pdf-4,0,1,0,True,1,18395.0,22.08272658707574,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2013/page_83.pdf-2,1,0,1,True,1,20856.0,25.525937373982742,7.0,2,2
weak,finqa,full,1,FinQA/test/C/2009/page_243.pdf-2,1,0,1,True,1,17543.0,19.356540655950084,7.0,2,2
weak,finqa,full,1,FinQA/test/BLL/2006/page_67.pdf-2,1,0,1,True,1,18501.0,24.698820966063067,7.0,2,2
weak,finqa,full,1,FinQA/test/C/2008/page_22.pdf-1,1,0,1,True,1,20872.0,24.26808796613477,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2015/page_96.pdf-1,0,0,0,True,1,20218.0,31.235780738992617,7.0,2,2
weak,finqa,full,1,FinQA/test/SLB/2012/page_56.pdf-2,1,0,1,True,1,16634.0,24.534032830037177,7.0,2,2
weak,finqa,full,1,FinQA/test/STT/2009/page_127.pdf-4,1,0,1,True,1,21875.0,28.848570886068046,7.0,2,2
weak,finqa,full,1,FinQA/test/PKG/2013/page_88.pdf-1,1,0,1,True,1,17391.0,22.542784716002643,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2012/page_142.pdf-1,1,0,1,True,1,19934.0,23.938096482073888,7.0,2,2
weak,finqa,full,1,FinQA/test/CME/2017/page_40.pdf-5,1,0,1,True,1,16346.0,19.755298402858898,7.0,2,2
weak,finqa,full,1,FinQA/test/DRE/2007/page_56.pdf-2,1,0,1,True,1,18863.0,21.55706257210113,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2007/page_171.pdf-3,1,0,1,True,1,14480.0,20.978021638002247,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2016/page_374.pdf-2,1,0,1,True,1,16959.0,23.032195599982515,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2016/page_139.pdf-1,1,0,1,True,1,19410.0,28.879633402917534,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2007/page_175.pdf-1,1,0,1,True,1,14953.0,23.043109373888,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2017/page_64.pdf-3,1,0,1,True,1,19102.0,23.400232485029846,7.0,2,2
weak,finqa,full,1,FinQA/test/LMT/2014/page_50.pdf-1,1,0,1,True,1,21558.0,26.726112769916654,7.0,2,2
weak,finqa,full,1,FinQA/test/GPN/2014/page_92.pdf-2,0,1,0,True,1,18728.0,27.328191585140303,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2009/page_42.pdf-1,0,1,0,True,1,19253.0,18.64278752496466,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2007/page_78.pdf-3,0,1,0,True,1,21150.0,21.60245430516079,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2008/page_45.pdf-3,1,0,1,True,1,19393.0,24.902531717903912,7.0,2,2
weak,finqa,full,1,FinQA/test/HIG/2011/page_53.pdf-1,0,0,0,True,1,21247.0,38.191747890086845,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2015/page_137.pdf-3,0,0,0,True,1,25476.0,40.4989925280679,7.0,2,2
weak,finqa,full,1,FinQA/test/CDNS/2018/page_66.pdf-3,1,0,1,True,1,19062.0,26.536240271059796,7.0,2,2
weak,finqa,full,1,FinQA/test/CDW/2015/page_93.pdf-1,1,0,1,True,1,20463.0,25.84780998295173,7.0,2,2
weak,finqa,full,1,FinQA/test/MAS/2012/page_26.pdf-2,1,0,1,True,1,17976.0,24.354698061943054,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2017/page_96.pdf-3,1,0,1,True,1,21088.0,23.669591187033802,7.0,2,2
weak,finqa,full,1,FinQA/test/RL/2008/page_23.pdf-1,1,0,1,True,1,18814.0,23.593836246058345,7.0,2,2
weak,finqa,full,1,FinQA/test/MRK/2013/page_125.pdf-1,1,0,1,True,1,22081.0,25.502450299914926,7.0,2,2
weak,finqa,full,1,FinQA/test/AAL/2014/page_15.pdf-2,1,0,1,True,1,19229.0,23.660387398209423,7.0,2,2
weak,finqa,full,1,FinQA/test/LMT/2014/page_91.pdf-3,1,0,1,True,1,20167.0,23.806641315110028,7.0,2,2
weak,finqa,full,1,FinQA/test/ZBH/2009/page_58.pdf-2,1,0,1,True,1,23291.0,28.44064121390693,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2018/page_31.pdf-1,1,0,1,True,1,20648.0,28.885335859144107,7.0,2,2
weak,finqa,full,1,FinQA/test/ABMD/2007/page_78.pdf-1,1,0,1,True,1,21413.0,26.39528847904876,7.0,2,2
weak,finqa,full,1,FinQA/test/AWK/2017/page_148.pdf-1,1,0,1,True,1,20816.0,26.168611367000267,7.0,2,2
weak,finqa,full,1,FinQA/test/ANSS/2012/page_93.pdf-4,1,0,1,True,1,20852.0,26.089472727151588,7.0,2,2
weak,finqa,full,1,FinQA/test/IP/2006/page_30.pdf-4,0,1,0,True,1,23367.0,23.83980409288779,7.0,2,2
weak,finqa,full,1,FinQA/test/APD/2016/page_40.pdf-2,1,0,1,True,1,19821.0,26.785189029062167,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2015/page_171.pdf-3,1,0,1,True,1,19706.0,24.968666580040008,7.0,2,2
weak,finqa,full,1,FinQA/test/LMT/2012/page_73.pdf-3,1,0,1,True,1,19560.0,27.435378684895113,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2017/page_143.pdf-2,1,0,1,True,1,19850.0,28.331362294964492,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2006/page_104.pdf-2,0,0,0,True,1,22808.0,29.24535735300742,7.0,2,2
weak,finqa,full,1,FinQA/test/IP/2006/page_75.pdf-3,1,0,1,True,1,21688.0,22.807483257958665,7.0,2,2
weak,finqa,full,1,FinQA/test/HWM/2015/page_173.pdf-1,0,0,0,True,1,20218.0,24.55447015305981,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2015/page_56.pdf-3,1,0,1,True,1,19424.0,23.727307660970837,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2015/page_171.pdf-1,1,0,1,True,1,19344.0,23.70111230900511,7.0,2,2
weak,finqa,full,1,FinQA/test/HOLX/2009/page_127.pdf-1,1,0,1,True,1,18576.0,26.783173980889842,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2016/page_125.pdf-1,1,0,1,True,1,21311.0,31.040299593936652,7.0,2,2
weak,finqa,full,1,FinQA/test/DG/2005/page_44.pdf-1,1,0,1,True,1,20718.0,27.310256687924266,7.0,2,2
weak,finqa,full,1,FinQA/test/BLK/2014/page_120.pdf-4,1,0,1,True,1,23649.0,24.59740348905325,7.0,2,2
weak,finqa,full,1,FinQA/test/PPG/2006/page_42.pdf-1,1,0,1,True,1,22840.0,24.53412223001942,7.0,2,2
weak,finqa,full,1,FinQA/test/HOLX/2009/page_151.pdf-1,1,0,1,True,1,20090.0,26.780301806982607,7.0,2,2
weak,finqa,full,1,FinQA/test/ECL/2016/page_52.pdf-4,0,0,0,True,1,21710.0,26.782722401199862,7.0,2,2
weak,finqa,full,1,FinQA/test/DRE/2008/page_46.pdf-1,1,0,1,True,1,19847.0,23.747010803082958,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2015/page_171.pdf-2,1,0,1,True,1,19580.0,25.523521089926362,7.0,2,2
weak,finqa,full,1,FinQA/test/CDNS/2018/page_66.pdf-2,0,1,0,True,1,25538.0,51.62778795999475,7.0,2,2
weak,finqa,full,1,FinQA/test/CDNS/2015/page_30.pdf-2,0,1,0,True,1,17620.0,25.925021837931126,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2014/page_165.pdf-2,1,0,1,True,1,18700.0,20.12695213779807,7.0,2,2
weak,finqa,full,1,FinQA/test/MO/2016/page_19.pdf-4,1,0,1,True,1,18790.0,23.737061643972993,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2009/page_42.pdf-2,1,0,1,True,1,19279.0,21.12058353703469,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2012/page_48.pdf-4,0,1,0,True,1,16060.0,25.049404066056013,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2006/page_93.pdf-1,1,0,1,True,1,24897.0,28.17254553711973,7.0,2,2
weak,finqa,full,1,FinQA/test/AWK/2014/page_121.pdf-1,0,0,0,True,1,20170.0,29.28928192285821,7.0,2,2
weak,finqa,full,1,FinQA/test/ANSS/2016/page_47.pdf-2,0,1,0,True,1,18090.0,21.219615567009896,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2007/page_25.pdf-4,1,0,1,True,1,18890.0,19.346829873975366,7.0,2,2
weak,finqa,full,1,FinQA/test/INTC/2013/page_31.pdf-2,1,0,1,True,1,16421.0,21.51040889392607,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2010/page_86.pdf-1,1,0,1,True,1,18317.0,28.059767288155854,7.0,2,2
weak,finqa,full,1,FinQA/test/IPG/2006/page_77.pdf-4,0,0,0,True,1,23140.0,27.927465732209384,7.0,2,2
weak,finqa,full,1,FinQA/test/DRE/2002/page_15.pdf-2,1,0,1,True,1,22055.0,23.63666783599183,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2018/page_31.pdf-3,1,0,1,True,1,20329.0,24.496152807958424,7.0,2,2
weak,finqa,full,1,FinQA/test/AES/2001/page_33.pdf-4,1,0,1,True,1,16704.0,21.032848587958142,7.0,2,2
weak,finqa,full,1,FinQA/test/STT/2014/page_54.pdf-2,1,0,1,True,1,14559.0,23.79689657408744,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2003/page_102.pdf-3,1,0,1,True,1,23489.0,36.396338362945244,7.0,2,2
weak,finqa,full,1,FinQA/test/NCLH/2018/page_64.pdf-1,1,0,1,True,1,22549.0,27.316740187816322,7.0,2,2
weak,finqa,full,1,FinQA/test/GPN/2013/page_92.pdf-2,1,0,1,True,1,17463.0,22.66467763693072,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2012/page_48.pdf-1,1,0,1,True,1,15832.0,20.879642036976293,7.0,2,2
weak,finqa,full,1,FinQA/test/IP/2006/page_31.pdf-1,1,0,0,True,1,22352.0,27.68547853594646,7.0,2,2
weak,finqa,full,1,FinQA/test/DISCA/2011/page_49.pdf-3,0,0,0,True,1,23059.0,43.1769739179872,7.0,2,2
weak,finqa,full,1,FinQA/test/AMAT/2013/page_37.pdf-1,0,0,0,True,1,18996.0,25.128966162912548,7.0,2,2
weak,finqa,full,1,FinQA/test/IP/2006/page_31.pdf-3,1,0,1,True,1,21557.0,23.065331171965227,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2014/page_122.pdf-1,1,0,1,True,1,20968.0,23.559809510130435,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2009/page_175.pdf-5,1,0,1,True,1,38665.0,58.96504606702365,15.0,5,5
weak,finqa,full,1,FinQA/test/NWS/2019/page_116.pdf-2,0,1,0,True,1,17220.0,20.783489166991785,7.0,2,2
weak,finqa,full,1,FinQA/test/RCL/2016/page_6.pdf-2,1,0,1,True,1,22619.0,36.62313560815528,7.0,2,2
weak,finqa,full,1,FinQA/test/DG/2007/page_67.pdf-1,1,0,1,True,1,16625.0,18.105833486886695,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2008/page_94.pdf-2,0,1,0,True,1,20521.0,29.22327366215177,7.0,2,2
weak,finqa,full,1,FinQA/test/BDX/2018/page_106.pdf-2,1,0,1,True,1,22404.0,30.71983855892904,7.0,2,2
weak,finqa,full,1,FinQA/test/IPG/2017/page_92.pdf-1,0,1,0,True,1,20340.0,26.15539912506938,7.0,2,2
weak,finqa,full,1,FinQA/test/ADBE/2008/page_89.pdf-4,1,0,1,True,1,18823.0,19.049899538978934,7.0,2,2
weak,finqa,full,1,FinQA/test/GIS/2019/page_68.pdf-1,1,0,1,True,1,19601.0,24.354991554981098,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2012/page_174.pdf-1,1,0,1,True,1,20552.0,24.84391303709708,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2016/page_374.pdf-1,0,0,0,True,1,17129.0,22.728531881934032,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2007/page_171.pdf-2,1,0,1,True,1,14348.0,20.05101179284975,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2011/page_24.pdf-1,1,0,1,True,1,19722.0,22.105435977922752,7.0,2,2
weak,finqa,full,1,FinQA/test/STT/2007/page_111.pdf-1,1,0,1,True,1,19024.0,21.622470709029585,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2012/page_68.pdf-4,1,0,1,True,1,21883.0,24.27569162589498,7.0,2,2
weak,finqa,full,1,FinQA/test/MSI/2014/page_76.pdf-1,0,0,0,True,1,22194.0,21.320270093157887,7.0,2,2
weak,finqa,full,1,FinQA/test/FIS/2016/page_9.pdf-4,1,0,1,True,1,17791.0,20.75435917894356,7.0,2,2
weak,finqa,full,1,FinQA/test/GPN/2008/page_78.pdf-1,0,1,0,True,1,17132.0,22.08161814091727,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2009/page_42.pdf-3,1,0,1,True,1,23523.0,30.288725279970095,7.0,2,2
weak,finqa,full,1,FinQA/test/AAPL/2006/page_131.pdf-2,0,0,0,True,1,41987.0,70.24132117000408,13.0,4,4
weak,finqa,full,1,FinQA/test/JPM/2008/page_117.pdf-1,0,1,0,True,1,21417.0,20.44604932004586,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2012/page_65.pdf-3,1,0,1,True,1,21774.0,29.613238012883812,7.0,2,2
weak,finqa,full,1,FinQA/test/PNC/2014/page_111.pdf-2,0,1,0,True,1,23068.0,27.665385039988905,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2016/page_49.pdf-1,0,1,0,True,1,20215.0,28.15170735307038,7.0,2,2
weak,finqa,full,1,FinQA/test/UNP/2011/page_33.pdf-3,1,0,1,True,1,20463.0,18.54947558697313,7.0,2,2
weak,finqa,full,1,FinQA/test/CMCSA/2015/page_112.pdf-4,1,0,1,True,1,19415.0,19.821877376176417,7.0,2,2
weak,finqa,full,1,FinQA/test/RL/2008/page_23.pdf-2,1,0,1,True,1,19113.0,24.913945054868236,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2017/page_96.pdf-1,1,0,0,True,1,21036.0,21.395032830070704,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2016/page_150.pdf-2,1,0,0,True,1,20701.0,30.438482020050287,7.0,2,2
weak,finqa,full,1,FinQA/test/ILMN/2008/page_86.pdf-4,1,0,0,True,1,18186.0,18.807728961808607,7.0,2,2
weak,finqa,full,1,FinQA/test/SYY/2006/page_71.pdf-2,0,0,0,True,1,23799.0,33.2735989340581,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2016/page_135.pdf-1,1,0,0,True,1,17661.0,22.098632669076324,7.0,2,2
weak,finqa,full,1,FinQA/test/AON/2007/page_188.pdf-4,1,0,0,True,1,15601.0,19.076210007071495,7.0,2,2
weak,finqa,full,1,FinQA/test/STT/2009/page_25.pdf-2,0,1,0,True,1,18132.0,24.723882290069014,7.0,2,2
weak,finqa,full,1,FinQA/test/ZBH/2009/page_58.pdf-3,1,0,0,True,1,23316.0,22.887042006012052,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2009/page_140.pdf-2,1,0,0,True,1,17451.0,22.83066356787458,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2013/page_126.pdf-1,1,0,0,True,1,19075.0,25.360889150062576,7.0,2,2
weak,finqa,full,1,FinQA/test/ETR/2017/page_143.pdf-3,0,0,0,True,1,20056.0,26.77328843716532,7.0,2,2
weak,finqa,full,1,FinQA/test/MRO/2004/page_46.pdf-2,1,0,0,True,1,20078.0,23.324938708916306,7.0,2,2
weak,finqa,full,1,FinQA/test/GPN/2010/page_89.pdf-2,1,0,0,True,1,19146.0,24.02049891790375,7.0,2,2
weak,finqa,full,1,FinQA/test/C/2009/page_243.pdf-1,1,0,0,True,1,17494.0,23.19063374819234,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2014/page_51.pdf-2,0,1,0,True,1,20666.0,21.302245733095333,7.0,2,2
weak,finqa,full,1,FinQA/test/BLL/2010/page_37.pdf-1,1,0,0,True,1,19160.0,21.62358440202661,7.0,2,2
weak,finqa,full,1,FinQA/test/INTC/2015/page_41.pdf-4,1,0,0,True,1,18568.0,19.07194283301942,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2014/page_165.pdf-1,1,0,0,True,1,19560.0,25.68931064195931,7.0,2,2
weak,finqa,full,1,FinQA/test/ALXN/2016/page_153.pdf-2,0,0,0,True,1,25501.0,36.6714254359249,7.0,2,2
weak,finqa,full,1,FinQA/test/AAL/2013/page_18.pdf-2,1,0,0,True,1,22751.0,29.61525214300491,7.0,2,2
weak,finqa,full,1,FinQA/test/UPS/2007/page_49.pdf-3,1,0,0,True,1,20099.0,26.91944000683725,7.0,2,2
weak,finqa,full,1,FinQA/test/MO/2016/page_19.pdf-1,1,0,0,True,1,18426.0,22.607139358995482,7.0,2,2
weak,finqa,full,1,FinQA/test/AMT/2003/page_102.pdf-2,1,0,0,True,1,21878.0,23.83339816494845,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2017/page_179.pdf-2,1,0,0,True,1,21848.0,28.463666535913944,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2015/page_82.pdf-2,0,0,0,True,1,22602.0,22.40783829591237,7.0,2,2
weak,finqa,full,1,FinQA/test/MSI/2014/page_76.pdf-3,1,0,0,True,1,22656.0,24.920008172048256,7.0,2,2
weak,finqa,full,1,FinQA/test/CDW/2017/page_38.pdf-1,1,0,0,True,1,17705.0,23.86109284311533,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2015/page_188.pdf-3,1,0,0,True,1,19755.0,25.369441606104374,7.0,2,2
weak,finqa,full,1,FinQA/test/K/2006/page_52.pdf-2,1,0,0,True,1,22028.0,25.344594976864755,7.0,2,2
weak,finqa,full,1,FinQA/test/BLK/2015/page_124.pdf-3,1,0,0,True,1,24668.0,34.463546816958115,7.0,2,2
weak,finqa,full,1,FinQA/test/GS/2017/page_179.pdf-1,1,0,0,True,1,21057.0,25.205435210140422,7.0,2,2
weak,finqa,full,1,FinQA/test/MMM/2007/page_23.pdf-2,1,0,0,True,1,20671.0,29.050978570012376,7.0,2,2
weak,finqa,full,1,FinQA/test/ZBH/2008/page_57.pdf-1,1,0,0,True,1,23081.0,25.666162997018546,7.0,2,2
weak,finqa,full,1,FinQA/test/JPM/2003/page_106.pdf-4,1,0,0,True,1,22651.0,23.759748295880854,7.0,2,2
weak,finqa,full,1,FinQA/test/RSG/2016/page_145.pdf-1,1,0,0,True,1,16293.0,20.31210660096258,7.0,2,2
weak,finqa,full,1,FinQA/test/SNA/2007/page_49.pdf-2,0,0,0,True,1,23005.0,34.731707104016095,7.0,2,2
weak,mmbench,full,0,579,1,0,1,True,1,21060.0,83.3265700089978,28.0,2,8
weak,mmbench,full,0,1382,1,0,1,True,1,19226.0,89.93448816693854,28.0,2,8
weak,mmbench,full,0,999,0,1,0,True,1,32696.0,117.99295755417552,36.0,5,11
weak,mmbench,full,0,1217,0,1,0,True,1,17658.0,64.06997410301119,21.0,2,6
weak,mmbench,full,0,1467,1,0,1,True,1,23258.0,77.41873290389776,28.0,2,8
weak,mmbench,full,0,1609,1,0,1,True,1,24014.0,105.63787947106175,28.0,2,8
weak,mmbench,full,0,1270,0,1,0,True,1,9675.0,42.91345830401406,14.0,2,4
weak,mmbench,full,0,510,0,1,0,True,1,34547.0,131.11915832594968,28.0,2,8
weak,mmbench,full,0,1728,1,0,1,True,1,25324.0,86.31329442607239,28.0,2,8
weak,mmbench,full,0,1328,1,0,1,True,1,18804.0,90.43187401490286,28.0,2,8
weak,mmbench,full,0,1321,0,1,0,True,1,17988.0,79.19312081777025,28.0,2,8
weak,mmbench,full,0,927,0,1,0,True,1,26109.0,115.91708993108477,33.0,4,10
weak,mmbench,full,0,471,1,0,1,True,1,18573.0,68.32799184706528,21.0,2,6
weak,mmbench,full,0,1957,1,0,1,True,1,23818.0,85.05695942195598,28.0,2,8
weak,mmbench,full,0,282,0,1,0,True,1,17952.0,64.72057890100405,21.0,2,6
weak,mmbench,full,0,1362,1,0,1,True,1,21779.0,76.78439549694303,28.0,2,8
weak,mmbench,full,0,692,1,0,1,True,1,20935.0,73.73862852889579,28.0,2,8
weak,mmbench,full,0,50,1,0,1,True,1,23935.0,81.10764655296225,28.0,2,8
weak,mmbench,full,0,688,1,0,1,True,1,24260.0,71.02864353591576,28.0,2,8
weak,mmbench,full,0,1857,1,0,1,True,1,20638.0,84.97129466710612,28.0,2,8
weak,mmbench,full,0,134,0,1,0,True,1,26502.0,90.78695836709812,28.0,2,8
weak,mmbench,full,0,1580,1,0,1,True,1,23453.0,80.45181439095177,28.0,2,8
weak,mmbench,full,0,1214,1,0,1,True,1,15697.0,53.94405097805429,21.0,2,6
weak,mmbench,full,0,453,1,0,1,True,1,12677.0,37.988488856935874,14.0,2,4
weak,mmbench,full,0,880,0,1,0,True,1,27354.0,103.63434516801499,34.0,4,10
weak,mmbench,full,0,162,0,1,0,True,1,25405.0,75.98502150794957,28.0,2,8
weak,mmbench,full,0,1242,0,1,0,True,1,9905.0,34.07853887591045,14.0,2,4
weak,mmbench,full,0,1526,1,0,1,True,1,20558.0,57.247352986829355,28.0,2,8
weak,mmbench,full,0,1871,1,0,1,True,1,23573.0,155.80613072693814,28.0,2,8
weak,mmbench,full,0,1237,0,1,0,True,1,9656.0,57.41162626305595,14.0,2,4
weak,mmbench,full,0,1740,1,0,1,True,1,18144.0,88.64485053508542,28.0,2,8
weak,mmbench,full,0,856,1,0,1,True,1,22188.0,136.24130019301083,28.0,2,8
weak,mmbench,full,0,469,1,0,1,True,1,24291.0,128.50060676503927,28.0,2,8
weak,mmbench,full,0,837,1,0,1,True,1,14830.0,81.0499327928992,21.0,2,6
weak,mmbench,full,0,1234,1,0,1,True,1,9201.0,48.27616572997067,14.0,2,4
weak,mmbench,full,0,988,1,0,1,True,1,21199.0,113.38624543405604,28.0,2,8
weak,mmbench,full,0,1922,1,0,1,True,1,28674.0,170.68612326006405,28.0,2,8
weak,mmbench,full,0,244,1,0,1,True,1,23352.0,100.89965013600886,21.0,2,6
weak,mmbench,full,0,788,0,1,0,True,1,29684.0,151.40447907801718,34.0,4,10
weak,mmbench,full,0,982,1,0,1,True,1,20489.0,124.55693462805357,28.0,2,8
weak,mmbench,full,0,1269,0,1,0,True,1,10047.0,65.33201213600114,14.0,2,4
weak,mmbench,full,0,419,0,1,0,True,1,14928.0,76.82843635301106,17.0,3,5
weak,mmbench,full,0,353,0,1,0,True,1,21931.0,100.80366696207784,28.0,2,8
weak,mmbench,full,0,1176,1,0,1,True,1,22718.0,108.28729810088407,28.0,2,8
weak,mmbench,full,0,491,0,1,0,True,1,28117.0,117.59234243410174,31.0,3,9
weak,mmbench,full,0,1706,1,0,1,True,1,23934.0,88.77618449099828,28.0,2,8
weak,mmbench,full,0,38,1,0,1,True,1,25701.0,151.38300083507784,28.0,2,8
weak,mmbench,full,0,1764,1,0,1,True,1,20043.0,90.95501122414134,28.0,2,8
weak,mmbench,full,0,933,1,0,1,True,1,23263.0,105.83337281085551,28.0,2,8
weak,mmbench,full,0,536,0,1,0,True,1,20066.0,109.09435606992338,28.0,2,8
weak,mmbench,full,0,1284,1,0,1,True,1,23742.0,113.91167066292837,28.0,2,8
weak,mmbench,full,0,1113,0,1,0,True,1,15378.0,75.90036802995019,21.0,2,6
weak,mmbench,full,0,1031,1,0,1,True,1,21409.0,123.0247168240603,28.0,2,8
weak,mmbench,full,0,1181,1,0,1,True,1,23853.0,138.6778832700802,28.0,2,8
weak,mmbench,full,0,526,0,0,0,True,1,18641.0,98.6876172600314,28.0,2,8
weak,mmbench,full,0,1447,0,0,0,True,1,20579.0,94.00686928688083,28.0,2,8
weak,mmbench,full,0,941,1,0,1,True,1,23011.0,99.72941015998367,28.0,2,8
weak,mmbench,full,0,1042,1,0,1,True,1,20941.0,100.16099914209917,28.0,2,8
weak,mmbench,full,0,648,1,0,1,True,1,22641.0,115.60508123796899,28.0,2,8
weak,mmbench,full,0,1863,1,0,1,True,1,23136.0,111.7747305969242,28.0,2,8
weak,mmbench,full,0,205,1,0,1,True,1,27829.0,114.58323113806546,28.0,2,8
weak,mmbench,full,0,1276,0,0,0,True,1,9698.0,60.54946660308633,14.0,2,4
weak,mmbench,full,0,1219,0,1,0,True,1,22745.0,105.32483160297852,27.0,4,8
weak,mmbench,full,0,969,1,0,1,True,1,21550.0,131.10049343295395,28.0,2,8
weak,mmbench,full,0,884,0,0,0,True,1,32004.0,164.46210146404337,37.0,4,11
weak,mmbench,full,0,793,0,0,0,True,1,41950.0,241.71392355696298,49.0,5,15
weak,mmbench,full,0,744,1,0,1,True,1,21499.0,97.27932034397963,28.0,2,8
weak,mmbench,full,0,183,1,0,1,True,1,25019.0,169.8594653479522,28.0,2,8
weak,mmbench,full,0,1123,0,0,0,True,1,14230.0,74.69438960100524,21.0,2,6
weak,mmbench,full,0,1277,1,0,1,True,1,9829.0,58.84180853608996,14.0,2,4
weak,mmbench,full,0,679,1,0,1,True,1,18470.0,96.74793380091432,28.0,2,8
weak,mmbench,full,0,404,0,0,0,True,1,12265.0,61.8001028529834,14.0,2,4
weak,mmbench,full,0,137,1,0,1,True,1,24803.0,145.16538629704155,28.0,2,8
weak,mmbench,full,0,1368,1,0,1,True,1,22398.0,120.84905477892607,28.0,2,8
weak,mmbench,full,0,1174,1,0,1,True,1,24047.0,113.99535773205571,28.0,2,8
weak,mmbench,full,0,668,1,0,1,True,1,21522.0,101.04195214796346,28.0,2,8
weak,mmbench,full,0,1130,1,0,1,True,1,15295.0,81.88059680094011,21.0,2,6
weak,mmbench,full,0,1586,1,0,1,True,1,21778.0,93.6692105209222,28.0,2,8
weak,mmbench,full,0,1298,1,0,1,True,1,22864.0,111.04432796302717,28.0,2,8
weak,mmbench,full,0,1423,1,0,1,True,1,22550.0,111.7888480538968,28.0,2,8
weak,mmbench,full,0,1054,1,0,1,True,1,21491.0,110.88703899295069,28.0,2,8
weak,mmbench,full,0,1637,1,0,0,True,1,32093.0,127.04625921102706,31.0,3,9
weak,mmbench,full,0,1432,0,0,0,True,1,22842.0,108.45214824099094,28.0,2,8
weak,mmbench,full,0,329,1,0,1,True,1,29973.0,116.67609224596526,28.0,2,8
weak,mmbench,full,0,1900,1,0,1,True,1,27770.0,106.1430708959233,28.0,2,8
weak,mmbench,full,0,1714,0,0,0,True,1,21137.0,91.98184292798396,28.0,2,8
weak,mmbench,full,0,1065,1,0,1,True,1,21356.0,94.52288539300207,28.0,2,8
weak,mmbench,full,0,699,1,0,1,True,1,21224.0,85.45319268503226,28.0,2,8
weak,mmbench,full,0,1060,0,0,0,True,1,22374.0,102.9289437419502,28.0,2,8
weak,mmbench,full,0,25,1,0,1,True,1,25296.0,91.34905846288893,28.0,2,8
weak,mmbench,full,0,408,0,0,0,True,1,17982.0,81.99666067003272,21.0,2,6
weak,mmbench,full,0,12,1,0,1,True,1,28447.0,87.01766285707708,28.0,2,8
weak,mmbench,full,0,1914,1,0,1,True,1,29733.0,97.06877635000274,28.0,2,8
weak,mmbench,full,0,1597,0,0,0,True,1,25292.0,111.4691653921036,34.0,4,10
weak,mmbench,full,0,1948,0,0,0,True,1,26270.0,98.96131682500709,31.0,3,9
weak,mmbench,full,0,1313,1,0,1,True,1,22741.0,65.85776825994253,28.0,2,8
weak,mmbench,full,0,202,1,0,1,True,1,26997.0,79.12724024790805,28.0,2,8
weak,mmbench,full,0,30,1,0,1,True,1,24525.0,79.85326678911224,28.0,2,8
weak,mmbench,full,0,646,1,0,1,True,1,21686.0,69.27730915718712,28.0,2,8
weak,mmbench,full,0,1888,1,0,1,True,1,29594.0,104.54253996105399,33.0,4,10
weak,mmbench,full,0,825,0,1,0,True,1,20237.0,82.59791409806348,28.0,2,8
weak,mmbench,full,0,1189,1,0,1,True,1,23669.0,78.47133237391245,27.0,4,8
weak,mmbench,full,0,1734,1,0,1,True,1,23911.0,68.0797338829143,28.0,2,8
weak,mmbench,full,0,1547,0,1,0,True,1,24239.0,78.26974594197236,24.0,3,7
weak,mmbench,full,0,330,1,0,1,True,1,27228.0,75.45386690401938,28.0,2,8
weak,mmbench,full,0,1605,1,0,1,True,1,22400.0,77.42465998791158,28.0,2,8
weak,mmbench,full,0,665,1,0,1,True,1,22295.0,79.61999864806421,28.0,2,8
weak,mmbench,full,0,867,1,0,1,True,1,26795.0,96.39476867113262,34.0,4,10
weak,mmbench,full,0,1133,1,0,1,True,1,17637.0,49.242790022166446,21.0,2,6
weak,mmbench,full,0,1830,1,0,1,True,1,23585.0,66.57616344001144,28.0,2,8
weak,mmbench,full,0,727,1,0,1,True,1,20600.0,63.99110028205905,28.0,2,8
weak,mmbench,full,0,1780,1,0,1,True,1,19962.0,62.31446419702843,28.0,2,8
weak,mmbench,full,0,801,1,0,1,True,1,23344.0,76.46815880096983,28.0,2,8
weak,mmbench,full,0,302,1,0,1,True,1,10416.0,28.762836473993957,14.0,2,4
weak,mmbench,full,0,758,1,0,1,True,1,22117.0,61.955887599964626,28.0,2,8
weak,mmbench,full,0,1177,0,1,0,True,1,34620.0,116.14014756807592,40.0,4,12
weak,mmbench,full,0,896,0,0,0,True,1,24582.0,69.25701069610659,28.0,2,8
weak,mmbench,full,0,1068,0,1,0,True,1,22270.0,69.80700360087212,28.0,2,8
weak,mmbench,full,0,444,1,0,1,True,1,20134.0,52.98708223295398,21.0,2,6
weak,mmbench,full,0,861,1,0,0,True,1,25164.0,75.31870555097703,28.0,2,8
weak,mmbench,full,0,512,1,0,1,True,1,20914.0,63.44175690494012,28.0,2,8
weak,mmbench,full,0,1656,1,0,0,True,1,40044.0,103.0012694010511,38.0,6,12
weak,mmbench,full,0,1523,1,0,1,True,1,24220.0,63.76658930303529,28.0,2,8
weak,mmbench,full,0,1155,1,0,1,True,1,24168.0,72.9304087968776,28.0,2,8
weak,mmbench,full,0,70,1,0,1,True,1,25674.0,71.57246983679943,28.0,2,8
weak,mmbench,full,0,1937,1,0,1,True,1,27321.0,75.58050392125733,28.0,2,8
weak,mmbench,full,0,391,1,0,1,True,1,18426.0,47.05823884892743,21.0,2,6
weak,mmbench,full,0,734,1,0,1,True,1,19077.0,61.93115575204138,28.0,2,8
weak,mmbench,full,0,1079,1,0,1,True,1,21688.0,64.24891342793126,28.0,2,8
weak,mmbench,full,0,1745,1,0,1,True,1,21312.0,63.70313905994408,28.0,2,8
weak,mmbench,full,0,1192,1,0,0,True,1,17423.0,52.415680377045646,21.0,2,6
weak,mmbench,full,0,1722,0,0,0,True,1,22117.0,66.90413760801312,28.0,2,8
weak,mmbench,full,0,573,1,0,1,True,1,24953.0,69.28150688600726,28.0,2,8
weak,mmbench,full,0,1128,1,0,0,True,1,15692.0,45.96742501494009,21.0,2,6
weak,mmbench,full,0,764,1,0,1,True,1,20370.0,65.47183311008848,28.0,2,8
weak,mmbench,full,0,1175,0,1,0,True,1,24504.0,67.98673391714692,28.0,2,8
weak,mmbench,full,0,27,1,0,1,True,1,24520.0,60.27158144884743,28.0,2,8
weak,mmbench,full,0,860,0,1,0,True,1,26960.0,86.53081343113445,28.0,2,8
weak,mmbench,full,0,1452,1,0,1,True,1,21847.0,61.42492419015616,28.0,2,8
weak,mmbench,full,0,49,1,0,1,True,1,24759.0,59.23721563909203,28.0,2,8
weak,mmbench,full,0,1669,0,1,0,True,1,51598.0,155.63590594613925,44.0,5,13
weak,mmbench,full,0,587,0,0,0,True,1,22293.0,65.65509227896109,28.0,2,8
weak,mmbench,full,0,721,1,0,1,True,1,19684.0,66.65654962905683,28.0,2,8
weak,mmbench,full,0,290,0,0,0,True,1,22108.0,65.46444288594648,24.0,3,7
weak,mmbench,full,0,503,1,0,1,True,1,31346.0,73.70947492890991,28.0,2,8
weak,mmbench,full,0,1967,1,0,1,True,1,27347.0,89.84087268006988,34.0,4,10
weak,mmbench,full,0,1771,1,0,1,True,1,22062.0,68.99637418484781,28.0,2,8
weak,mmbench,full,0,1050,1,0,1,True,1,23237.0,65.08576522802468,28.0,2,8
weak,mmbench,full,0,1549,0,0,0,True,1,19628.0,61.517651165951975,21.0,2,6
weak,mmbench,full,0,889,1,0,1,True,1,25262.0,68.89879075472709,28.0,2,8
weak,mmbench,full,0,1751,1,0,1,True,1,19488.0,67.77650021505542,28.0,2,8
weak,mmbench,full,0,1659,1,0,1,True,1,27985.0,79.3086113659665,28.0,2,8
weak,mmbench,full,0,1370,1,0,1,True,1,22003.0,71.94707138091326,28.0,2,8
weak,mmbench,full,0,498,1,0,1,True,1,32901.0,80.9780902370112,28.0,2,8
weak,mmbench,full,0,1139,0,1,0,True,1,24127.0,84.6421613501152,28.0,2,8
weak,mmbench,full,0,943,1,0,1,True,1,24149.0,73.92313176300377,28.0,2,8
weak,mmbench,full,0,1812,1,0,1,True,1,24019.0,69.22747610521037,28.0,2,8
weak,mmbench,full,0,1842,1,0,1,True,1,20352.0,68.23357344698161,28.0,2,8
weak,mmbench,full,0,717,1,0,1,True,1,20746.0,64.65982806286775,28.0,2,8
weak,mmbench,full,0,1363,1,0,1,True,1,22285.0,72.22310072509572,28.0,2,8
weak,mmbench,full,0,1677,1,0,0,True,1,33945.0,103.54865150491241,28.0,2,8
weak,mmbench,full,0,217,0,1,0,True,1,40367.0,115.99103537213523,39.0,4,12
weak,mmbench,full,0,506,1,0,0,True,1,27292.0,76.52375180996023,28.0,2,8
weak,mmbench,full,0,1251,1,0,1,True,1,9632.0,34.183356924913824,14.0,2,4
weak,mmbench,full,0,1956,0,1,0,True,1,21054.0,74.16112116817385,28.0,2,8
weak,mmbench,full,0,1846,1,0,1,True,1,20157.0,66.79663319909014,28.0,2,8
weak,mmbench,full,0,1308,1,0,1,True,1,23236.0,68.11179330805317,28.0,2,8
weak,mmbench,full,0,1693,1,0,1,True,1,23384.0,77.68163502309471,28.0,2,8
weak,mmbench,full,0,1594,1,0,1,True,1,22314.0,73.13543943094555,28.0,2,8
weak,mmbench,full,0,1770,0,0,0,True,1,27614.0,85.6226180261001,34.0,4,10
weak,mmbench,full,0,1636,1,0,1,True,1,36078.0,96.95307959988713,32.0,3,9
weak,mmbench,full,0,569,1,0,1,True,1,23986.0,68.70938185392879,28.0,2,8
weak,mmbench,full,0,193,1,0,1,True,1,25258.0,82.3908419678919,28.0,2,8
weak,mmbench,full,0,1301,1,0,1,True,1,23376.0,63.41322194796521,28.0,2,8
weak,mmbench,full,0,1124,1,0,1,True,1,15985.0,54.665782249881886,21.0,2,6
weak,mmbench,full,0,1160,1,0,1,True,1,22566.0,80.91964123700745,28.0,2,8
weak,mmbench,full,0,539,0,0,0,True,1,19141.0,70.44000853295438,28.0,2,8
weak,mmbench,full,0,1489,0,0,0,True,1,21901.0,60.76739595201798,28.0,2,8
weak,mmbench,full,0,121,1,0,1,True,1,24472.0,78.68909421702847,28.0,2,8
weak,mmbench,full,0,1268,1,0,1,True,1,9808.0,34.24630623799749,14.0,2,4
weak,mmbench,full,0,1773,0,1,0,True,1,50535.0,167.21505958400667,52.0,6,16
weak,mmbench,full,0,1485,1,0,1,True,1,25604.0,69.28278755396605,28.0,2,8
weak,mmbench,full,0,1912,1,0,0,True,1,29551.0,84.4258620099863,28.0,2,8
weak,mmbench,full,0,53,1,0,1,True,1,23962.0,67.69996358209755,28.0,2,8
weak,mmbench,full,0,1689,1,0,1,True,1,26453.0,81.02188100293279,28.0,2,8
weak,mmbench,full,0,335,1,0,0,True,1,31191.0,95.7150132919196,31.0,3,9
weak,mmbench,full,0,454,1,0,1,True,1,12617.0,35.71271930588409,14.0,2,4
weak,mmbench,full,0,810,1,0,1,True,1,19308.0,73.07801161706448,28.0,2,8
weak,mmbench,full,0,1314,1,0,1,True,1,21292.0,71.16620580491144,28.0,2,8
weak,mmbench,full,0,1403,1,0,1,True,1,19464.0,66.17776154691819,28.0,2,8
weak,mmbench,full,0,99,1,0,1,True,1,23440.0,66.25746741693001,28.0,2,8
weak,mmbench,full,0,1651,1,0,1,True,1,47458.0,76.72126963094342,28.0,2,8
weak,mmbench,full,0,1823,1,0,1,True,1,24245.0,72.79356920707505,28.0,2,8
weak,mmbench,full,0,723,1,0,1,True,1,21949.0,60.2651966039557,28.0,2,8
weak,mmbench,full,0,334,0,1,0,True,1,36375.0,108.28825150197372,34.0,4,10
weak,mmbench,full,0,1048,1,0,1,True,1,22230.0,68.60096309403889,28.0,2,8
weak,mmbench,full,0,1392,1,0,1,True,1,18870.0,59.751921397051774,28.0,2,8
weak,mmbench,full,0,511,0,1,0,True,1,48941.0,103.60315640596673,35.0,4,10
weak,mmbench,full,0,1911,1,0,1,True,1,29893.0,79.64945159398485,28.0,2,8
weak,mmbench,full,0,1583,1,0,1,True,1,23231.0,95.53591510583647,28.0,2,8
weak,mmbench,full,0,1213,0,1,0,True,1,25322.0,83.05562388303224,27.0,4,8
weak,mmbench,full,0,1290,1,0,1,True,1,18166.0,68.66548128705472,28.0,2,8
weak,mmbench,full,0,199,1,0,1,True,1,27343.0,101.86664643487893,28.0,2,8
weak,mmbench,full,0,1078,1,0,1,True,1,21986.0,72.01332646096125,28.0,2,8
weak,mmbench,full,0,1964,0,1,0,True,1,23533.0,107.11996594909579,28.0,2,8
weak,mmbench,full,0,1511,0,1,0,True,1,26664.0,95.99420746380929,31.0,3,9
weak,mmbench,full,0,1127,1,0,1,True,1,15331.0,50.554468792979605,21.0,2,6
weak,mmbench,full,0,1273,1,0,1,True,1,10384.0,43.516924904077314,14.0,2,4
weak,mmbench,full,0,1409,1,0,1,True,1,18551.0,73.41953774006106,28.0,2,8
weak,mmbench,full,0,742,1,0,1,True,1,21149.0,74.68496928713284,28.0,2,8
weak,mmbench,full,0,496,1,0,1,True,1,35217.0,93.5555046548834,28.0,2,8
weak,mmbench,full,0,534,0,0,0,True,1,24545.0,83.88139100617263,28.0,2,8
weak,mmbench,full,0,718,1,0,1,True,1,22113.0,63.74501987779513,28.0,2,8
weak,mmbench,full,0,1545,0,0,0,True,1,21077.0,60.624483668012545,21.0,2,6
weak,mmbench,full,0,107,1,0,1,True,1,25221.0,71.31030818505678,28.0,2,8
weak,mmbench,full,0,64,1,0,1,True,1,24495.0,69.32982733892277,28.0,2,8
weak,mmbench,full,0,1012,1,0,1,True,1,18666.0,53.217771206982434,21.0,2,6
weak,mmbench,full,0,348,0,0,0,True,1,21916.0,66.34731067076791,28.0,2,8
weak,mmbench,full,0,1623,1,0,1,True,1,21961.0,76.39287176390644,28.0,2,8
weak,mmbench,full,0,151,1,0,1,True,1,35809.0,108.8303874451667,37.0,5,11
weak,mmbench,full,0,410,1,0,1,True,1,9254.0,27.65232492191717,14.0,2,4
weak,mmbench,full,0,638,0,1,0,True,1,30106.0,96.00822995405179,34.0,4,10
weak,mmbench,full,0,1859,1,0,1,True,1,21325.0,61.80205586797092,28.0,2,8
weak,mmbench,full,0,560,0,0,0,True,1,24759.0,75.43997855298221,28.0,2,8
weak,mmbench,full,0,1564,1,0,0,True,1,21149.0,64.7183944908902,21.0,2,6
weak,mmbench,full,0,1295,1,0,1,True,1,20638.0,61.65415135398507,28.0,2,8
weak,mmbench,full,0,828,1,0,1,True,1,15338.0,50.42961270886008,21.0,2,6
weak,mmbench,full,0,1799,1,0,0,True,1,23708.0,62.03068776987493,28.0,2,8
weak,mmbench,full,0,709,1,0,0,True,1,24781.0,71.113391914987,28.0,2,8
weak,mmbench,full,0,1,1,0,0,True,1,26303.0,61.17860641900916,28.0,2,8
weak,mmbench,full,0,508,1,0,0,True,1,32712.0,77.56766439508647,28.0,2,8
weak,mmbench,full,0,69,1,0,0,True,1,25811.0,70.95917256711982,28.0,2,8
weak,mmbench,full,0,928,1,0,0,True,1,23247.0,74.71015647915192,28.0,2,8
weak,mmbench,full,0,689,1,0,0,True,1,22928.0,72.75956370693166,28.0,2,8
weak,mmbench,full,0,565,1,0,0,True,1,24438.0,81.18886303901672,28.0,2,8
weak,mmbench,full,0,1148,0,1,0,True,1,26428.0,98.5522853670409,31.0,3,9
weak,mmbench,full,0,158,1,0,0,True,1,26201.0,85.27176275395323,28.0,2,8
weak,mmbench,full,0,352,0,0,0,True,1,22703.0,77.47165692097042,28.0,2,8
weak,mmbench,full,0,804,0,0,0,True,1,23038.0,86.1282415749738,28.0,2,8
weak,mmbench,full,0,319,1,0,0,True,1,16214.0,58.035715181031264,21.0,2,6
weak,mmbench,full,0,1200,1,0,0,True,1,16830.0,64.50891779514495,21.0,2,6
weak,mmbench,full,0,1426,1,0,0,True,1,21051.0,72.8756268749712,28.0,2,8
weak,mmbench,full,0,261,1,0,0,True,1,11307.0,41.95251756499056,14.0,2,4
weak,mmbench,full,0,568,0,0,0,True,1,24800.0,85.11336072406266,28.0,2,8
weak,mmbench,full,0,1457,1,0,0,True,1,24246.0,78.34203773085028,28.0,2,8
weak,mmbench,full,0,1006,1,0,0,True,1,22776.0,79.6152158259647,28.0,2,8
weak,mmbench,full,0,1574,1,0,0,True,1,19670.0,82.12532276590355,28.0,2,8
weak,mmbench,full,0,109,1,0,0,True,1,24967.0,82.73744676902425,28.0,2,8
weak,mmbench,full,0,855,1,0,0,True,1,22108.0,75.11966118391138,28.0,2,8
weak,mmbench,full,0,694,1,0,0,True,1,24145.0,85.07565534394234,28.0,2,8
weak,mmbench,full,1,579,1,0,1,True,1,25803.0,152.61159487487748,34.0,4,10
weak,mmbench,full,1,1382,1,0,1,True,1,19066.0,77.47985971393064,28.0,2,8
weak,mmbench,full,1,999,0,1,0,True,1,39232.0,201.62988896295428,42.0,5,13
weak,mmbench,full,1,1217,0,1,0,True,1,23768.0,107.47757144714706,28.0,4,8
weak,mmbench,full,1,1467,1,0,1,True,1,23069.0,108.80383179988712,28.0,2,8
weak,mmbench,full,1,1609,1,0,1,True,1,23678.0,172.60848952201195,28.0,2,8
weak,mmbench,full,1,1270,0,1,0,True,1,9957.0,52.36451252596453,14.0,2,4
weak,mmbench,full,1,510,0,1,0,True,1,34430.0,161.50567111489363,28.0,2,8
weak,mmbench,full,1,1728,1,0,1,True,1,26202.0,121.03567724779714,28.0,2,8
weak,mmbench,full,1,1328,1,0,1,True,1,18754.0,105.35721445514355,28.0,2,8
weak,mmbench,full,1,1321,0,1,0,True,1,17995.0,83.5027309791185,28.0,2,8
weak,mmbench,full,1,927,0,1,0,True,1,38173.0,179.7052498649573,46.0,6,14
weak,mmbench,full,1,471,1,0,1,True,1,18447.0,80.42208716401365,21.0,2,6
weak,mmbench,full,1,1957,1,0,1,True,1,23653.0,89.79833247710485,28.0,2,8
weak,mmbench,full,1,282,0,1,0,True,1,17543.0,55.45392119709868,21.0,2,6
weak,mmbench,full,1,1362,1,0,1,True,1,22251.0,99.00360112183262,28.0,2,8
weak,mmbench,full,1,692,1,0,1,True,1,20864.0,95.0851604337804,28.0,2,8
weak,mmbench,full,1,50,1,0,1,True,1,24563.0,96.53689947305247,28.0,2,8
weak,mmbench,full,1,688,1,0,1,True,1,23840.0,96.07641498418525,28.0,2,8
weak,mmbench,full,1,1857,1,0,1,True,1,20695.0,97.24533413688187,28.0,2,8
weak,mmbench,full,1,134,0,1,0,True,1,26509.0,99.51839739503339,28.0,2,8
weak,mmbench,full,1,1580,1,0,1,True,1,23833.0,130.39836320723407,28.0,2,8
weak,mmbench,full,1,1214,1,0,1,True,1,15909.0,79.29638567008078,21.0,2,6
weak,mmbench,full,1,453,1,0,1,True,1,12663.0,60.993544935947284,14.0,2,4
weak,mmbench,full,1,880,0,1,0,True,1,31888.0,166.73267491988372,39.0,5,12
weak,mmbench,full,1,162,0,1,0,True,1,25316.0,88.14547959191259,28.0,2,8
weak,mmbench,full,1,1242,0,1,0,True,1,9827.0,41.2334985260386,14.0,2,4
weak,mmbench,full,1,1526,1,0,1,True,1,20958.0,87.45921321306378,28.0,2,8
weak,mmbench,full,1,1871,1,0,1,True,1,23996.0,112.99728315812536,28.0,2,8
weak,mmbench,full,1,1237,0,1,0,True,1,9505.0,59.338066179072484,14.0,2,4
weak,mmbench,full,1,1740,1,0,1,True,1,18657.0,75.39714831276797,28.0,2,8
weak,mmbench,full,1,856,1,0,1,True,1,21616.0,108.28760058386251,28.0,2,8
weak,mmbench,full,1,469,1,0,1,True,1,23862.0,104.83320871193428,28.0,2,8
weak,mmbench,full,1,837,1,0,1,True,1,15105.0,91.96513973886613,21.0,2,6
weak,mmbench,full,1,1234,1,0,1,True,1,9315.0,45.12622626707889,14.0,2,4
weak,mmbench,full,1,988,1,0,1,True,1,21380.0,109.66633177176118,28.0,2,8
weak,mmbench,full,1,1922,1,0,1,True,1,28975.0,117.04264189908281,28.0,2,8
weak,mmbench,full,1,244,1,0,1,True,1,23284.0,66.7398986320477,21.0,2,6
weak,mmbench,full,1,788,0,1,0,True,1,36588.0,194.39351970795542,42.0,5,13
weak,mmbench,full,1,982,1,0,1,True,1,20576.0,73.59900923201349,28.0,2,8
weak,mmbench,full,1,1269,0,1,0,True,1,9670.0,40.38022333802655,14.0,2,4
weak,mmbench,full,1,419,0,1,0,True,1,28705.0,118.45416945393663,31.0,6,10
weak,mmbench,full,1,353,0,1,0,True,1,21745.0,98.84469606494531,28.0,2,8
weak,mmbench,full,1,1176,1,0,1,True,1,27525.0,129.79812921595294,34.0,4,10
weak,mmbench,full,1,491,0,0,0,True,1,32717.0,124.54330085811671,36.0,4,11
weak,mmbench,full,1,1706,1,0,1,True,1,24678.0,86.46013317303732,28.0,2,8
weak,mmbench,full,1,38,1,0,1,True,1,25055.0,97.60986015200615,28.0,2,8
weak,mmbench,full,1,1764,1,0,1,True,1,20024.0,81.82929470797535,28.0,2,8
weak,mmbench,full,1,933,1,0,1,True,1,24187.0,109.55270026589278,28.0,2,8
weak,mmbench,full,1,536,0,1,0,True,1,24099.0,104.35172617412172,34.0,4,10
weak,mmbench,full,1,1284,1,0,1,True,1,24356.0,90.84620584000368,28.0,2,8
weak,mmbench,full,1,1113,0,0,0,True,1,15595.0,72.53247815393843,21.0,2,6
weak,mmbench,full,1,1031,1,0,1,True,1,21588.0,89.69296080607455,28.0,2,8
weak,mmbench,full,1,1181,1,0,1,True,1,23922.0,100.13327081990428,28.0,2,8
weak,mmbench,full,1,526,0,0,0,True,1,19004.0,101.57051603205036,28.0,2,8
weak,mmbench,full,1,1447,0,0,0,True,1,20647.0,106.19325353903696,28.0,2,8
weak,mmbench,full,1,941,1,0,1,True,1,23141.0,112.35173637990374,28.0,2,8
weak,mmbench,full,1,1042,1,0,1,True,1,21338.0,78.17338607599959,28.0,2,8
weak,mmbench,full,1,648,1,0,1,True,1,22235.0,82.47567803808488,28.0,2,8
weak,mmbench,full,1,1863,1,0,1,True,1,24270.0,129.70594043412711,28.0,2,8
weak,mmbench,full,1,205,1,0,1,True,1,27493.0,129.91591900016647,28.0,2,8
weak,mmbench,full,1,1276,0,0,0,True,1,9513.0,54.314013742958196,14.0,2,4
weak,mmbench,full,1,1219,0,1,0,True,1,23697.0,108.61046031001024,27.0,4,8
weak,mmbench,full,1,969,1,0,1,True,1,21128.0,118.49678895890247,28.0,2,8
weak,mmbench,full,1,884,0,1,0,True,1,34435.0,205.80429994990118,40.0,4,12
weak,mmbench,full,1,793,0,1,0,True,1,39136.0,214.05056205997244,46.0,5,14
weak,mmbench,full,1,744,1,0,1,True,1,21586.0,108.39734452904668,28.0,2,8
weak,mmbench,full,1,183,1,0,1,True,1,24722.0,106.66633285710122,28.0,2,8
weak,mmbench,full,1,1123,0,1,0,True,1,13862.0,57.23120168107562,21.0,2,6
weak,mmbench,full,1,1277,1,0,1,True,1,9625.0,48.81313097488601,14.0,2,4
weak,mmbench,full,1,679,1,0,1,True,1,17993.0,81.41280255489983,28.0,2,8
weak,mmbench,full,1,404,0,0,0,True,1,12682.0,60.97287071007304,14.0,2,4
weak,mmbench,full,1,137,1,0,1,True,1,24551.0,106.89613400609232,28.0,2,8
weak,mmbench,full,1,1368,1,0,1,True,1,22358.0,120.14170172100421,28.0,2,8
weak,mmbench,full,1,1174,1,0,1,True,1,23356.0,98.65125216497108,28.0,2,8
weak,mmbench,full,1,668,1,0,1,True,1,21544.0,87.43573775503319,28.0,2,8
weak,mmbench,full,1,1130,1,0,1,True,1,15357.0,51.956756658968516,21.0,2,6
weak,mmbench,full,1,1586,1,0,1,True,1,21916.0,89.5476113097975,28.0,2,8
weak,mmbench,full,1,1298,1,0,1,True,1,22754.0,84.95802153518889,28.0,2,8
weak,mmbench,full,1,1423,1,0,1,True,1,22335.0,87.69966605806258,28.0,2,8
weak,mmbench,full,1,1054,1,0,1,True,1,21518.0,99.92959779000375,28.0,2,8
weak,mmbench,full,1,1637,1,0,1,True,1,29648.0,104.53226042806637,28.0,2,8
weak,mmbench,full,1,1432,1,0,1,True,1,22186.0,88.29322889004834,28.0,2,8
weak,mmbench,full,1,329,1,0,1,True,1,29084.0,93.28575235395692,28.0,2,8
weak,mmbench,full,1,1900,1,0,1,True,1,28482.0,87.03508870396763,28.0,2,8
weak,mmbench,full,1,1714,0,1,0,True,1,21256.0,88.27721824799664,28.0,2,8
weak,mmbench,full,1,1065,1,0,1,True,1,21605.0,88.69252595794387,28.0,2,8
weak,mmbench,full,1,699,1,0,1,True,1,21509.0,79.43245390697848,28.0,2,8
weak,mmbench,full,1,1060,0,0,0,True,1,22686.0,91.69589656998869,28.0,2,8
weak,mmbench,full,1,25,1,0,1,True,1,25053.0,88.07084242696874,28.0,2,8
weak,mmbench,full,1,408,0,0,0,True,1,17429.0,68.7031265628757,21.0,2,6
weak,mmbench,full,1,12,1,0,1,True,1,29220.0,95.82500863017049,28.0,2,8
weak,mmbench,full,1,1914,1,0,1,True,1,28720.0,91.0642666030908,28.0,2,8
weak,mmbench,full,1,1597,1,0,1,True,1,20821.0,91.24257744010538,28.0,2,8
weak,mmbench,full,1,1948,1,0,1,True,1,22966.0,80.29995029279962,28.0,2,8
weak,mmbench,full,1,1313,1,0,1,True,1,22777.0,69.63227399997413,28.0,2,8
weak,mmbench,full,1,202,1,0,1,True,1,26444.0,79.45480319508351,28.0,2,8
weak,mmbench,full,1,30,1,0,1,True,1,24622.0,77.48986963694915,28.0,2,8
weak,mmbench,full,1,646,1,0,1,True,1,21811.0,75.835244191112,28.0,2,8
weak,mmbench,full,1,1888,0,0,0,True,1,33254.0,112.69144153315574,36.0,4,11
weak,mmbench,full,1,825,0,1,0,True,1,20254.0,90.1276870558504,28.0,2,8
weak,mmbench,full,1,1189,1,0,1,True,1,18034.0,58.706227629911155,21.0,2,6
weak,mmbench,full,1,1734,1,0,1,True,1,24081.0,70.16801063006278,28.0,2,8
weak,mmbench,full,1,1547,0,0,0,True,1,21686.0,77.29271033999976,21.0,2,6
weak,mmbench,full,1,330,1,0,1,True,1,28389.0,79.89801992697176,28.0,2,8
weak,mmbench,full,1,1605,1,0,1,True,1,21805.0,75.0685514769284,28.0,2,8
weak,mmbench,full,1,665,1,0,1,True,1,22956.0,84.80308074515779,28.0,2,8
weak,mmbench,full,1,867,1,0,1,True,1,26575.0,105.33134459482972,34.0,4,10
weak,mmbench,full,1,1133,1,0,1,True,1,17843.0,48.28413429495413,21.0,2,6
weak,mmbench,full,1,1830,1,0,1,True,1,24237.0,75.80082550493535,28.0,2,8
weak,mmbench,full,1,727,1,0,1,True,1,20412.0,67.22133585286792,28.0,2,8
weak,mmbench,full,1,1780,1,0,1,True,1,19512.0,61.65346632222645,28.0,2,8
weak,mmbench,full,1,801,1,0,1,True,1,22838.0,74.27818042901345,28.0,2,8
weak,mmbench,full,1,302,1,0,1,True,1,10340.0,31.83762578200549,14.0,2,4
weak,mmbench,full,1,758,1,0,1,True,1,22360.0,72.3967064449098,28.0,2,8
weak,mmbench,full,1,1177,1,0,1,True,1,25169.0,82.28567589493468,28.0,2,8
weak,mmbench,full,1,896,0,0,0,True,1,29989.0,99.13302086701151,34.0,4,10
weak,mmbench,full,1,1068,1,0,1,True,1,22035.0,77.51105047378223,28.0,2,8
weak,mmbench,full,1,444,1,0,1,True,1,19827.0,65.8148115540389,21.0,2,6
weak,mmbench,full,1,861,0,1,0,True,1,25610.0,85.64067732903641,28.0,2,8
weak,mmbench,full,1,512,1,0,1,True,1,20964.0,73.02614279999398,28.0,2,8
weak,mmbench,full,1,1656,1,0,1,True,1,41013.0,115.64975129102822,38.0,6,12
weak,mmbench,full,1,1523,1,0,1,True,1,24553.0,72.58282159804367,28.0,2,8
weak,mmbench,full,1,1155,1,0,1,True,1,24555.0,86.45440283312928,28.0,2,8
weak,mmbench,full,1,70,1,0,1,True,1,25796.0,79.83109355787747,28.0,2,8
weak,mmbench,full,1,1937,1,0,1,True,1,27043.0,80.77740351005923,28.0,2,8
weak,mmbench,full,1,391,1,0,1,True,1,18471.0,53.51606310415082,21.0,2,6
weak,mmbench,full,1,734,1,0,1,True,1,19207.0,67.03269338607788,28.0,2,8
weak,mmbench,full,1,1079,1,0,1,True,1,22177.0,69.12207670102362,28.0,2,8
weak,mmbench,full,1,1745,1,0,1,True,1,21011.0,75.4961209660396,28.0,2,8
weak,mmbench,full,1,1192,1,0,1,True,1,17581.0,60.27225666609593,21.0,2,6
weak,mmbench,full,1,1722,0,0,0,True,1,22601.0,64.95923941605724,28.0,2,8
weak,mmbench,full,1,573,1,0,1,True,1,25361.0,75.12182209896855,28.0,2,8
weak,mmbench,full,1,1128,1,0,1,True,1,20366.0,64.94071737804916,26.0,4,8
weak,mmbench,full,1,764,1,0,1,True,1,20335.0,70.29580020101275,28.0,2,8
weak,mmbench,full,1,1175,0,1,0,True,1,23710.0,72.61020581598859,28.0,2,8
weak,mmbench,full,1,27,1,0,1,True,1,25233.0,65.14243382797576,28.0,2,8
weak,mmbench,full,1,860,0,1,0,True,1,26982.0,86.99460107902996,28.0,2,8
weak,mmbench,full,1,1452,1,0,1,True,1,22127.0,67.69532670895569,28.0,2,8
weak,mmbench,full,1,49,1,0,1,True,1,25008.0,64.56144902214874,28.0,2,8
weak,mmbench,full,1,1669,1,0,1,True,1,42692.0,123.87953028315678,38.0,4,11
weak,mmbench,full,1,587,1,0,1,True,1,22051.0,69.74149587901775,28.0,2,8
weak,mmbench,full,1,721,1,0,1,True,1,19525.0,63.577449048054405,28.0,2,8
weak,mmbench,full,1,290,0,0,0,True,1,26856.0,76.26248682709411,29.0,5,9
weak,mmbench,full,1,503,1,0,1,True,1,30919.0,67.7449026859831,28.0,2,8
weak,mmbench,full,1,1967,0,0,0,True,1,34725.0,110.64296154794283,42.0,5,13
weak,mmbench,full,1,1771,1,0,1,True,1,21683.0,62.043572004069574,28.0,2,8
weak,mmbench,full,1,1050,1,0,1,True,1,23167.0,62.632169634103775,28.0,2,8
weak,mmbench,full,1,1549,0,0,0,True,1,19649.0,55.816325479070656,21.0,2,6
weak,mmbench,full,1,889,1,0,1,True,1,25440.0,66.90947858104482,29.0,2,8
weak,mmbench,full,1,1751,1,0,1,True,1,19512.0,59.83691690291744,28.0,2,8
weak,mmbench,full,1,1659,1,0,1,True,1,28435.0,67.59433800680563,28.0,2,8
weak,mmbench,full,1,1370,1,0,1,True,1,22303.0,69.93698853894603,28.0,2,8
weak,mmbench,full,1,498,1,0,1,True,1,32413.0,78.12594510416966,28.0,2,8
weak,mmbench,full,1,1139,1,0,1,True,1,24176.0,74.87951629899908,28.0,2,8
weak,mmbench,full,1,943,1,0,1,True,1,23851.0,68.72361778712366,28.0,2,8
weak,mmbench,full,1,1812,1,0,1,True,1,23600.0,63.657659016083926,28.0,2,8
weak,mmbench,full,1,1842,1,0,1,True,1,20131.0,58.93033289897721,28.0,2,8
weak,mmbench,full,1,717,1,0,1,True,1,20478.0,58.00233218888752,28.0,2,8
weak,mmbench,full,1,1363,1,0,1,True,1,21692.0,67.62730129400734,28.0,2,8
weak,mmbench,full,1,1677,0,0,0,True,1,40209.0,97.012208604021,33.0,4,10
weak,mmbench,full,1,217,0,1,0,True,1,28784.0,81.30539738899097,28.0,2,8
weak,mmbench,full,1,506,1,0,0,True,1,27432.0,74.29980501392856,28.0,2,8
weak,mmbench,full,1,1251,1,0,1,True,1,9579.0,32.20562853303272,14.0,2,4
weak,mmbench,full,1,1956,0,0,0,True,1,25754.0,92.42108932510018,33.0,4,10
weak,mmbench,full,1,1846,1,0,1,True,1,20125.0,62.47684320388362,28.0,2,8
weak,mmbench,full,1,1308,1,0,1,True,1,23110.0,61.52994747587945,28.0,2,8
weak,mmbench,full,1,1693,0,0,0,True,1,28843.0,88.1632062139688,34.0,4,10
weak,mmbench,full,1,1594,1,0,1,True,1,22478.0,70.63436209503561,28.0,2,8
weak,mmbench,full,1,1770,0,0,0,True,1,22173.0,70.13236069213599,28.0,2,8
weak,mmbench,full,1,1636,1,0,1,True,1,37086.0,107.75622286903672,35.0,4,10
weak,mmbench,full,1,569,1,0,1,True,1,23877.0,65.7797924799379,28.0,2,8
weak,mmbench,full,1,193,1,0,1,True,1,25207.0,78.84929851314519,28.0,2,8
weak,mmbench,full,1,1301,1,0,1,True,1,23087.0,66.31113976007327,28.0,2,8
weak,mmbench,full,1,1124,0,0,0,True,1,16135.0,53.66431404091418,21.0,2,6
weak,mmbench,full,1,1160,1,0,1,True,1,22450.0,86.46435783314519,28.0,2,8
weak,mmbench,full,1,539,0,0,0,True,1,18934.0,71.96445469593164,28.0,2,8
weak,mmbench,full,1,1489,0,0,0,True,1,24736.0,76.79258251993451,31.0,3,9
weak,mmbench,full,1,121,1,0,1,True,1,24472.0,83.97831885004416,28.0,2,8
weak,mmbench,full,1,1268,1,0,1,True,1,9845.0,37.40160060604103,14.0,2,4
weak,mmbench,full,1,1773,0,0,0,True,1,30174.0,96.68514477903955,34.0,4,10
weak,mmbench,full,1,1485,1,0,1,True,1,25632.0,73.77886107703671,28.0,2,8
weak,mmbench,full,1,1912,1,0,0,True,1,29520.0,85.16283065301832,28.0,2,8
weak,mmbench,full,1,53,1,0,1,True,1,24510.0,76.1326866899617,28.0,2,8
weak,mmbench,full,1,1689,1,0,1,True,1,26185.0,74.83036697795615,28.0,2,8
weak,mmbench,full,1,335,0,1,0,True,1,42988.0,148.9653443248244,40.0,6,12
weak,mmbench,full,1,454,1,0,1,True,1,12778.0,32.39368917804677,14.0,2,4
weak,mmbench,full,1,810,1,0,1,True,1,19526.0,72.59476631181315,28.0,2,8
weak,mmbench,full,1,1314,1,0,1,True,1,26175.0,92.20350866601802,34.0,4,10
weak,mmbench,full,1,1403,1,0,1,True,1,18679.0,64.39449793007225,28.0,2,8
weak,mmbench,full,1,99,1,0,1,True,1,23145.0,68.61370522622019,28.0,2,8
weak,mmbench,full,1,1651,1,0,0,True,1,55949.0,86.59873401199002,33.0,4,10
weak,mmbench,full,1,1823,1,0,1,True,1,23984.0,74.10405635798816,28.0,2,8
weak,mmbench,full,1,723,1,0,1,True,1,22237.0,58.69995886203833,28.0,2,8
weak,mmbench,full,1,334,0,1,0,True,1,42644.0,150.65726467606146,40.0,6,12
weak,mmbench,full,1,1048,1,0,1,True,1,22051.0,70.0595503320219,28.0,2,8
weak,mmbench,full,1,1392,1,0,1,True,1,19210.0,63.056438375031576,28.0,2,8
weak,mmbench,full,1,511,0,1,0,True,1,39649.0,89.5724261929281,28.0,2,8
weak,mmbench,full,1,1911,1,0,1,True,1,29276.0,75.97605155489873,28.0,2,8
weak,mmbench,full,1,1583,1,0,1,True,1,23088.0,81.47190188698005,28.0,2,8
weak,mmbench,full,1,1213,0,1,0,True,1,25783.0,79.48550599906594,28.0,4,8
weak,mmbench,full,1,1290,0,0,0,True,1,18504.0,62.817013654857874,28.0,2,8
weak,mmbench,full,1,199,1,0,1,True,1,27221.0,81.34399748686701,28.0,2,8
weak,mmbench,full,1,1078,1,0,1,True,1,22200.0,68.88432973995805,28.0,2,8
weak,mmbench,full,1,1964,0,0,0,True,1,29402.0,114.2330691589741,34.0,4,10
weak,mmbench,full,1,1511,0,1,0,True,1,37490.0,152.42980252299458,40.0,4,12
weak,mmbench,full,1,1127,1,0,1,True,1,15915.0,46.73452601698227,21.0,2,6
weak,mmbench,full,1,1273,1,0,1,True,1,14836.0,52.8678622439038,20.0,4,6
weak,mmbench,full,1,1409,1,0,1,True,1,18886.0,69.33670003211591,28.0,2,8
weak,mmbench,full,1,742,1,0,1,True,1,21365.0,72.0084909661673,28.0,2,8
weak,mmbench,full,1,496,1,0,1,True,1,36298.0,109.65753714204766,28.0,2,8
weak,mmbench,full,1,534,0,0,0,True,1,24975.0,91.57467959099449,28.0,2,8
weak,mmbench,full,1,718,1,0,1,True,1,21895.0,80.34629173902795,28.0,2,8
weak,mmbench,full,1,1545,0,1,0,True,1,21194.0,67.95209288725164,21.0,2,6
weak,mmbench,full,1,107,1,0,1,True,1,24657.0,79.79724179103505,28.0,2,8
weak,mmbench,full,1,64,1,0,1,True,1,24199.0,87.79731325397734,28.0,2,8
weak,mmbench,full,1,1012,1,0,1,True,1,19649.0,77.08737382816616,21.0,2,6
weak,mmbench,full,1,348,0,1,0,True,1,21736.0,75.68481666198932,28.0,2,8
weak,mmbench,full,1,1623,1,0,1,True,1,21798.0,115.36758670501877,28.0,2,8
weak,mmbench,full,1,151,1,0,0,True,1,38750.0,155.89545227901544,40.0,4,12
weak,mmbench,full,1,410,1,0,1,True,1,9465.0,44.662559275049716,14.0,2,4
weak,mmbench,full,1,638,0,0,0,True,1,30745.0,147.93492529296782,34.0,4,10
weak,mmbench,full,1,1859,1,0,1,True,1,20783.0,83.73044956487138,28.0,2,8
weak,mmbench,full,1,560,0,1,0,True,1,24722.0,107.88939485209994,28.0,2,8
weak,mmbench,full,1,1564,1,0,1,True,1,20491.0,94.33315654005855,21.0,2,6
weak,mmbench,full,1,1295,1,0,1,True,1,21085.0,89.18384249391966,28.0,2,8
weak,mmbench,full,1,828,1,0,0,True,1,15288.0,61.282199595007114,21.0,2,6
weak,mmbench,full,1,1799,1,0,0,True,1,23621.0,80.29168957693037,28.0,2,8
weak,mmbench,full,1,709,1,0,0,True,1,23676.0,94.1006092929747,28.0,2,8
weak,mmbench,full,1,1,1,0,0,True,1,26557.0,79.79829615994822,28.0,2,8
weak,mmbench,full,1,508,1,0,0,True,1,32741.0,83.74386907310691,28.0,2,8
weak,mmbench,full,1,69,1,0,0,True,1,26026.0,73.64988586003892,28.0,2,8
weak,mmbench,full,1,928,1,0,0,True,1,23468.0,72.85371233185288,28.0,2,8
weak,mmbench,full,1,689,1,0,0,True,1,22469.0,71.2106326809153,28.0,2,8
weak,mmbench,full,1,565,1,0,0,True,1,24054.0,68.94067117595114,28.0,2,8
weak,mmbench,full,1,1148,1,0,0,True,1,23589.0,88.4790911009768,28.0,2,8
weak,mmbench,full,1,158,1,0,0,True,1,26466.0,79.04317369603086,28.0,2,8
weak,mmbench,full,1,352,1,0,0,True,1,22629.0,72.27860867115669,28.0,2,8
weak,mmbench,full,1,804,0,0,0,True,1,36548.0,113.92210624809377,43.0,5,13
weak,mmbench,full,1,319,1,0,0,True,1,15758.0,50.275162655860186,21.0,2,6
weak,mmbench,full,1,1200,1,0,0,True,1,17100.0,52.60592875292059,21.0,2,6
weak,mmbench,full,1,1426,1,0,0,True,1,21401.0,70.0310028840322,28.0,2,8
weak,mmbench,full,1,261,1,0,0,True,1,11419.0,34.58231534110382,14.0,2,4
weak,mmbench,full,1,568,0,0,0,True,1,24268.0,70.52170684793964,28.0,2,8
weak,mmbench,full,1,1457,1,0,0,True,1,24095.0,63.20578017702792,28.0,2,8
weak,mmbench,full,1,1006,1,0,0,True,1,22854.0,62.764978436985984,28.0,2,8
weak,mmbench,full,1,1574,1,0,0,True,1,25217.0,89.78199662384577,34.0,4,10
weak,mmbench,full,1,109,1,0,0,True,1,24998.0,64.63610320189036,28.0,2,8
weak,mmbench,full,1,855,1,0,0,True,1,22575.0,63.310475426958874,28.0,2,8
weak,mmbench,full,1,694,1,0,0,True,1,23799.0,67.55700359097682,28.0,2,8
weak,mmstar,full,0,508,0,1,0,True,1,6208.0,19.527397755999118,7.0,2,2
weak,mmstar,full,0,409,0,1,0,True,1,6642.0,19.499778961064294,7.0,2,2
weak,mmstar,full,0,140,0,1,0,True,1,4760.0,16.989260500995442,7.0,2,2
weak,mmstar,full,0,776,0,1,0,True,1,13287.0,39.01543969695922,10.0,3,3
weak,mmstar,full,0,446,0,1,0,True,1,5660.0,18.19463734701276,7.0,2,2
weak,mmstar,full,0,519,0,0,0,True,1,5873.0,20.526856951066293,7.0,2,2
weak,mmstar,full,0,395,0,1,0,True,1,14283.0,55.246536070946604,16.0,5,5
weak,mmstar,full,0,868,1,0,1,True,1,8233.0,23.169707334018312,7.0,2,2
weak,mmstar,full,0,1337,1,0,1,True,1,6510.0,24.6118970180396,7.0,2,2
weak,mmstar,full,0,26,0,0,0,True,1,6032.0,18.48468326497823,7.0,2,2
weak,mmstar,full,0,1184,1,0,1,True,1,5667.0,23.233243732945994,7.0,2,2
weak,mmstar,full,0,968,0,1,0,True,1,5974.0,20.60526980110444,7.0,2,2
weak,mmstar,full,0,1260,0,0,0,True,1,6514.0,20.106491454993375,7.0,2,2
weak,mmstar,full,0,641,0,0,0,True,1,5377.0,23.45782590797171,7.0,2,2
weak,mmstar,full,0,1114,0,0,0,True,1,10424.0,32.34260048891883,8.0,2,2
weak,mmstar,full,0,146,0,1,0,True,1,10865.0,40.50408492994029,13.0,4,4
weak,mmstar,full,0,1304,1,0,1,True,1,6424.0,24.172561030020006,7.0,2,2
weak,mmstar,full,0,1078,0,0,0,True,1,5135.0,19.697507201926783,7.0,2,2
weak,mmstar,full,0,1294,0,1,0,True,1,5536.0,22.202915362082422,7.0,2,2
weak,mmstar,full,0,58,0,0,0,True,1,11062.0,40.75586362404283,13.0,4,4
weak,mmstar,full,0,456,0,1,0,True,1,5394.0,17.3950792910764,7.0,2,2
weak,mmstar,full,0,1074,1,0,1,True,1,6954.0,28.62236779392697,7.0,2,2
weak,mmstar,full,0,962,0,0,0,True,1,28928.0,81.88683157309424,19.0,5,5
weak,mmstar,full,0,852,0,1,0,True,1,13855.0,47.360767580918036,13.0,4,4
weak,mmstar,full,0,648,0,0,0,True,1,5807.0,20.939068499021232,7.0,2,2
weak,mmstar,full,0,436,0,0,0,True,1,5704.0,20.599155341042206,7.0,2,2
weak,mmstar,full,0,562,0,0,0,True,1,5522.0,20.40775597607717,7.0,2,2
weak,mmstar,full,0,1210,0,0,0,True,1,9667.0,47.955926814931445,10.0,3,3
weak,mmstar,full,0,232,1,0,1,True,1,5000.0,18.635591199970804,7.0,2,2
weak,mmstar,full,0,1293,1,0,1,True,1,6357.0,23.963293131091632,7.0,2,2
weak,mmstar,full,0,48,0,0,0,True,1,11100.0,42.10857807402499,13.0,4,4
weak,mmstar,full,0,642,0,0,0,True,1,6422.0,20.654721527011134,7.0,2,2
weak,mmstar,full,0,264,1,0,1,True,1,5617.0,18.821027374011464,7.0,2,2
weak,mmstar,full,0,1308,0,1,0,True,1,8176.0,22.00982582604047,7.0,2,2
weak,mmstar,full,0,1230,1,0,1,True,1,6400.0,21.882522176019847,7.0,2,2
weak,mmstar,full,0,933,0,1,0,True,1,14373.0,26.951952783972956,7.0,2,2
weak,mmstar,full,0,795,0,1,0,True,1,5869.0,22.110449693980627,7.0,2,2
weak,mmstar,full,0,545,1,0,1,True,1,5794.0,20.906128533999436,7.0,2,2
weak,mmstar,full,0,1469,1,0,1,True,1,6341.0,19.918041939963587,7.0,2,2
weak,mmstar,full,0,1194,1,0,1,True,1,6814.0,27.774850497953594,7.0,2,2
weak,mmstar,full,0,33,0,0,0,True,1,5505.0,20.378822843078524,7.0,2,2
weak,mmstar,full,0,403,1,0,1,True,1,6106.0,24.888586470042355,7.0,2,2
weak,mmstar,full,0,1474,1,0,1,True,1,5720.0,20.055182137992233,7.0,2,2
weak,mmstar,full,0,579,1,0,0,True,1,5467.0,18.043340492993593,7.0,2,2
weak,mmstar,full,0,1208,1,0,1,True,1,5457.0,17.986975140986033,7.0,2,2
weak,mmstar,full,0,491,0,1,0,True,1,5608.0,20.10594870999921,7.0,2,2
weak,mmstar,full,0,356,1,0,1,True,1,5350.0,20.72062608099077,7.0,2,2
weak,mmstar,full,0,783,0,0,0,True,1,27918.0,99.82263276702724,21.0,6,6
weak,mmstar,full,0,185,1,0,1,True,1,5391.0,22.602340538986027,7.0,2,2
weak,mmstar,full,0,1218,1,0,1,True,1,6465.0,26.710754584055394,7.0,2,2
weak,mmstar,full,0,932,1,0,1,True,1,7853.0,27.011778817977756,7.0,2,2
weak,mmstar,full,0,1334,1,0,1,True,1,5030.0,17.807210196042433,7.0,2,2
weak,mmstar,full,0,151,0,0,0,True,1,4861.0,21.772801993065514,7.0,2,2
weak,mmstar,full,0,970,1,0,0,True,1,8217.0,28.217638103989884,7.0,2,2
weak,mmstar,full,0,530,0,1,0,True,1,10584.0,44.18838520592544,12.0,4,4
weak,mmstar,full,0,249,1,0,1,True,1,5845.0,28.46913407696411,7.0,2,2
weak,mmstar,full,0,706,1,0,1,True,1,5466.0,23.69444398395717,7.0,2,2
weak,mmstar,full,0,473,0,1,0,True,1,5835.0,24.864412261988036,7.0,2,2
weak,mmstar,full,0,514,1,0,1,True,1,8313.0,45.03973439801484,10.0,3,3
weak,mmstar,full,0,442,0,1,0,True,1,6951.0,32.29764899995644,7.0,2,2
weak,mmstar,full,0,1476,0,0,0,True,1,5620.0,25.40271685598418,7.0,2,2
weak,mmstar,full,0,1264,0,1,0,True,1,5496.0,20.06224341900088,7.0,2,2
weak,mmstar,full,0,1231,1,0,1,True,1,6265.0,27.328973033931106,7.0,2,2
weak,mmstar,full,0,1203,0,1,0,True,1,7876.0,29.131601142929867,7.0,2,2
weak,mmstar,full,0,66,1,0,1,True,1,5792.0,20.033461612998508,7.0,2,2
weak,mmstar,full,0,971,1,0,1,True,1,6371.0,22.206368734012358,7.0,2,2
weak,mmstar,full,0,235,1,0,1,True,1,5765.0,27.936560263042338,7.0,2,2
weak,mmstar,full,0,867,0,1,0,True,1,12704.0,65.84090205607936,14.0,4,4
weak,mmstar,full,0,640,0,1,0,True,1,5893.0,21.584893267019652,7.0,2,2
weak,mmstar,full,0,1314,1,0,0,True,1,5394.0,28.31197131203953,7.0,2,2
weak,mmstar,full,0,1090,1,0,1,True,1,22864.0,56.73117603198625,7.0,2,2
weak,mmstar,full,0,287,1,0,1,True,1,5475.0,21.208850434049964,7.0,2,2
weak,mmstar,full,0,27,0,0,0,True,1,6339.0,21.14059147099033,7.0,2,2
weak,mmstar,full,0,1003,1,0,1,True,1,7261.0,29.849206330953166,7.0,2,2
weak,mmstar,full,0,495,1,0,1,True,1,5682.0,25.45002367591951,7.0,2,2
weak,mmstar,full,0,1349,0,1,0,True,1,5105.0,21.979829248972237,7.0,2,2
weak,mmstar,full,0,652,1,0,1,True,1,6168.0,19.69721319002565,7.0,2,2
weak,mmstar,full,0,874,1,0,1,True,1,7564.0,47.6673429319635,7.0,2,2
weak,mmstar,full,0,1185,0,1,0,True,1,10786.0,42.950483296997845,12.0,4,4
weak,mmstar,full,0,1295,0,0,0,True,1,5635.0,27.442338759894483,7.0,2,2
weak,mmstar,full,0,647,1,0,1,True,1,5283.0,20.6053061040584,7.0,2,2
weak,mmstar,full,0,794,0,0,0,True,1,5788.0,26.161815807921812,7.0,2,2
weak,mmstar,full,0,117,0,0,0,True,1,6297.0,24.442083410918713,7.0,2,2
weak,mmstar,full,0,429,0,1,0,True,1,5347.0,21.804894531029277,7.0,2,2
weak,mmstar,full,0,638,0,1,0,True,1,5533.0,33.08600345405284,7.0,2,2
weak,mmstar,full,0,271,0,0,0,True,1,5669.0,21.150172036956064,7.0,2,2
weak,mmstar,full,0,800,1,0,0,True,1,9913.0,30.25087650003843,7.0,2,2
weak,mmstar,full,0,158,0,0,0,True,1,4915.0,19.534422272932716,7.0,2,2
weak,mmstar,full,0,1327,1,0,0,True,1,5243.0,25.308647888014093,7.0,2,2
weak,mmstar,full,0,1198,1,0,1,True,1,6238.0,28.768848441075534,7.0,2,2
weak,mmstar,full,0,367,0,1,0,True,1,6516.0,26.597451698035,7.0,2,2
weak,mmstar,full,0,917,1,0,1,True,1,10514.0,40.046285885968246,7.0,2,2
weak,mmstar,full,0,1263,0,1,0,True,1,5243.0,22.926989478059113,7.0,2,2
weak,mmstar,full,0,534,0,0,0,True,1,44328.0,140.9138431790052,13.0,4,4
weak,mmstar,full,0,175,1,0,0,True,1,5624.0,21.57451869000215,7.0,2,2
weak,mmstar,full,0,1067,1,0,1,True,1,5904.0,25.626598254079,7.0,2,2
weak,mmstar,full,0,339,0,0,0,True,1,5580.0,25.72267330798786,7.0,2,2
weak,mmstar,full,0,758,0,1,0,True,1,6029.0,27.61566233600024,7.0,2,2
weak,mmstar,full,0,1241,0,0,0,True,1,27669.0,132.07360450108536,20.0,6,6
weak,mmstar,full,0,531,0,1,0,True,1,6153.0,31.151525206980295,7.0,2,2
weak,mmstar,full,0,1274,0,1,0,True,1,8693.0,46.5374318480026,10.0,3,3
weak,mmstar,full,0,1192,1,0,1,True,1,5297.0,25.374012660002336,7.0,2,2
weak,mmstar,full,0,941,1,0,1,True,1,5439.0,23.525677538011223,7.0,2,2
weak,mmstar,full,0,39,1,0,1,True,1,5787.0,25.706482092966326,7.0,2,2
weak,mmstar,full,0,149,0,1,0,True,1,10669.0,99.82552065700293,13.0,4,4
weak,mmstar,full,0,97,1,0,1,True,1,5348.0,23.208191975951195,7.0,2,2
weak,mmstar,full,0,646,0,1,0,True,1,7982.0,65.45558664703276,7.0,2,2
weak,mmstar,full,0,401,1,0,1,True,1,5413.0,30.90202403499279,7.0,2,2
weak,mmstar,full,0,1424,1,0,1,True,1,5329.0,25.830621759057976,7.0,2,2
weak,mmstar,full,0,506,0,1,0,True,1,15385.0,66.11316257307772,14.0,4,4
weak,mmstar,full,0,469,1,0,1,True,1,5337.0,18.580102586071007,7.0,2,2
weak,mmstar,full,0,1475,1,0,1,True,1,4979.0,29.260646802023984,7.0,2,2
weak,mmstar,full,0,1439,1,0,1,True,1,6825.0,43.720183230005205,7.0,2,2
weak,mmstar,full,0,1026,1,0,1,True,1,5434.0,21.323744355002418,7.0,2,2
weak,mmstar,full,0,884,1,0,1,True,1,6533.0,37.24577756796498,7.0,2,2
weak,mmstar,full,0,1125,1,0,1,True,1,12248.0,49.411146612954326,7.0,2,2
weak,mmstar,full,0,557,1,0,1,True,1,5506.0,31.847942822962068,7.0,2,2
weak,mmstar,full,0,90,0,0,0,True,1,5711.0,27.460153999971226,7.0,2,2
weak,mmstar,full,0,818,0,0,0,True,1,10952.0,40.399360476993024,12.0,4,4
weak,mmstar,full,0,494,0,1,0,True,1,5281.0,19.259903441998176,7.0,2,2
weak,mmstar,full,0,1451,0,0,0,True,1,5350.0,32.158384741982445,7.0,2,2
weak,mmstar,full,0,477,1,0,1,True,1,5293.0,29.56332342501264,7.0,2,2
weak,mmstar,full,0,262,1,0,1,True,1,5794.0,21.849728347035125,7.0,2,2
weak,mmstar,full,0,998,0,1,0,True,1,29034.0,114.42093625292182,17.0,5,5
weak,mmstar,full,0,152,1,0,1,True,1,5878.0,32.583446888951585,7.0,2,2
weak,mmstar,full,0,1134,1,0,1,True,1,5567.0,18.62799647904467,7.0,2,2
weak,mmstar,full,0,15,1,0,1,True,1,6027.0,26.811991639086045,7.0,2,2
weak,mmstar,full,0,602,1,0,1,True,1,4934.0,21.49717459594831,7.0,2,2
weak,mmstar,full,0,991,1,0,1,True,1,6283.0,25.31273704697378,7.0,2,2
weak,mmstar,full,0,583,0,1,0,True,1,10110.0,64.82718314207159,13.0,4,4
weak,mmstar,full,0,697,1,0,1,True,1,5922.0,28.776763898902573,7.0,2,2
weak,mmstar,full,0,1223,1,0,1,True,1,6883.0,58.467140628024936,7.0,2,2
weak,mmstar,full,0,966,0,0,0,True,1,5431.0,32.95945429301355,7.0,2,2
weak,mmstar,full,0,1466,0,0,0,True,1,5368.0,32.645705419941805,7.0,2,2
weak,mmstar,full,0,1128,0,1,0,True,1,7619.0,66.73960169905331,7.0,2,2
weak,mmstar,full,0,388,1,0,1,True,1,5244.0,18.586644113995135,7.0,2,2
weak,mmstar,full,0,44,1,0,1,True,1,5803.0,31.512841152958572,7.0,2,2
weak,mmstar,full,0,1401,0,1,0,True,1,10380.0,39.31596042495221,10.0,3,3
weak,mmstar,full,0,1112,1,0,1,True,1,5392.0,31.954164599068463,7.0,2,2
weak,mmstar,full,0,283,0,1,0,True,1,5374.0,24.73489665996749,7.0,2,2
weak,mmstar,full,0,1455,0,1,0,True,1,7397.0,32.943902312079445,7.0,2,2
weak,mmstar,full,0,1381,0,1,0,True,1,15929.0,36.35869163507596,7.0,2,2
weak,mmstar,full,0,897,1,0,1,True,1,6701.0,27.7189714810811,7.0,2,2
weak,mmstar,full,0,50,0,0,0,True,1,5364.0,26.867465385003015,7.0,2,2
weak,mmstar,full,0,507,0,0,0,True,1,7407.0,32.19986827799585,7.0,2,2
weak,mmstar,full,0,928,1,0,1,True,1,6461.0,27.379163963953033,7.0,2,2
weak,mmstar,full,0,585,0,0,0,True,1,5130.0,23.06162001704797,7.0,2,2
weak,mmstar,full,0,106,0,0,0,True,1,5653.0,25.960599752957933,7.0,2,2
weak,mmstar,full,0,1126,1,0,1,True,1,5258.0,21.655263961059973,7.0,2,2
weak,mmstar,full,0,344,0,1,0,True,1,6141.0,28.153685924015008,7.0,2,2
weak,mmstar,full,0,1020,1,0,1,True,1,6631.0,26.10149313393049,7.0,2,2
weak,mmstar,full,0,1430,1,0,1,True,1,5027.0,27.764472846058197,7.0,2,2
weak,mmstar,full,0,212,1,0,1,True,1,5438.0,32.80466143495869,7.0,2,2
weak,mmstar,full,0,631,0,1,0,True,1,5830.0,31.55821669101715,7.0,2,2
weak,mmstar,full,0,437,0,1,0,True,1,6363.0,36.387140701990575,7.0,2,2
weak,mmstar,full,0,886,1,0,1,True,1,5543.0,28.796787383966148,7.0,2,2
weak,mmstar,full,0,109,0,1,0,True,1,8632.0,49.114686020999216,10.0,3,3
weak,mmstar,full,0,411,1,0,1,True,1,5426.0,20.56540835602209,7.0,2,2
weak,mmstar,full,0,772,0,1,0,True,1,9604.0,48.44125318899751,10.0,3,3
weak,mmstar,full,0,713,1,0,1,True,1,5413.0,26.59223678591661,7.0,2,2
weak,mmstar,full,0,516,0,1,0,True,1,5765.0,25.307090386981145,7.0,2,2
weak,mmstar,full,0,432,0,0,0,True,1,5624.0,25.814683060976677,7.0,2,2
weak,mmstar,full,0,799,0,1,0,True,1,15066.0,71.26629100600258,14.0,4,4
weak,mmstar,full,0,230,1,0,1,True,1,5428.0,26.20626905793324,7.0,2,2
weak,mmstar,full,0,1497,1,0,1,True,1,11324.0,35.527415964985266,7.0,2,2
weak,mmstar,full,0,1447,1,0,1,True,1,8256.0,56.07852139894385,10.0,3,3
weak,mmstar,full,0,1190,1,0,1,True,1,6981.0,33.90193496993743,7.0,2,2
weak,mmstar,full,0,1022,1,0,1,True,1,17459.0,54.82483623398002,10.0,3,3
weak,mmstar,full,0,1141,0,0,0,True,1,10452.0,41.542994322953746,12.0,4,4
weak,mmstar,full,0,55,0,1,0,True,1,6416.0,39.53947237902321,7.0,2,2
weak,mmstar,full,0,297,1,0,1,True,1,5736.0,34.47383175208233,7.0,2,2
weak,mmstar,full,0,1428,1,0,1,True,1,5910.0,32.29363499302417,7.0,2,2
weak,mmstar,full,0,759,0,1,0,True,1,16210.0,72.31344867602456,19.0,6,6
weak,mmstar,full,0,901,1,0,1,True,1,5856.0,28.459841201081872,7.0,2,2
weak,mmstar,full,0,1266,0,0,0,True,1,6740.0,32.71915905899368,7.0,2,2
weak,mmstar,full,0,498,1,0,1,True,1,5723.0,34.30882575002033,7.0,2,2
weak,mmstar,full,0,618,1,0,1,True,1,5646.0,29.323183187982067,7.0,2,2
weak,mmstar,full,0,1019,1,0,1,True,1,13717.0,73.38175506494008,13.0,4,4
weak,mmstar,full,0,580,0,1,0,True,1,5651.0,26.882677239947952,7.0,2,2
weak,mmstar,full,0,593,1,0,1,True,1,5995.0,25.252448058105074,7.0,2,2
weak,mmstar,full,0,70,1,0,1,True,1,6092.0,32.185114891966805,7.0,2,2
weak,mmstar,full,0,186,1,0,1,True,1,5134.0,26.604232824058272,7.0,2,2
weak,mmstar,full,0,1055,0,1,0,True,1,22595.0,103.02553101396188,20.0,6,6
weak,mmstar,full,0,1357,0,0,0,True,1,8162.0,34.89615119993687,7.0,2,2
weak,mmstar,full,0,848,0,1,0,True,1,10417.0,41.461976728984155,12.0,4,4
weak,mmstar,full,0,392,1,0,1,True,1,5771.0,28.411466583958827,7.0,2,2
weak,mmstar,full,0,826,1,0,1,True,1,5342.0,25.850375988986343,7.0,2,2
weak,mmstar,full,0,365,1,0,1,True,1,6412.0,36.5544421270024,7.0,2,2
weak,mmstar,full,0,210,1,0,0,True,1,5240.0,28.48311610997189,7.0,2,2
weak,mmstar,full,0,1371,0,1,0,True,1,5407.0,32.121117094065994,7.0,2,2
weak,mmstar,full,0,1015,1,0,0,True,1,6342.0,27.441781159956008,7.0,2,2
weak,mmstar,full,0,573,0,0,0,True,1,11467.0,49.60487760195974,13.0,4,4
weak,mmstar,full,0,1495,1,0,0,True,1,5214.0,18.94733025901951,7.0,2,2
weak,mmstar,full,0,527,0,0,0,True,1,6400.0,29.36985531495884,7.0,2,2
weak,mmstar,full,0,285,1,0,0,True,1,5832.0,43.04472487303428,7.0,2,2
weak,mmstar,full,0,1077,0,0,0,True,1,19031.0,87.26024101604708,19.0,6,6
weak,mmstar,full,0,337,1,0,0,True,1,6082.0,38.20042878505774,7.0,2,2
weak,mmstar,full,0,944,0,0,0,True,1,16494.0,81.42206154100131,19.0,6,6
weak,mmstar,full,0,57,0,0,0,True,1,5336.0,20.332202231977135,7.0,2,2
weak,mmstar,full,0,1091,1,0,0,True,1,6075.0,30.278470991994254,7.0,2,2
weak,mmstar,full,0,989,1,0,0,True,1,6097.0,24.048393071978353,7.0,2,2
weak,mmstar,full,0,244,1,0,0,True,1,5598.0,27.38527525390964,7.0,2,2
weak,mmstar,full,0,833,1,0,0,True,1,5609.0,37.79439817601815,7.0,2,2
weak,mmstar,full,0,187,0,0,0,True,1,5424.0,31.40765998698771,7.0,2,2
weak,mmstar,full,0,662,0,0,0,True,1,8826.0,36.12255877396092,7.0,2,2
weak,mmstar,full,0,1201,1,0,0,True,1,5850.0,24.89830489293672,7.0,2,2
weak,mmstar,full,0,1301,0,0,0,True,1,7683.0,36.093475627945736,7.0,2,2
weak,mmstar,full,0,455,1,0,0,True,1,11813.0,52.869011448929086,13.0,4,4
weak,mmstar,full,0,1427,0,0,0,True,1,16235.0,37.94845502008684,7.0,2,2
weak,mmstar,full,0,564,1,0,0,True,1,6096.0,32.75319601909723,7.0,2,2
weak,mmstar,full,0,29,0,0,0,True,1,5838.0,29.692547628073953,7.0,2,2
weak,mmstar,full,0,575,1,0,0,True,1,5735.0,36.900949717033654,7.0,2,2
weak,mmstar,full,0,281,0,1,0,True,1,5062.0,20.76863391196821,7.0,2,2
weak,mmstar,full,0,789,0,1,0,True,1,5591.0,34.947167021920905,7.0,2,2
weak,mmstar,full,0,1373,1,0,0,True,1,15553.0,85.00151402805932,18.0,6,6
weak,mmstar,full,0,1267,1,0,0,True,1,14017.0,59.555709905107506,15.0,5,5
weak,mmstar,full,0,1179,0,1,0,True,1,22027.0,88.76514071295969,19.0,6,6
weak,mmstar,full,0,832,1,0,0,True,1,5253.0,23.365616637049243,7.0,2,2
weak,mmstar,full,0,1161,1,0,0,True,1,5320.0,25.00778566300869,7.0,2,2
weak,mmstar,full,0,165,1,0,0,True,1,5375.0,23.180190177983604,7.0,2,2
weak,mmstar,full,0,292,1,0,0,True,1,6432.0,47.53709259396419,7.0,2,2
weak,mmstar,full,0,582,0,1,0,True,1,5688.0,25.567574058077298,7.0,2,2
weak,mmstar,full,0,136,1,0,0,True,1,5579.0,29.81634750997182,7.0,2,2
weak,mmstar,full,0,1329,0,0,0,True,1,6524.0,25.879551908001304,7.0,2,2
weak,mmstar,full,0,475,0,0,0,True,1,5604.0,29.272088552941568,7.0,2,2
weak,mmstar,full,0,741,0,1,0,True,1,5066.0,29.046760297962464,7.0,2,2
weak,mmstar,full,0,934,1,0,0,True,1,5883.0,31.07891472999472,7.0,2,2
weak,mmstar,full,0,1212,1,0,0,True,1,10726.0,42.28178149997257,7.0,2,2
weak,mmstar,full,0,604,1,0,0,True,1,4908.0,27.571168503025547,7.0,2,2
weak,mmstar,full,0,1095,1,0,0,True,1,8121.0,34.38821912102867,7.0,2,2
weak,mmstar,full,0,843,1,0,0,True,1,13171.0,61.42048904299736,15.0,5,5
weak,mmstar,full,0,209,1,0,0,True,1,5483.0,35.848501262953505,7.0,2,2
weak,mmstar,full,0,490,1,0,0,True,1,5286.0,28.854734375025146,7.0,2,2
weak,mmstar,full,0,1454,1,0,0,True,1,4815.0,21.2602678820258,7.0,2,2
weak,mmstar,full,0,1062,0,0,0,True,1,7158.0,33.3844271779526,7.0,2,2
weak,mmstar,full,0,633,1,0,0,True,1,5598.0,26.253119880100712,7.0,2,2
weak,mmstar,full,0,357,1,0,0,True,1,11498.0,51.9375385310268,13.0,4,4
weak,mmstar,full,0,1255,0,1,0,True,1,25008.0,89.07196495204698,21.0,6,6
weak,mmstar,full,0,333,1,0,0,True,1,5706.0,27.29977627203334,7.0,2,2
weak,mmstar,full,0,788,0,1,0,True,1,16710.0,54.542675573029555,13.0,4,4
weak,mmstar,full,0,159,0,0,0,True,1,5446.0,32.46345728205051,7.0,2,2
weak,mmstar,full,0,940,1,0,0,True,1,5117.0,21.069470026064664,7.0,2,2
weak,mmstar,full,0,1355,1,0,0,True,1,5218.0,33.86443739500828,7.0,2,2
weak,mmstar,full,0,1177,1,0,0,True,1,11229.0,46.80715865106322,10.0,3,3
weak,mmstar,full,0,224,1,0,0,True,1,6564.0,24.40361491998192,7.0,2,2
weak,mmstar,full,0,745,1,0,0,True,1,5435.0,28.603135832003318,7.0,2,2
weak,mmstar,full,0,1382,0,1,0,True,1,7101.0,26.057119653909467,7.0,2,2
weak,mmstar,full,0,810,1,0,0,True,1,5991.0,26.135442498954944,7.0,2,2
weak,mmstar,full,0,326,0,0,0,True,1,14020.0,44.0300554150017,10.0,3,3
weak,mmstar,full,0,138,1,0,0,True,1,5473.0,24.36288351099938,7.0,2,2
weak,mmstar,full,1,508,0,1,0,True,1,6104.0,18.56160270201508,7.0,2,2
weak,mmstar,full,1,409,0,1,0,True,1,6656.0,22.551871431060135,7.0,2,2
weak,mmstar,full,1,140,0,1,0,True,1,4821.0,22.673064043046907,7.0,2,2
weak,mmstar,full,1,776,0,1,0,True,1,8525.0,24.432795778033324,7.0,2,2
weak,mmstar,full,1,446,0,1,0,True,1,5686.0,19.52210779103916,7.0,2,2
weak,mmstar,full,1,519,0,1,0,True,1,5810.0,29.166008859989233,7.0,2,2
weak,mmstar,full,1,395,0,1,0,True,1,5717.0,24.75651693204418,7.0,2,2
weak,mmstar,full,1,868,1,0,1,True,1,8641.0,24.82120968704112,7.0,2,2
weak,mmstar,full,1,1337,1,0,0,True,1,7486.0,34.4979393100366,7.0,2,2
weak,mmstar,full,1,26,0,0,0,True,1,11617.0,42.0996926400112,13.0,4,4
weak,mmstar,full,1,1184,1,0,1,True,1,5864.0,21.078159770928323,7.0,2,2
weak,mmstar,full,1,968,0,1,0,True,1,6306.0,23.69595914206002,7.0,2,2
weak,mmstar,full,1,1260,0,0,0,True,1,6193.0,18.26668974698987,7.0,2,2
weak,mmstar,full,1,641,0,0,0,True,1,4878.0,20.62454032700043,7.0,2,2
weak,mmstar,full,1,1114,0,0,0,True,1,8319.0,26.506057675927877,7.0,2,2
weak,mmstar,full,1,146,0,0,0,True,1,6196.0,29.718508395948447,7.0,2,2
weak,mmstar,full,1,1304,1,0,1,True,1,6037.0,22.46172090806067,7.0,2,2
weak,mmstar,full,1,1078,0,0,0,True,1,5100.0,18.63233516807668,7.0,2,2
weak,mmstar,full,1,1294,0,0,0,True,1,5323.0,24.147510023904033,7.0,2,2
weak,mmstar,full,1,58,0,0,0,True,1,5743.0,21.933142684050836,7.0,2,2
weak,mmstar,full,1,456,0,0,0,True,1,5354.0,18.641718382015824,7.0,2,2
weak,mmstar,full,1,1074,1,0,1,True,1,6466.0,30.05957511404995,7.0,2,2
weak,mmstar,full,1,962,0,0,0,True,1,27367.0,117.61306808993686,20.0,6,6
weak,mmstar,full,1,852,0,1,0,True,1,7619.0,28.19832059799228,7.0,2,2
weak,mmstar,full,1,648,0,0,0,True,1,5585.0,22.5883707619505,7.0,2,2
weak,mmstar,full,1,436,0,0,0,True,1,9235.0,31.167335961014032,12.0,4,4
weak,mmstar,full,1,562,0,0,0,True,1,5683.0,19.583987193997018,7.0,2,2
weak,mmstar,full,1,1210,0,1,0,True,1,14437.0,51.367380389012396,14.0,4,4
weak,mmstar,full,1,232,1,0,1,True,1,5129.0,29.137659264029935,7.0,2,2
weak,mmstar,full,1,1293,1,0,1,True,1,6137.0,22.957859884016216,7.0,2,2
weak,mmstar,full,1,48,0,0,0,True,1,11273.0,46.65374892100226,13.0,4,4
weak,mmstar,full,1,642,0,0,0,True,1,6842.0,32.52905747992918,7.0,2,2
weak,mmstar,full,1,264,1,0,1,True,1,5991.0,22.76873881497886,7.0,2,2
weak,mmstar,full,1,1308,0,1,0,True,1,7589.0,22.73483456298709,7.0,2,2
weak,mmstar,full,1,1230,1,0,1,True,1,6574.0,29.398059390950948,7.0,2,2
weak,mmstar,full,1,933,0,0,0,True,1,14052.0,32.170724335941486,7.0,2,2
weak,mmstar,full,1,795,0,1,0,True,1,5737.0,24.32362693210598,7.0,2,2
weak,mmstar,full,1,545,0,0,0,True,1,12067.0,55.360365588916466,14.0,4,4
weak,mmstar,full,1,1469,0,0,0,True,1,6738.0,25.61407578503713,7.0,2,2
weak,mmstar,full,1,1194,0,0,0,True,1,6780.0,33.16740459401626,7.0,2,2
weak,mmstar,full,1,33,0,0,0,True,1,5326.0,18.038553713005967,7.0,2,2
weak,mmstar,full,1,403,1,0,1,True,1,5636.0,27.382986278971657,7.0,2,2
weak,mmstar,full,1,1474,1,0,1,True,1,5557.0,20.50500777794514,7.0,2,2
weak,mmstar,full,1,579,0,0,0,True,1,5542.0,17.88305083604064,7.0,2,2
weak,mmstar,full,1,1208,1,0,1,True,1,5589.0,20.630176234059036,7.0,2,2
weak,mmstar,full,1,491,0,1,0,True,1,5565.0,31.281183338025585,7.0,2,2
weak,mmstar,full,1,356,1,0,1,True,1,5320.0,21.0961943899747,7.0,2,2
weak,mmstar,full,1,783,0,0,0,True,1,24021.0,124.1949363440508,20.0,6,6
weak,mmstar,full,1,185,1,0,1,True,1,5444.0,22.848644227022305,7.0,2,2
weak,mmstar,full,1,1218,1,0,1,True,1,6616.0,27.941261165076867,7.0,2,2
weak,mmstar,full,1,932,1,0,1,True,1,7640.0,20.026229954091832,7.0,2,2
weak,mmstar,full,1,1334,1,0,1,True,1,4802.0,17.50736957497429,7.0,2,2
weak,mmstar,full,1,151,0,0,0,True,1,5138.0,26.906909547979012,7.0,2,2
weak,mmstar,full,1,970,1,0,1,True,1,6913.0,38.98121654998977,7.0,2,2
weak,mmstar,full,1,530,0,0,0,True,1,6386.0,21.87927374697756,7.0,2,2
weak,mmstar,full,1,249,1,0,1,True,1,5742.0,25.696864417986944,7.0,2,2
weak,mmstar,full,1,706,1,0,1,True,1,5338.0,20.17489031201694,7.0,2,2
weak,mmstar,full,1,473,0,0,0,True,1,11189.0,50.823867772938684,13.0,4,4
weak,mmstar,full,1,514,1,0,1,True,1,11108.0,45.340933850966394,13.0,4,4
weak,mmstar,full,1,442,1,0,1,True,1,6381.0,20.42693438194692,7.0,2,2
weak,mmstar,full,1,1476,1,0,1,True,1,6063.0,23.95141114795115,7.0,2,2
weak,mmstar,full,1,1264,1,0,1,True,1,5216.0,18.307641829014756,7.0,2,2
weak,mmstar,full,1,1231,1,0,1,True,1,5644.0,28.31535118201282,7.0,2,2
weak,mmstar,full,1,1203,1,0,0,True,1,14759.0,50.68237475305796,13.0,4,4
weak,mmstar,full,1,66,1,0,1,True,1,5865.0,19.04642356093973,7.0,2,2
weak,mmstar,full,1,971,1,0,1,True,1,6482.0,28.210666580940597,7.0,2,2
weak,mmstar,full,1,235,1,0,1,True,1,5856.0,26.69141581398435,7.0,2,2
weak,mmstar,full,1,867,0,0,0,True,1,21007.0,86.8985398960067,20.0,6,6
weak,mmstar,full,1,640,0,0,0,True,1,5663.0,27.370943132904358,7.0,2,2
weak,mmstar,full,1,1314,0,1,0,True,1,11627.0,51.19195973803289,14.0,4,4
weak,mmstar,full,1,1090,1,0,1,True,1,24267.0,46.06312412000261,7.0,2,2
weak,mmstar,full,1,287,1,0,1,True,1,5605.0,20.503993810969405,7.0,2,2
weak,mmstar,full,1,27,0,0,0,True,1,6867.0,33.365825559943914,7.0,2,2
weak,mmstar,full,1,1003,1,0,1,True,1,7657.0,31.10763629502617,7.0,2,2
weak,mmstar,full,1,495,1,0,1,True,1,11608.0,51.442962480010465,13.0,4,4
weak,mmstar,full,1,1349,1,0,0,True,1,11107.0,56.265913911978714,15.0,5,5
weak,mmstar,full,1,652,1,0,1,True,1,6444.0,29.948696703999303,7.0,2,2
weak,mmstar,full,1,874,0,0,0,True,1,22492.0,98.53909280197695,20.0,6,6
weak,mmstar,full,1,1185,0,1,0,True,1,10699.0,57.376559857977554,12.0,4,4
weak,mmstar,full,1,1295,0,1,0,True,1,5166.0,29.020654844935052,7.0,2,2
weak,mmstar,full,1,647,1,0,1,True,1,5383.0,27.67550462705549,7.0,2,2
weak,mmstar,full,1,794,0,1,0,True,1,11285.0,59.00365166994743,13.0,4,4
weak,mmstar,full,1,117,0,1,0,True,1,6221.0,55.75327137496788,7.0,2,2
weak,mmstar,full,1,429,0,0,0,True,1,9520.0,63.61687553592492,12.0,4,4
weak,mmstar,full,1,638,0,0,0,True,1,5496.0,30.874777668970637,7.0,2,2
weak,mmstar,full,1,271,0,1,0,True,1,5610.0,34.60972013499122,7.0,2,2
weak,mmstar,full,1,800,1,0,0,True,1,10442.0,43.97750651102979,7.0,2,2
weak,mmstar,full,1,158,0,0,0,True,1,5200.0,30.288637186051346,7.0,2,2
weak,mmstar,full,1,1327,1,0,0,True,1,6184.0,24.937535595032386,7.0,2,2
weak,mmstar,full,1,1198,1,0,1,True,1,6556.0,27.64735436695628,7.0,2,2
weak,mmstar,full,1,367,0,0,0,True,1,6167.0,24.570375653915107,7.0,2,2
weak,mmstar,full,1,917,1,0,1,True,1,10265.0,37.81627312395722,7.0,2,2
weak,mmstar,full,1,1263,0,1,0,True,1,4913.0,34.57896006491501,7.0,2,2
weak,mmstar,full,1,534,1,0,0,True,1,23406.0,57.67840872704983,7.0,2,2
weak,mmstar,full,1,175,1,0,1,True,1,5473.0,41.344227830995806,7.0,2,2
weak,mmstar,full,1,1067,1,0,1,True,1,6407.0,50.321260477998294,7.0,2,2
weak,mmstar,full,1,339,0,1,0,True,1,5575.0,25.919725576997735,7.0,2,2
weak,mmstar,full,1,758,0,0,0,True,1,5875.0,22.320385209983215,7.0,2,2
weak,mmstar,full,1,1241,0,1,0,True,1,20564.0,82.35809389909264,20.0,6,6
weak,mmstar,full,1,531,1,0,0,True,1,5686.0,24.893328781006858,7.0,2,2
weak,mmstar,full,1,1274,0,1,0,True,1,9590.0,44.3641527419677,10.0,3,3
weak,mmstar,full,1,1192,0,1,0,True,1,5061.0,18.075056765927002,7.0,2,2
weak,mmstar,full,1,941,1,0,1,True,1,5244.0,17.89322166191414,7.0,2,2
weak,mmstar,full,1,39,0,0,0,True,1,5948.0,29.72720185399521,7.0,2,2
weak,mmstar,full,1,149,1,0,0,True,1,10752.0,41.79260766401421,13.0,4,4
weak,mmstar,full,1,97,1,0,1,True,1,5010.0,25.568899689940736,7.0,2,2
weak,mmstar,full,1,646,0,1,0,True,1,13300.0,60.28534706600476,12.0,4,4
weak,mmstar,full,1,401,1,0,1,True,1,5253.0,29.97994040697813,7.0,2,2
weak,mmstar,full,1,1424,1,0,1,True,1,5445.0,26.3301991939079,7.0,2,2
weak,mmstar,full,1,506,1,0,0,True,1,16934.0,76.30029245803598,16.0,5,5
weak,mmstar,full,1,469,1,0,1,True,1,5477.0,40.94924560491927,7.0,2,2
weak,mmstar,full,1,1475,0,1,0,True,1,4765.0,20.539907946018502,7.0,2,2
weak,mmstar,full,1,1439,1,0,1,True,1,21815.0,136.61256610997953,20.0,6,6
weak,mmstar,full,1,1026,1,0,1,True,1,5285.0,25.371385561069474,7.0,2,2
weak,mmstar,full,1,884,1,0,1,True,1,6613.0,35.90912232501432,7.0,2,2
weak,mmstar,full,1,1125,1,0,1,True,1,12391.0,49.390061952057295,7.0,2,2
weak,mmstar,full,1,557,0,0,0,True,1,10826.0,39.98357436503284,13.0,4,4
weak,mmstar,full,1,90,0,1,0,True,1,5534.0,27.326020441949368,7.0,2,2
weak,mmstar,full,1,818,0,1,0,True,1,6127.0,21.286226318916306,7.0,2,2
weak,mmstar,full,1,494,0,0,0,True,1,5679.0,20.225565348984674,7.0,2,2
weak,mmstar,full,1,1451,1,0,1,True,1,4965.0,26.827610580949113,7.0,2,2
weak,mmstar,full,1,477,0,0,0,True,1,10724.0,44.96533401799388,13.0,4,4
weak,mmstar,full,1,262,1,0,1,True,1,6258.0,23.528501057066023,7.0,2,2
weak,mmstar,full,1,998,0,0,0,True,1,33790.0,125.7709619239904,20.0,6,6
weak,mmstar,full,1,152,0,0,0,True,1,6077.0,37.53300777997356,7.0,2,2
weak,mmstar,full,1,1134,1,0,1,True,1,5621.0,18.402413576026447,7.0,2,2
weak,mmstar,full,1,15,1,0,1,True,1,6205.0,24.71104657300748,7.0,2,2
weak,mmstar,full,1,602,1,0,1,True,1,4967.0,26.675688362913206,7.0,2,2
weak,mmstar,full,1,991,1,0,1,True,1,6225.0,24.36585299903527,7.0,2,2
weak,mmstar,full,1,583,1,0,1,True,1,5156.0,23.735828840057366,7.0,2,2
weak,mmstar,full,1,697,1,0,1,True,1,5649.0,18.862956329947338,7.0,2,2
weak,mmstar,full,1,1223,1,0,1,True,1,7184.0,37.09457484597806,7.0,2,2
weak,mmstar,full,1,966,0,1,0,True,1,5366.0,21.715177892008796,7.0,2,2
weak,mmstar,full,1,1466,1,0,1,True,1,5040.0,21.71891875192523,7.0,2,2
weak,mmstar,full,1,1128,0,1,0,True,1,11909.0,56.42701272200793,10.0,3,3
weak,mmstar,full,1,388,1,0,1,True,1,5154.0,16.45023163803853,7.0,2,2
weak,mmstar,full,1,44,1,0,1,True,1,5645.0,21.297792293014936,7.0,2,2
weak,mmstar,full,1,1401,0,1,0,True,1,18183.0,70.73045044008177,16.0,5,5
weak,mmstar,full,1,1112,1,0,1,True,1,5569.0,28.74391346098855,7.0,2,2
weak,mmstar,full,1,283,1,0,1,True,1,10866.0,40.307764291064814,13.0,4,4
weak,mmstar,full,1,1455,0,1,0,True,1,19390.0,95.33875953697134,17.0,5,5
weak,mmstar,full,1,1381,1,0,0,True,1,30522.0,106.75275301805232,13.0,4,4
weak,mmstar,full,1,897,0,1,0,True,1,11998.0,50.35047205898445,13.0,4,4
weak,mmstar,full,1,50,0,1,0,True,1,5275.0,33.656589626916684,7.0,2,2
weak,mmstar,full,1,507,0,1,0,True,1,12934.0,50.44613431207836,12.0,4,4
weak,mmstar,full,1,928,1,0,1,True,1,6524.0,27.350216954946518,7.0,2,2
weak,mmstar,full,1,585,0,0,0,True,1,5065.0,26.593450182001106,7.0,2,2
weak,mmstar,full,1,106,0,1,0,True,1,7419.0,32.3747896150453,7.0,2,2
weak,mmstar,full,1,1126,1,0,1,True,1,5400.0,18.16470925300382,7.0,2,2
weak,mmstar,full,1,344,0,1,0,True,1,5451.0,33.48619627696462,7.0,2,2
weak,mmstar,full,1,1020,1,0,1,True,1,6761.0,24.990626182989217,7.0,2,2
weak,mmstar,full,1,1430,1,0,1,True,1,4773.0,26.5337842219742,7.0,2,2
weak,mmstar,full,1,212,1,0,1,True,1,5632.0,26.237003677990288,7.0,2,2
weak,mmstar,full,1,631,1,0,0,True,1,11376.0,56.68559968902264,13.0,4,4
weak,mmstar,full,1,437,0,1,0,True,1,17056.0,91.8113097329624,17.0,5,5
weak,mmstar,full,1,886,1,0,1,True,1,7387.0,27.42555792897474,7.0,2,2
weak,mmstar,full,1,109,0,1,0,True,1,13476.0,84.78540447296109,15.0,5,5
weak,mmstar,full,1,411,1,0,1,True,1,5217.0,17.682185540907085,7.0,2,2
weak,mmstar,full,1,772,0,0,0,True,1,11682.0,65.17230721202213,13.0,4,4
weak,mmstar,full,1,713,1,0,1,True,1,5498.0,19.9901158020366,7.0,2,2
weak,mmstar,full,1,516,0,1,0,True,1,5852.0,20.180221343995072,7.0,2,2
weak,mmstar,full,1,432,0,1,0,True,1,5537.0,19.51154234900605,7.0,2,2
weak,mmstar,full,1,799,1,0,0,True,1,7140.0,30.33385463198647,7.0,2,2
weak,mmstar,full,1,230,1,0,1,True,1,5395.0,20.47638495406136,7.0,2,2
weak,mmstar,full,1,1497,1,0,1,True,1,11205.0,31.096184430993162,7.0,2,2
weak,mmstar,full,1,1447,1,0,1,True,1,5283.0,25.747204202925786,7.0,2,2
weak,mmstar,full,1,1190,1,0,1,True,1,14694.0,68.42766388203017,13.0,4,4
weak,mmstar,full,1,1022,1,0,1,True,1,11376.0,30.295641714939848,7.0,2,2
weak,mmstar,full,1,1141,0,1,0,True,1,5813.0,23.28587013098877,7.0,2,2
weak,mmstar,full,1,55,0,1,0,True,1,6285.0,40.512930975994095,7.0,2,2
weak,mmstar,full,1,297,1,0,1,True,1,6060.0,31.957844779011793,7.0,2,2
weak,mmstar,full,1,1428,1,0,1,True,1,5726.0,20.38225191703532,7.0,2,2
weak,mmstar,full,1,759,0,1,0,True,1,10930.0,39.15938779897988,13.0,4,4
weak,mmstar,full,1,901,1,0,1,True,1,5493.0,22.229140779934824,7.0,2,2
weak,mmstar,full,1,1266,0,1,0,True,1,6351.0,38.28289730497636,7.0,2,2
weak,mmstar,full,1,498,1,0,0,True,1,5757.0,36.92002663598396,7.0,2,2
weak,mmstar,full,1,618,1,0,1,True,1,5619.0,21.737111412920058,7.0,2,2
weak,mmstar,full,1,1019,1,0,1,True,1,5999.0,27.53010270697996,7.0,2,2
weak,mmstar,full,1,580,0,1,0,True,1,6055.0,21.73725453298539,7.0,2,2
weak,mmstar,full,1,593,1,0,1,True,1,6105.0,24.845216332003474,7.0,2,2
weak,mmstar,full,1,70,1,0,1,True,1,6018.0,28.738400600035675,7.0,2,2
weak,mmstar,full,1,186,1,0,1,True,1,5270.0,28.05970373097807,7.0,2,2
weak,mmstar,full,1,1055,0,1,0,True,1,15978.0,62.55417264800053,14.0,4,4
weak,mmstar,full,1,1357,1,0,1,True,1,14149.0,43.629126434098,12.0,4,4
weak,mmstar,full,1,848,0,1,0,True,1,13041.0,45.43286340299528,14.0,4,4
weak,mmstar,full,1,392,1,0,1,True,1,5566.0,27.794528782949783,7.0,2,2
weak,mmstar,full,1,826,1,0,1,True,1,5966.0,28.11464496294502,7.0,2,2
weak,mmstar,full,1,365,1,0,1,True,1,6356.0,34.64333266299218,7.0,2,2
weak,mmstar,full,1,210,1,0,1,True,1,5672.0,22.87965741707012,7.0,2,2
weak,mmstar,full,1,1371,0,1,0,True,1,4883.0,22.913070698967203,7.0,2,2
weak,mmstar,full,1,1015,1,0,1,True,1,6769.0,26.591325027053244,7.0,2,2
weak,mmstar,full,1,573,0,0,0,True,1,5897.0,31.573931075050496,7.0,2,2
weak,mmstar,full,1,1495,1,0,1,True,1,5176.0,18.83991789992433,7.0,2,2
weak,mmstar,full,1,527,0,1,0,True,1,6523.0,34.762432491988875,7.0,2,2
weak,mmstar,full,1,285,1,0,1,True,1,5816.0,22.65220131201204,7.0,2,2
weak,mmstar,full,1,1077,1,0,1,True,1,5726.0,26.03392951004207,7.0,2,2
weak,mmstar,full,1,337,1,0,1,True,1,11616.0,66.71536342496984,13.0,4,4
weak,mmstar,full,1,944,0,1,0,True,1,17705.0,71.60187067708466,19.0,6,6
weak,mmstar,full,1,57,0,0,0,True,1,5334.0,17.74477344797924,7.0,2,2
weak,mmstar,full,1,1091,1,0,1,True,1,9346.0,47.485072914045304,10.0,3,3
weak,mmstar,full,1,989,1,0,1,True,1,5812.0,15.956334364949726,7.0,2,2
weak,mmstar,full,1,244,1,0,1,True,1,5519.0,20.76622365298681,7.0,2,2
weak,mmstar,full,1,833,1,0,0,True,1,5708.0,22.913829897996038,7.0,2,2
weak,mmstar,full,1,187,1,0,0,True,1,5903.0,32.05223158199806,7.0,2,2
weak,mmstar,full,1,662,0,1,0,True,1,28725.0,99.86572205100674,20.0,6,6
weak,mmstar,full,1,1201,1,0,0,True,1,5815.0,19.793637242051773,7.0,2,2
weak,mmstar,full,1,1301,0,1,0,True,1,8317.0,39.34297603799496,7.0,2,2
weak,mmstar,full,1,455,0,0,0,True,1,5823.0,25.21573234302923,7.0,2,2
weak,mmstar,full,1,1427,0,0,0,True,1,16129.0,37.280054987058975,7.0,2,2
weak,mmstar,full,1,564,1,0,0,True,1,5750.0,26.97705942101311,7.0,2,2
weak,mmstar,full,1,29,0,0,0,True,1,5777.0,26.32428044907283,7.0,2,2
weak,mmstar,full,1,575,1,0,0,True,1,5793.0,25.60601729003247,7.0,2,2
weak,mmstar,full,1,281,0,0,0,True,1,4991.0,18.963503443985246,7.0,2,2
weak,mmstar,full,1,789,1,0,0,True,1,5405.0,19.813325926894322,7.0,2,2
weak,mmstar,full,1,1373,1,0,0,True,1,5499.0,26.890318145044148,7.0,2,2
weak,mmstar,full,1,1267,0,1,0,True,1,14483.0,63.83777922298759,15.0,5,5
weak,mmstar,full,1,1179,1,0,0,True,1,7106.0,36.80373269796837,7.0,2,2
weak,mmstar,full,1,832,1,0,0,True,1,5879.0,32.81540991400834,7.0,2,2
weak,mmstar,full,1,1161,1,0,0,True,1,5359.0,18.684621475054882,7.0,2,2
weak,mmstar,full,1,165,0,0,0,True,1,5010.0,21.85306395695079,7.0,2,2
weak,mmstar,full,1,292,1,0,0,True,1,6160.0,41.46381919097621,7.0,2,2
weak,mmstar,full,1,582,0,1,0,True,1,5581.0,29.858486157027073,7.0,2,2
weak,mmstar,full,1,136,1,0,0,True,1,5604.0,20.110962123028003,7.0,2,2
weak,mmstar,full,1,1329,0,1,0,True,1,6443.0,22.99146319599822,7.0,2,2
weak,mmstar,full,1,475,0,0,0,True,1,5986.0,22.365994085907005,7.0,2,2
weak,mmstar,full,1,741,0,1,0,True,1,5279.0,23.087694507092237,7.0,2,2
weak,mmstar,full,1,934,1,0,0,True,1,5908.0,36.97782088199165,7.0,2,2
weak,mmstar,full,1,1212,1,0,0,True,1,33800.0,106.47784237202723,20.0,6,6
weak,mmstar,full,1,604,1,0,0,True,1,4946.0,26.269962506950833,7.0,2,2
weak,mmstar,full,1,1095,1,0,0,True,1,8276.0,29.374803850078024,7.0,2,2
weak,mmstar,full,1,843,1,0,0,True,1,5532.0,31.080259894952178,7.0,2,2
weak,mmstar,full,1,209,1,0,0,True,1,5456.0,33.201680956059135,7.0,2,2
weak,mmstar,full,1,490,1,0,0,True,1,5446.0,37.27193369297311,7.0,2,2
weak,mmstar,full,1,1454,1,0,0,True,1,4715.0,17.06125541892834,7.0,2,2
weak,mmstar,full,1,1062,0,0,0,True,1,7499.0,27.69538912700955,7.0,2,2
weak,mmstar,full,1,633,1,0,0,True,1,5586.0,21.338413975085132,7.0,2,2
weak,mmstar,full,1,357,1,0,0,True,1,5454.0,22.668318082927726,7.0,2,2
weak,mmstar,full,1,1255,0,0,0,True,1,15434.0,57.347009505028836,14.0,4,4
weak,mmstar,full,1,333,1,0,0,True,1,5704.0,22.165285149938427,7.0,2,2
weak,mmstar,full,1,788,0,1,0,True,1,17933.0,59.24890619702637,14.0,4,4
weak,mmstar,full,1,159,0,1,0,True,1,10239.0,46.693847275921144,13.0,4,4
weak,mmstar,full,1,940,1,0,0,True,1,5252.0,23.635570124024525,7.0,2,2
weak,mmstar,full,1,1355,0,1,0,True,1,5205.0,22.778422878007405,7.0,2,2
weak,mmstar,full,1,1177,0,1,0,True,1,15384.0,67.42991300905123,14.0,4,4
weak,mmstar,full,1,224,1,0,0,True,1,6175.0,22.682068289956078,7.0,2,2
weak,mmstar,full,1,745,1,0,0,True,1,5496.0,26.4119854910532,7.0,2,2
weak,mmstar,full,1,1382,0,1,0,True,1,7169.0,35.514715720084496,7.0,2,2
weak,mmstar,full,1,810,1,0,0,True,1,6000.0,26.634516702964902,7.0,2,2
weak,mmstar,full,1,326,1,0,0,True,1,16779.0,50.237895968952216,12.0,4,4
weak,mmstar,full,1,138,1,0,0,True,1,5485.0,23.411076465970837,7.0,2,2


==> anc/data/reliability_states.csv <==
domain,metric,n,n00,n01,n10,n11
lawqa,false_consensus,500,297,5,100,98
lawqa,evidence_supported_recognition,500,264,105,11,120
finqa,false_consensus,500,283,12,148,57
finqa,evidence_supported_recognition,500,197,121,10,172
mmbench,false_consensus,500,331,14,96,59
mmbench,evidence_supported_recognition,500,166,116,19,199
mmstar,false_consensus,500,222,23,153,102
mmstar,evidence_supported_recognition,500,298,74,20,108


==> anc/data/repeat_consistency.csv <==
domain,n_base_questions,stable_win,single_win,reversal,single_loss,stable_loss,unchanged
lawqa,250,4,14,0,12,15,205
finqa,250,31,29,1,10,7,172
mmbench,250,15,17,3,23,12,180
mmstar,250,21,39,10,28,16,136


==> anc/data/run_metrics.csv <==
backbone,domain,method,replicate,n,accuracy,fcr,esr,task_model,judge_model,tokens,wall_latency_s,llm_calls,rounds
strong,lawqa,direct,0,250,0.776,nan,nan,qwen3.6-35b-a3b,gemini-3.1-flash-lite,985.984,2.213053081012331,1.008,0.996
strong,lawqa,direct,1,250,0.768,nan,nan,qwen3.6-35b-a3b,gemini-3.1-flash-lite,987.876,2.275162255707197,1.008,0.996
strong,finqa,direct,0,250,0.584,0.7211538461538461,0.9657534246575342,qwen3.6-35b-a3b,gemini-3.1-flash-lite,1509.752,2.8196677663046867,1.0,1.0
strong,finqa,direct,1,250,0.564,0.8807339449541285,0.9574468085106383,qwen3.6-35b-a3b,gemini-3.1-flash-lite,1481.264,2.225680652735755,1.0,1.0
strong,mmbench,direct,0,250,0.732,0.8208955223880597,0.9617486338797814,qwen3.6-35b-a3b,gemini-3.1-flash-lite,1448.468,10.394123101250269,3.868,3.696
strong,mmbench,direct,1,250,0.748,0.8571428571428571,0.9518716577540107,qwen3.6-35b-a3b,gemini-3.1-flash-lite,1446.62,10.901012571710162,3.88,3.684
strong,mmstar,direct,0,250,0.516,0.9338842975206612,0.9224806201550387,qwen3.6-35b-a3b,gemini-3.1-flash-lite,513.252,3.229536417938769,1.024,0.988
strong,mmstar,direct,1,250,0.472,0.9242424242424242,0.8898305084745762,qwen3.6-35b-a3b,gemini-3.1-flash-lite,504.1,3.787116973365657,1.032,0.988
strong,lawqa,full,0,250,0.756,nan,nan,qwen3.6-35b-a3b,gemini-3.1-flash-lite,17977.588,34.7414110203851,7.1,2.024
strong,lawqa,full,1,250,0.74,nan,nan,qwen3.6-35b-a3b,gemini-3.1-flash-lite,18334.5,33.71546294701472,7.18,2.056
strong,finqa,full,0,250,0.724,0.6811594202898551,0.9779005524861878,qwen3.6-35b-a3b,gemini-3.1-flash-lite,21118.06,28.304801035859622,7.12,2.04
strong,finqa,full,1,250,0.712,0.5972222222222222,0.9887640449438202,qwen3.6-35b-a3b,gemini-3.1-flash-lite,20889.144,23.78965891685244,7.024,2.008
strong,mmbench,full,0,250,0.764,0.4915254237288136,0.9581151832460733,qwen3.6-35b-a3b,gemini-3.1-flash-lite,23744.08,99.82103883670364,27.3,7.8
strong,mmbench,full,1,250,0.76,0.36666666666666664,0.9526315789473684,qwen3.6-35b-a3b,gemini-3.1-flash-lite,23597.112,89.86556461170967,27.184,7.772
strong,mmstar,full,0,250,0.596,0.5643564356435643,0.8657718120805369,qwen3.6-35b-a3b,gemini-3.1-flash-lite,8236.648,37.72583714349475,7.964,2.304
strong,mmstar,full,1,250,0.58,0.5333333333333333,0.8896551724137931,qwen3.6-35b-a3b,gemini-3.1-flash-lite,8295.816,36.311521355375646,8.02,2.308
weak,lawqa,direct,0,250,0.58,0.9619047619047619,0.43448275862068964,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,914.392,1.9813551620040089,1.008,1.0
weak,lawqa,direct,1,250,0.6,0.97,0.4533333333333333,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,916.416,2.0015353065561503,1.008,1.0
weak,finqa,direct,0,250,0.56,0.9636363636363636,0.6285714285714286,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,1399.656,2.5737450696090236,1.0,1.0
weak,finqa,direct,1,250,0.58,0.9428571428571428,0.6482758620689655,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,1405.044,2.4851944178333505,1.0,1.0
weak,mmbench,direct,0,250,0.648,0.9090909090909091,0.6666666666666666,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,1415.944,11.712599743748084,3.748,3.748
weak,mmbench,direct,1,250,0.664,0.8928571428571429,0.6626506024096386,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,1417.024,10.36749145436706,3.748,3.748
weak,mmstar,direct,0,250,0.468,0.9774436090225563,0.5299145299145299,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,469.736,4.946309357211925,1.004,1.0
weak,mmstar,direct,1,250,0.48,0.9615384615384616,0.55,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,465.288,4.640315031865612,1.004,1.0
weak,lawqa,fixed,0,250,0.692,0.8441558441558441,0.5317919075144508,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,10106.944,17.90878111376986,4.16,1.052
weak,lawqa,fixed,1,250,0.712,0.8888888888888888,0.550561797752809,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,10056.424,17.813654342425988,4.16,1.052
weak,finqa,fixed,0,250,0.676,0.6172839506172839,0.7810650887573964,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,12048.48,15.452298299612478,4.252,1.084
weak,finqa,fixed,1,250,0.68,0.65,0.7941176470588235,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,11737.908,14.831991129637697,4.172,1.056
weak,mmbench,fixed,0,250,0.712,0.5833333333333334,0.7865168539325843,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,17448.212,65.08528437519632,18.772,4.952
weak,mmbench,fixed,1,250,0.708,0.6164383561643836,0.8022598870056498,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,17040.964,54.507435474331494,18.404,4.824
weak,mmstar,fixed,0,250,0.508,0.6666666666666666,0.5748031496062992,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,7084.076,29.656197744867764,6.68,1.84
weak,mmstar,fixed,1,250,0.508,0.6991869918699187,0.5984251968503937,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,7087.256,24.156264824576677,6.724,1.86
weak,lawqa,full,0,250,0.728,0.7352941176470589,0.6043956043956044,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,17046.628,27.987656867914833,7.032,2.008
weak,lawqa,full,1,250,0.736,0.803030303030303,0.625,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,17021.416,28.592109807844274,7.052,2.016
weak,finqa,full,0,250,0.704,0.47297297297297297,0.8238636363636364,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,20767.824,25.645109470160676,7.124,2.044
weak,finqa,full,1,250,0.712,0.4722222222222222,0.8314606741573034,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,20502.508,25.122707635674626,7.068,2.024
weak,mmbench,full,0,250,0.736,0.5757575757575758,0.842391304347826,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,23154.988,83.40308831587434,27.172,7.812
weak,mmbench,full,1,250,0.744,0.546875,0.8602150537634409,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,23580.4,85.538887926362,27.628,7.972
weak,mmstar,full,0,250,0.528,0.5338983050847458,0.6666666666666666,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,7895.54,34.33413905996503,8.248,2.408
weak,mmstar,full,1,250,0.544,0.543859649122807,0.6911764705882353,qwen3.5-35b-a3b,gemini-3.1-flash-lite-preview,8279.604,35.20997083800472,8.62,2.528


==> anc/data/strong_task_failure_incidence.csv <==
domain,method,task_model,failed_questions_r0,failed_questions_r1,failure_pct_r0,failure_pct_r1,failure_pct_mean
lawqa,direct,qwen3.6-35b-a3b,1,1,0.4,0.4,0.4
lawqa,full,qwen3.6-35b-a3b,1,1,0.4,0.4,0.4
finqa,direct,qwen3.6-35b-a3b,0,0,0.0,0.0,0.0
finqa,full,qwen3.6-35b-a3b,0,0,0.0,0.0,0.0
mmbench,direct,qwen3.6-35b-a3b,4,4,1.6,1.6,1.6
mmbench,full,qwen3.6-35b-a3b,5,4,2.0,1.6,1.8
mmstar,direct,qwen3.6-35b-a3b,3,3,1.2,1.2,1.2
mmstar,full,qwen3.6-35b-a3b,4,5,1.6,2.0,1.8


==> anc/data/within_endpoint_subgroups.csv <==
domain,stratum_type,stratum,n,corrected,regressed,unchanged,mean_pp,r0_pp,r1_pp
finqa,operation,Addition,37,11,7,56,5.405405405405405,5.405405405405405,5.405405405405405
finqa,operation,Division,72,17,8,119,6.25,6.944444444444445,5.555555555555555
finqa,operation,Other operations,26,8,2,42,11.538461538461538,7.6923076923076925,15.384615384615385
finqa,operation,Subtraction,115,59,9,162,21.73913043478261,23.47826086956522,20.0
finqa,source,Mixed,37,13,1,60,16.216216216216218,18.91891891891892,13.513513513513514
finqa,source,Table,151,61,18,223,14.23841059602649,13.245033112582782,15.2317880794702
finqa,source,Text,62,21,7,96,11.29032258064516,14.516129032258066,8.064516129032258
finqa,steps,Multiple steps,116,53,12,167,17.67241379310345,18.96551724137931,16.379310344827587
finqa,steps,One step,134,42,14,212,10.44776119402985,10.44776119402985,10.44776119402985
mmbench,category,attribute_reasoning,43,6,6,74,0.0,2.3255813953488373,-2.3255813953488373
mmbench,category,coarse_perception,63,16,5,105,8.73015873015873,7.936507936507936,9.523809523809524
mmbench,category,finegrained_perception (cross-instance),31,8,4,50,6.451612903225806,9.67741935483871,3.225806451612903
mmbench,category,finegrained_perception (instance-level),63,20,3,103,13.492063492063492,12.698412698412698,14.285714285714285
mmbench,category,logic_reasoning,25,8,4,38,8.0,12.0,4.0
mmbench,category,relation_reasoning,25,9,3,38,12.0,8.0,16.0
mmstar,category,coarse perception,42,3,11,70,-9.523809523809524,-7.142857142857142,-11.904761904761903
mmstar,category,fine-grained perception,42,14,4,66,11.904761904761903,11.904761904761903,11.904761904761903
mmstar,category,instance reasoning,41,9,7,66,2.4390243902439024,0.0,4.878048780487805
mmstar,category,logical reasoning,42,9,5,70,4.761904761904762,4.761904761904762,4.761904761904762
mmstar,category,math,41,17,4,61,15.853658536585366,17.073170731707318,14.634146341463413
mmstar,category,science & technology,42,16,6,62,11.904761904761903,9.523809523809524,14.285714285714285


==> anc/provenance.json <==
{
  "description": "Derived numeric records; no questions, images, prompts, credentials or service addresses.",
  "models": {
    "weak": "Qwen3.5-35B-A3B",
    "strong": "Qwen3.6-35B-A3B"
  },
  "source_sha256": {
    "paper/textual_recognition_pr_submission/paper.tex": "36640a70b6aff1a7aa164c2aa9982eb06fd4775d0ef008a54225f21003614702",
    "paper/textual_recognition_pr_submission/manuscript_body.tex": "2ac1577a5e4f81d402b36b1778bebd1e91ec2fd6e6c3945c5619a2aeb87f85fc",
    "paper/textual_recognition_pr_submission/data/raw_strength/run_metrics.csv": "1b174ba9ecf95b24661a9700fe7188c33f5583e1c91d8297b80da4b0a9f94770",
    "paper/textual_recognition_pr_submission/data/raw_strength/paired_bootstrap_intervals.csv": "2ca63cf511fef86156535ac283d1b059b30ae917ffb4366ef1bee62c9cb1103a",
    "paper/textual_recognition_pr_submission/data/raw_strength/paired_differences.csv": "c279bb0d0e58a1b0de83bd24306060b6502fce940a2ce0ee7e10aa940b00c3e8",
    "paper/textual_recognition_pr_submission/data/raw_strength/cross_version_accuracy.csv": "991746e8418a588b9a8e5ac64c333ef08d9ab6706a9f59e17151b69f3c9c8288",
    "paper/textual_recognition_pr_submission/data/raw_strength/strong_task_failure_incidence.csv": "2460f6add3a5e3c2fb89bfb62b5009f48a08265e3566a03233b0a8c3c0144c3f",
    "paper/textual_recognition_pr_submission/data/publication/cross_endpoint_transitions.csv": "798fd83f03982af6783107e0c83389ccdb762b5edf7c913fc268468510f7dc27",
    "paper/textual_recognition_pr_submission/data/publication/repeat_consistency.csv": "9d42083af6014b819b2335308b932bee65807c757e23f27d860c8697a26ad1de",
    "paper/textual_recognition_pr_submission/data/publication/protocol_paths.csv": "dcfa00a495656bbdabed86650f14ee89d22c54cdb73a12abdb33c23201f54c22",
    "paper/textual_recognition_pr_submission/data/publication/within_endpoint_subgroups.csv": "ef9db7a8ba3d79adce7120eccb912f9ae28f2178238f793e457f8979f4e3d4a2",
    "paper/textual_recognition_pr_submission/data/publication/reliability_states.csv": "c1d2ac9de6dd59d6fe812fdd143c65581a4abbdb1b5c8f36598e07daa2090dbc",
    "paper/textual_recognition_pr_submission/data/publication/outcome_round_allocation.csv": "ca75b3ab8cdc16a6b43a31a4a548fede7f03d8df8f83ff1c8e744463ef1aea8d",
    "paper/textual_recognition_pr_submission/data/publication/cost_distributions.csv": "091edea9a706d8ac6ea9f116e734f5f86ced0006e337d58e80384a3ef8f5f77d",
    "paper/textual_recognition_pr_submission/data/publication/incremental_costs.csv": "3666fc9d053f04806e8a61fddc9fcc23177d694624669ccf27bb267263f16b18",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/lawqa_250/primary_metrics.json": "7f3d5cc65742bcecdbaf06ab0cf696f199427c629b6ccc60603c02bf4ec5b505",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/lawqa_250/predictions.csv": "343ac760ee3d2a6fc6f57580c2e1c154470d5015f9044e4577a90d7378ff9d45",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/lawqa_250_r1/primary_metrics.json": "b7d032815595df541baba5e7ac0f29cbe72be35ae205550933c73e5ff2315f15",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/lawqa_250_r1/predictions.csv": "35459246124b450860eae8a5467928db9579663833d329fe13ddc63713de0a65",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/finqa_250/primary_metrics.json": "972165cf5fc7a85810e17d82c48a0c759d4b710dabbef28936185a8f50c9fd92",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/finqa_250/predictions.csv": "42458225686df8cb761f5d2a0270c212c00750699287e3488c5446ac52feb189",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/finqa_250_r1/primary_metrics.json": "f246d21c9b791f1e23a886c185b05e94c8a0f95cdfdefb6d03f6464d5324bd95",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/finqa_250_r1/predictions.csv": "6b1d8a1c3f2af5e648a84fd7fa6ae55faa9dce27ee8adc8030382e664db01bd0",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmbench_250/primary_metrics.json": "ee0c7354fc15cab4cc42303119e926aaac1ea126f83977ddfda2b040e4f18e31",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmbench_250/predictions.csv": "b47acf1ce4fd81454a0ac5aa34d4a4d82613d91ecb07f50c8e69c7fa243188c9",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmbench_250_r1/primary_metrics.json": "a95948eb59674104757c29d578623656ec74fe11ce6d4e75284a8752540e759e",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmbench_250_r1/predictions.csv": "c5eea2dd447be1b6fe1fc8c6b958fea7b26254aeb001b50d81eb99e7e3f32a43",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmstar_250/primary_metrics.json": "da13e027c7f2370bbf9963dfd83e85dd72cc476727c7823be7761e04fb1d04f6",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmstar_250/predictions.csv": "51c94848f34bea5a471f47a76c19b2d6b1a1a2f0c813e443920f712d346d07bd",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmstar_250_r1/primary_metrics.json": "b31eec8b07660676a4f6292d715c0395e74bb49bef3a0cfb5d621c6bbe9c7693",
    "output/g7_qwen35_qwen36_gemini31_judge/direct/strong/mmstar_250_r1/predictions.csv": "6bf3400598cdb91b879e668c241c9a37542c585f771d8000cc0450a71a0ccb5a",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/lawqa_250/primary_metrics.json": "a1d306fd1b1668e4acfcc7857cc39a70df55dc09ab86242d2deb715115f3c610",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/lawqa_250/predictions.csv": "119d3923f4545137559cb14cc5797a717e60007762f1ffad3e0563ce26bcf931",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/lawqa_250_r1/primary_metrics.json": "6aa38279a7202388d4d8de307d6151da130275de23cecdd592db022e4f368bb8",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/lawqa_250_r1/predictions.csv": "3238c22bcff39e45257ea8888bf65f30a1cba1f62bfff62d8eabcd461619f445",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/finqa_250/primary_metrics.json": "2df93a26e08ee11dbc276c4cbcc804b7da293bba09d9ea2d3c3e2d6f57aef660",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/finqa_250/predictions.csv": "6d44938cce3575e98147b2324897364ad0ffedfff20788fb6a834ce81ca627a0",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/finqa_250_r1/primary_metrics.json": "99467ed7f0ca9610d426b2e1319b8e901d1f68c9d4e87ec2e8d9c7633c4e0ccd",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/finqa_250_r1/predictions.csv": "aa25315ff0dd58a69289468101f292521eb697c8f2295542e2551919755e997b",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmbench_250/primary_metrics.json": "805d875328e05c296b804189ced1a0c70ac6517325060791687ddcb1ad29a0ed",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmbench_250/predictions.csv": "79d12ffea9b2e21371f0aee6e1635ad04e67576994be7f2a8554cac7a917448d",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmbench_250_r1/primary_metrics.json": "10b8dcd2ad789bcaed05969eb983a2ccd1e2dcd1b5f159b8c708c5afd2749347",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmbench_250_r1/predictions.csv": "775e19eba1e95152c1b1246c721f48c720909c8dc7a9eed0cb99e5b1cbdd782c",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmstar_250/primary_metrics.json": "abd6a87206d21a5c8023e2674401decdbaefa327ab87d4740449200d2a1425bb",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmstar_250/predictions.csv": "262a1c7bb0f643015b6aa4599a5d3153ecd8e1c61069e881d3488b1fc76c6bd7",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmstar_250_r1/primary_metrics.json": "a6f5d72397fc8b638aaecdcb3b0c760952f380a96d036f4bf1518d428017a578",
    "output/g7_qwen35_qwen36_gemini31_judge/full/strong/mmstar_250_r1/predictions.csv": "b4c242b59eb139bc3686c4a964847156e6ff1468cc7b6a242637f764d2a46432",
    "output/g7_eval/direct/weak/lawqa_250/primary_metrics.json": "9147731a966c8ce728192903e97891e304158d00dd3f577d4c98a257e72d8891",
    "output/g7_eval/direct/weak/lawqa_250/predictions.csv": "4df887ad7c988e65a778456db5048654df04a5511ba8b36ef20b63bb379af79f",
    "output/g7_eval/direct/weak/lawqa_250_r1/primary_metrics.json": "9b28aa3d8f49283a67142c142e0d731f91035a08b1ebfe90431c8915ad02b5c5",
    "output/g7_eval/direct/weak/lawqa_250_r1/predictions.csv": "812e7819b343cb959cfd37f249468aec5d6fe2df0a0c81d8fe8c3273ab2f5a2e",
    "output/g7_eval/direct/weak/finqa_250/primary_metrics.json": "425767af78cca51c84c6047261fddf72f5055d95645e096b1c0cbfcfd93c8957",
    "output/g7_eval/direct/weak/finqa_250/predictions.csv": "be70fc1526b0481309f14aac73d19c84231ff5e57714453eda5dbd0be8a9ea50",
    "output/g7_eval/direct/weak/finqa_250_r1/primary_metrics.json": "1e26ab519e9f2b9bc99e9c653d71ce72c906db89e8ccf73ca06d3815cdb6696d",
    "output/g7_eval/direct/weak/finqa_250_r1/predictions.csv": "af1ee50d690af320d8d0db580834e9c1922511884f65c4118e4677e8dabe3876",
    "output/g7_eval/direct/weak/mmbench_250/primary_metrics.json": "2341a56d46865cb6a74b2bae08f94064cc1a03e910c809dd238596af6a6934fe",
    "output/g7_eval/direct/weak/mmbench_250/predictions.csv": "5e13bd455140f6f015e4f69dbf310c2b6d44c8bf08847c47525148aa7e5bf664",
    "output/g7_eval/direct/weak/mmbench_250_r1/primary_metrics.json": "477e2a140dcf57d9a7dc23870386c8750541c9a72a5b35a96fea06991fcf8644",
    "output/g7_eval/direct/weak/mmbench_250_r1/predictions.csv": "d2c9f51222d313a54205af0a9f9de8c2821a186557357681e38e8791517e9b1f",
    "output/g7_eval/direct/weak/mmstar_250/primary_metrics.json": "89ec8671904db1f9a225e766411c426740cff22a1f4053737a780f4a3211fab8",
    "output/g7_eval/direct/weak/mmstar_250/predictions.csv": "30b94913d5683b6a7a629606708d9c8c23456cdf3581bedf559e15345be68e8b",
    "output/g7_eval/direct/weak/mmstar_250_r1/primary_metrics.json": "5ce2d428646c1e0aec1d6b321feb25a629479e8e1d2ab0e089332691da206b21",
    "output/g7_eval/direct/weak/mmstar_250_r1/predictions.csv": "3e382a74fda882c97201beb38be476fe4b2c563b0515ab6d563917047aae9df1",
    "output/g7_eval/fixed/weak/lawqa_250/primary_metrics.json": "2405481d21008197aa0dc04a0ee4746c997d7b73f18b490f45723e676d261e65",
    "output/g7_eval/fixed/weak/lawqa_250/predictions.csv": "a962a8c7a7c3397a36706a511e52d42612b668c8d8555ceea2f7404b9ecbe512",
    "output/g7_eval/fixed/weak/lawqa_250_r1/primary_metrics.json": "8a18de31dcdbe77094d9775f5d950df396196ba55bc9739e428d2e62dd773ebb",
    "output/g7_eval/fixed/weak/lawqa_250_r1/predictions.csv": "854cd5f4f75e364b4bd9ae0c096a2b0a61b696fcc05ad5772399388f37c303e6",
    "output/g7_eval/fixed/weak/finqa_250/primary_metrics.json": "3e8ce88e4ce7414b527597af0ad18b59ced29ffc1a89af0f970e61b7e6429aa0",
    "output/g7_eval/fixed/weak/finqa_250/predictions.csv": "6e7a69941309bd4e15bd164220b393f3bcaecc73403420208449494ac89baab7",
    "output/g7_eval/fixed/weak/finqa_250_r1/primary_metrics.json": "1cfd420d8795c9840e74372270d9a88582511b09cfbf406a810db2cf5d55e5af",
    "output/g7_eval/fixed/weak/finqa_250_r1/predictions.csv": "4b41081dc2ad260844fd79b136d0bcfb2f89bf4d9533dc4cb5df279a78d5aef1",
    "output/g7_eval/fixed/weak/mmbench_250/primary_metrics.json": "aa589fcbe26de59c2c32a17811a3107841e37c310b2694ca93da6839ec28772e",
    "output/g7_eval/fixed/weak/mmbench_250/predictions.csv": "e64a6e7eea50985341ef2de761b553ec2a840a497bf6cc746fd623b1be62d723",
    "output/g7_eval/fixed/weak/mmbench_250_r1/primary_metrics.json": "cc72287b7e03b31a841df23b53c0b2687b982e32e6d007344e4be20bd315ddfe",
    "output/g7_eval/fixed/weak/mmbench_250_r1/predictions.csv": "9a81577e6bd70fa5462a99e2d3595e311c0ce17d0f21f5587726d91251e42891",
    "output/g7_eval/fixed/weak/mmstar_250/primary_metrics.json": "041875873d91af979a7407e2c8db92bbeb13537519f6cc9838cd33ba871479fc",
    "output/g7_eval/fixed/weak/mmstar_250/predictions.csv": "912b7c709f42a204fa66fc766d828f95340d3390f76f9ff65bfdd5242f83d8aa",
    "output/g7_eval/fixed/weak/mmstar_250_r1/primary_metrics.json": "09ad0bf56c16cfff675925ce80644af1c2cfc50ab96de63c5cdd4f00a236ac17",
    "output/g7_eval/fixed/weak/mmstar_250_r1/predictions.csv": "2685426bc4958afcd153416f8e660dd51625ca7b5a01836f44df782345cd0ee3",
    "output/g7_eval/full/weak/lawqa_250/primary_metrics.json": "a99d6ec38f58eaa15cb64b371bdbe5f3aa296adbcdcf598a7ccb0b2ad3776c0f",
    "output/g7_eval/full/weak/lawqa_250/predictions.csv": "4eb8bd8e731ee69f820420a7d9d629c78b5b9ca5ae63c72adb3ae222c1934059",
    "output/g7_eval/full/weak/lawqa_250_r1/primary_metrics.json": "f59b9627e8ec5311efb1e72388bdca720388fb24f7ba7370e8e1063be72cae75",
    "output/g7_eval/full/weak/lawqa_250_r1/predictions.csv": "6f1dc05cbcf2ad23b4984a99fc724fbf843205f54413f60845c6d908e2fa7691",
    "output/g7_eval/full/weak/finqa_250/primary_metrics.json": "de6d5352255adbe4c972aba434ce25c0a1785bdb79e94a7891955685aa77d084",
    "output/g7_eval/full/weak/finqa_250/predictions.csv": "dfb756882793cf45997230e4f7e79f9fe002d14bf79e88a008795bb8b8ef6b64",
    "output/g7_eval/full/weak/finqa_250_r1/primary_metrics.json": "eab6de1ecdc92dc4198aaed532ae4e7816c121c6bb729d197789e7ef873afcaa",
    "output/g7_eval/full/weak/finqa_250_r1/predictions.csv": "cf44b35c44d0a9919ecb6e58cb83e49a03f4a6131627b9f76815a0464edd9c1f",
    "output/g7_eval/full/weak/mmbench_250/primary_metrics.json": "896b86c4370c06f1cae456268de079ea14abfd936e8559741408f69b91a52133",
    "output/g7_eval/full/weak/mmbench_250/predictions.csv": "b4349c6de32efa0128ae23bbba7f93a6bd3e4d329afc08a2047d65dcf656bda6",
    "output/g7_eval/full/weak/mmbench_250_r1/primary_metrics.json": "0fdd7f1131cd15cdd093aff001d2645d636560fe0d4e6733dfcb2b9c2ca44b2f",
    "output/g7_eval/full/weak/mmbench_250_r1/predictions.csv": "df18d51ecd29bd0f16bdd3aea462e003ea11c313e7def8a6a9a67a996ddf6e72",
    "output/g7_eval/full/weak/mmstar_250/primary_metrics.json": "aeead44b6d2ffaeadba2486b7245575eff7c41a70e6fb509fb659e934f56aa8e",
    "output/g7_eval/full/weak/mmstar_250/predictions.csv": "103f4b22fc530f170340b3fbe30e6ea3c6a37de90a784e6b073dcc59236341e6",
    "output/g7_eval/full/weak/mmstar_250_r1/primary_metrics.json": "4d665cde1591e2372e6c2f5469ecd20b3156d554f6a4da94c26e0a10125bc25a",
    "output/g7_eval/full/weak/mmstar_250_r1/predictions.csv": "1dff0ef483569b49831f7f7824cf4b44f130aa3ec4656aacecdf44c9114f381f"
  },
  "bundled_sha256": {
    "cost_distributions.csv": "091edea9a706d8ac6ea9f116e734f5f86ced0006e337d58e80384a3ef8f5f77d",
    "cross_endpoint_transitions.csv": "798fd83f03982af6783107e0c83389ccdb762b5edf7c913fc268468510f7dc27",
    "cross_version_accuracy.csv": "95e725cae089d227a146de730b5c026b1e94bfb29fe6e9e9fb24d69d9af6a0fa",
    "incremental_costs.csv": "3666fc9d053f04806e8a61fddc9fcc23177d694624669ccf27bb267263f16b18",
    "outcome_round_allocation.csv": "ca75b3ab8cdc16a6b43a31a4a548fede7f03d8df8f83ff1c8e744463ef1aea8d",
    "paired_bootstrap_intervals.csv": "2ca63cf511fef86156535ac283d1b059b30ae917ffb4366ef1bee62c9cb1103a",
    "paired_differences.csv": "c279bb0d0e58a1b0de83bd24306060b6502fce940a2ce0ee7e10aa940b00c3e8",
    "protocol_paths.csv": "dcfa00a495656bbdabed86650f14ee89d22c54cdb73a12abdb33c23201f54c22",
    "question_results.csv": "897a19de010d2be08f3059213cfd673c48e77cb984c75c52cd935dcc2ff8d250",
    "reliability_states.csv": "c1d2ac9de6dd59d6fe812fdd143c65581a4abbdb1b5c8f36598e07daa2090dbc",
    "repeat_consistency.csv": "9d42083af6014b819b2335308b932bee65807c757e23f27d860c8697a26ad1de",
    "run_metrics.csv": "1b174ba9ecf95b24661a9700fe7188c33f5583e1c91d8297b80da4b0a9f94770",
    "strong_task_failure_incidence.csv": "2460f6add3a5e3c2fb89bfb62b5009f48a08265e3566a03233b0a8c3c0144c3f",
    "within_endpoint_subgroups.csv": "ef9db7a8ba3d79adce7120eccb912f9ae28f2178238f793e457f8979f4e3d4a2"
  }
}

